Photometric Classification of 2315 Pan-STARRS1 Supernovae with Superphot

The classification of supernovae (SNe) and its impact on our understanding of the explosion physics and progenitors have traditionally been based on the presence or absence of certain spectral features. However, current and upcoming wide-field time-domain surveys have increased the transient discovery rate far beyond our capacity to obtain even a single spectrum of each new event. We must therefore rely heavily on photometric classification, connecting SN light curves back to their spectroscopically defined classes. Here we present Superphot, an open-source Python implementation of the machine-learning classification algorithm of Villar et al., and apply it to 2315 previously unclassified transients from the Pan-STARRS1 Medium Deep Survey for which we obtained spectroscopic host-galaxy redshifts. Our classifier achieves an overall accuracy of 82%, with completenesses and purities of >80% for the best classes (SNe Ia and superluminous SNe). For the worst performing SN class (SNe Ibc), the completeness and purity fall to 37% and 21%, respectively. Our classifier provides 1257 newly classified SNe Ia, 521 SNe II, 298 SNe Ibc, 181 SNe IIn, and 58 SLSNe. These are among the largest uniformly observed samples of SNe available in the literature and will enable a wide range of statistical studies of each class.

==> anc/datafile1.txt <==
Title: Photometric Classification of 2315 Pan-STARRS1 Supernovae with Superphot 
Authors: Hosseinzadeh G., Dauphin F., Villar V.A., Berger E., Jones D.O., 
    Challis P., Chornock R., Drout M.R., Foley R.J., Kirshner R.P., Lunnan R.,
    Margutti R., Milisavljevic D., Pan Y., Rest A., Scolnic D.M., Magnier E.,
    Metcalfe N., Wainscoat R., Waters C.
Table: Host Galaxy Redshifts from RVSAO
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1-  9 A9     ---   Name   Transient Name 
  11- 23 A13    ---   Class  Spectroscopic Class. 
  25- 32 F8.4   deg   RAdeg  Host Right Ascension, decimal degree (J2000) 
  34- 41 F8.4   deg   DEdeg  Host Declination, decimal degree (J2000)  
  43- 50 I8     d     MJD    Modified Julian date of observation, JD-2,400,000.5
  52- 55 A4     ---   Tel    Telescope 
  57- 61 F5.3   ---   zf     ?="" Final Redshift 
  63- 67 F5.3   ---   zr     RVSAO Redshift 
  69- 70 I2     ---   Nmat   Number, Template Matches 
  72- 76 F5.2   ---   RCC    Maximum cross-correlation score
--------------------------------------------------------------------------------
PSc000006 SNIa           53.3663 -28.3715    57013 AAT  0.231 0.230  8  6.56 
PSc000006 SNIa           53.3663 -28.3715    57013 AAT  0.231 0.109  2  2.40 
PSc000010 SNIa          149.7495   3.1576    57133 MMT  0.245 0.244 13 15.0  
PSc000011 SNIa          149.9760   2.4106    57013 AAT  0.380 0.731  3  6.77 
PSc000011 SNIa          149.9760   2.4106    57013 AAT  0.380 0.361  2  2.58 
PSc000012               150.2308   1.8451    55296 MMT  0.623 0.179  3  3.12 
PSc000012               150.2308   1.8451    55296 MMT  0.623 0.341  2  2.67 
PSc000012               150.2308   1.8451    55296 MMT  0.623 0.727  2  1.89 
PSc000013               149.1394   1.5447    56564 MMT  0.372 0.372  5  5.81 
PSc000013               149.1394   1.5447    56564 MMT  0.372 0.927  2  3.60 
PSc000014 SNIa           35.8787  -4.6362    55828 MMT  0.137 0.136  7 12.0  
PSc000014 SNIa           35.8787  -4.6362    55828 MMT  0.137 0.596  2  3.54 
PSc000015                36.0485  -4.6969    55828 MMT  0.209 0.209  8 20.5  
PSc000015                36.0485  -4.6969    55828 MMT  0.209 0.155  2  2.07 
PSc000017                35.3550  -5.2413    56926 MMT  0.257 0.257  9  9.84 
PSc000017                35.3550  -5.2413    56926 MMT  0.257 0.610  3  2.66 
PSc000018                35.3145  -3.6275    55716 MMT  0.437 0.075  4  1.81 
PSc000022                36.1440  -4.3951    56923 MMT  0.253 0.253 11  6.73 
PSc000022                36.1440  -4.3951    56923 MMT  0.253 0.156  3  1.83 
PSc000031                35.1711  -3.0652    56925 MMT  0.219 0.219 14 14.0  
PSc000032                35.4884  -3.0011    55527 MMT  0.165 0.166 13  9.10 
PSc000034 SNIa           36.0663  -3.1868    55723 MMT  0.250 0.355  6  2.96 
PSc000034 SNIa           36.0663  -3.1868    55723 MMT  0.250 0.092  2  2.00 
PSc000036                34.7210  -4.7109    55723 MMT  2.026 0.165  4  2.48 
PSc000036                34.7210  -4.7109    55723 MMT  2.026 0.674  2  4.75 
PSc000038 SNIa           35.0957  -4.6731    55296 MMT  0.150 0.162  6  4.76 
PSc000038 SNIa           35.0957  -4.6731    55296 MMT  0.150 0.670  2  5.09 
PSc000038 SNIa           35.0957  -4.6731    55296 MMT  0.150 0.393  2  2.91 
PSc000048                36.7562  -4.1309    57662 MMT  0.220 0.220 14 13.7  
PSc000051                51.7340 -26.8951    57013 AAT  0.194 0.193  5  6.55 
PSc000059               130.0485  43.0098    57066 WIYN 0.780 0.256  2  2.60 
PSc000059               130.0485  43.0098    57066 WIYN 0.780 0.250  2  2.59 
PSc000059               130.0485  43.0098    57066 WIYN 0.780 0.295  2  1.92 
PSc000060               131.3415  43.0855    57128 MMT  0.147 0.147 13 12.7  
PSc000063               129.8414  45.4743    57074 MMT  1.013 0.519  7  3.32 
PSc000063               129.8414  45.4743    57074 MMT  1.013 0.484  2  2.77 
PSc000063               129.8414  45.4743    57074 MMT  1.013 0.142  2  2.03 
PSc000068               129.9671  43.5581    57718 MMT  0.195 0.195  9 49.8  
PSc000068               129.9671  43.5581    57718 MMT  0.195 1.006  2  2.02 
PSc000069               131.3935  43.6172    56564 MMT  0.336 0.336  6  4.62 
PSc000069               131.3935  43.6172    56564 MMT  0.336 0.600  2  3.68 
PSc000069               131.3935  43.6172    56564 MMT  0.336 0.261  2  2.21 
PSc000069               131.3935  43.6172    56564 MMT  0.336 0.019  2  1.94 
PSc000070               131.3557  43.3634    56564 MMT  0.203 0.203  3  7.45 
PSc000070               131.3557  43.3634    56564 MMT  0.203 0.615  3  4.90 
PSc000070               131.3557  43.3634    56564 MMT  0.203 0.050  2  1.90 
PSc000075               131.5612  43.4852    57128 MMT  0.082 0.082  9 21.5  
PSc000075               131.5612  43.4852    57128 MMT  0.082 0.815  5 21.6  
PSc000076 SNII          129.2616  43.7383    57066 MMT  0.260 0.259 13 11.5  
PSc000077               129.7299  43.6937    57718 MMT  0.527 0.306  5  2.69 
PSc000077               129.7299  43.6937    57718 MMT  0.527 0.104  3  2.66 
PSc000077               129.7299  43.6937    57718 MMT  0.527 0.527  2  2.74 
PSc000080               129.6500  43.8282    57718 MMT  0.451 0.451  6 10.1  
PSc000080               129.6500  43.8282    57718 MMT  0.451 0.106  2  3.70 
PSc000080               129.6500  43.8282    57718 MMT  0.451 0.354  2  3.52 
PSc000080               129.6500  43.8282    57718 MMT  0.451 0.384  2  2.83 
PSc000084               132.1240  44.6277    57066 MMT  0.703 0.417  2  2.38 
PSc000084               132.1240  44.6277    57066 MMT  0.703 0.139  2  2.37 
PSc000084               132.1240  44.6277    57066 MMT  0.703 0.037  2  2.02 
PSc000084               132.1240  44.6277    57066 MMT  0.703 0.684  2  1.93 
PSc000086               130.3337  44.9787    56564 MMT  0.155 0.155  3  3.02 
PSc000086               130.3337  44.9787    56564 MMT  0.155 0.406  3  2.59 
PSc000089               131.8185  45.1055    57422 WIYN 0.212 0.212  6  3.13 
PSc000089               131.8185  45.1055    57422 WIYN 0.212 0.490  2  2.96 
PSc000089               131.8185  45.1055    57422 WIYN 0.212 0.417  2  2.36 
PSc000090               131.3672  44.3888    57131 MMT  0.368 0.368 10  3.54 
PSc000090               131.3672  44.3888    57131 MMT  0.368 0.205  2  2.81 
PSc000091 SNIa          129.3272  44.3356    56564 MMT  0.152 0.393  4  2.30 
PSc000091 SNIa          129.3272  44.3356    56564 MMT  0.152 0.592  3  2.89 
PSc000091 SNIa          129.3272  44.3356    56564 MMT  0.152 0.225  2  3.96 
PSc000095               129.2124  44.5706    56564 MMT  0.330 0.330 11 12.9  
PSc000095               129.2124  44.5706    56564 MMT  0.330 0.013  2  2.65 
PSc000097               131.9847  44.5617    57066 MMT  0.495 0.530  3  3.57 
PSc000097               131.9847  44.5617    57066 MMT  0.495 0.105  2  2.53 
PSc000097               131.9847  44.5617    57066 MMT  0.495 0.495  2  2.36 
PSc000097               131.9847  44.5617    57066 MMT  0.495 0.384  2  1.74 
PSc000098 SNII          184.9059  46.0325    55716 MMT  0.057 0.354  2  2.58 
PSc000098 SNII          184.9059  46.0325    55716 MMT  0.057 0.350  2  1.91 
PSc000101               184.3651  47.7473    57063 MMT  0.116 0.019  5  2.24 
PSc000101               184.3651  47.7473    57063 MMT  0.116 0.156  3  2.80 
PSc000101               184.3651  47.7473    57063 MMT  0.116 0.115  2  2.69 
PSc000102               183.5727  47.6433    57072 MMT  0.239 0.239  8 14.5  
PSc000102               183.5727  47.6433    57072 MMT  0.239 0.146  2  1.75 
PSc000133 SNII          160.7185  58.0328    55251 MMT  0.244 0.241  2  2.25 
PSc000137 SNIa          161.1591  57.8111    55251 MMT  0.118 0.118 10 11.7  
PSc000137 SNIa          161.1591  57.8111    55251 MMT  0.118 0.605  3  3.10 
PSc000140 AGN           162.4177  58.5919    55294 MMT  0.967 0.117  7  4.56 
PSc000140 AGN           162.4177  58.5919    55294 MMT  0.967 0.368  4  2.65 
PSc000141 AGN           162.5243  58.7359    55294 MMT  0.827 0.371  4  4.96 
PSc000141 AGN           162.5243  58.7359    55294 MMT  0.827 0.272  3  4.28 
PSc000141 AGN           162.5243  58.7359    55294 MMT  0.827 0.051  3  1.84 
PSc000142 SNIa          162.3102  58.4675    55294 MMT  0.436 0.411  3  2.48 
PSc000142 SNIa          162.3102  58.4675    55294 MMT  0.436 0.546  2  2.86 
PSc000150               162.4132  57.6883    55720 MMT  0.206 0.207 10 14.9  
PSc000150               162.4132  57.6883    55720 MMT  0.206 0.091  2  2.17 
PSc000153               163.1949  57.6785    55721 MMT  0.073 0.073  8 28.3  
PSc000153               163.1949  57.6785    55721 MMT  0.073 0.540  2  2.51 
PSc000156               163.1460  57.4578    55721 MMT  0.439 0.095  4  2.43 
PSc000156               163.1460  57.4578    55721 MMT  0.439 0.103  3  3.12 
PSc000156               163.1460  57.4578    55721 MMT  0.439 0.348  2  3.34 
PSc000156               163.1460  57.4578    55721 MMT  0.439 0.147  2  3.10 
PSc000173               161.1614  56.9464    57128 MMT  1.175 0.216  4  2.34 
PSc000173               161.1614  56.9464    57128 MMT  1.175 0.085  3  2.52 
PSc000173               161.1614  56.9464    57128 MMT  1.175 0.428  2  2.46 
PSc000173               161.1614  56.9464    57128 MMT  1.175 0.676  2  2.06 
PSc000174 SNIa          162.0293  56.8502    55657 MMT  0.244 0.244  4  3.40 
PSc000174 SNIa          162.0293  56.8502    55657 MMT  0.244 0.551  2  4.31 
PSc000174 SNIa          162.0293  56.8502    55657 MMT  0.244 0.470  2  4.08 
PSc000174 SNIa          162.0293  56.8502    55657 MMT  0.244 0.173  2  2.56 
PSc000175               150.2859   0.9421    56564 MMT  0.976 0.174  2  2.64 
PSc000175               150.2859   0.9421    56564 MMT  0.976 0.503  2  2.43 
PSc000175               150.2859   0.9421    56564 MMT  0.976 0.103  2  1.70 
PSc000177               149.4026   1.0961    57134 MMT  0.241 0.241  5  5.11 
PSc000177               149.4026   1.0961    57134 MMT  0.241 0.281  2  6.27 
PSc000177               149.4026   1.0961    57134 MMT  0.241 0.158  2  2.03 
PSc000181 VAR           149.5625   1.4085    57134 MMT  0.309 0.309  9  7.87 
PSc000182               149.5926   1.3955    56564 MMT  0.630 0.631  5  5.62 
PSc000186               149.3984   2.5826    55630 SDSS 0.101 0.047  5  2.55 
PSc000186               149.3984   2.5826    55630 SDSS 0.101 0.149  4  3.22 
PSc000187 AGN           149.2182   2.5965    56564 MMT  0.480 0.129  7  9.21 
PSc000187 AGN           149.2182   2.5965    56564 MMT  0.480 0.895  3  2.11 
PSc000187 AGN           149.2182   2.5965    56564 MMT  0.480 0.876  2 10.1  
PSc000190 SNIa          148.9882   2.2638    56564 MMT  0.101 0.101  8  5.79 
PSc000190 SNIa          148.9882   2.2638    56564 MMT  0.101 0.384  4  2.66 
PSc000191               150.2555   2.3429    57013 AAT  0.501 0.501  5  7.30 
PSc000191               150.2555   2.3429    57013 AAT  0.501 0.245  3  3.43 
PSc000191               150.2555   2.3429    57013 AAT  0.501 0.028  2  3.36 
PSc000191               150.2555   2.3429    57013 AAT  0.501 0.009  2  2.12 
PSc000196 SNIa          150.1152   2.6939    57013 AAT  0.340 0.496  3  4.46 
PSc000196 SNIa          150.1152   2.6939    57013 AAT  0.340 0.796  2  2.84 
PSc000196 SNIa          150.1152   2.6939    57013 AAT  0.340 0.349  2  2.32 
PSc000198               150.9861   2.5476    56564 MMT  0.369 0.369 11 12.8  
PSc000198               150.9861   2.5476    56564 MMT  0.369 0.067  2  1.39 
PSc000200               150.6312   2.7011    56564 MMT  0.430 0.430  8 14.1  
PSc000200               150.6312   2.7011    56564 MMT  0.430 0.079  3  2.51 
PSc000202 SNIa          150.5391   1.8989    55296 MMT  0.618 0.617  2  2.30 
PSc000209 AGN           150.5944   3.0795    57133 MMT  0.346 0.413  3  2.61 
PSc000209 AGN           150.5944   3.0795    57133 MMT  0.346 0.531  2  2.48 
PSc000209 AGN           150.5944   3.0795    57133 MMT  0.346 0.304  2  2.44 
PSc000209 AGN           150.5944   3.0795    57133 MMT  0.346 0.260  2  2.43 
PSc000210               149.4696   3.0088    56564 MMT  0.609 0.610  6  6.77 
PSc000210               149.4696   3.0088    56564 MMT  0.609 0.028  2  2.57 
PSc000215 SNIa          150.8098   3.1442    56564 MMT  0.460 0.352  3  2.76 
PSc000215 SNIa          150.8098   3.1442    56564 MMT  0.460 0.279  3  1.95 
PSc000215 SNIa          150.8098   3.1442    56564 MMT  0.460 0.495  2  3.81 
PSc000217               148.9756   1.6335    56564 MMT  0.415 0.313  3  2.52 
PSc000217               148.9756   1.6335    56564 MMT  0.415 0.415  2  2.60 
PSc000217               148.9756   1.6335    56564 MMT  0.415 0.268  2  2.30 
PSc000218 SNII          148.8789   1.4827    51994 SDSS 0.093 0.035  6  5.21 
PSc000218 SNII          148.8789   1.4827    51994 SDSS 0.093 0.013  3  1.73 
PSc000218 SNII          148.8789   1.4827    51994 SDSS 0.093 0.378  2  2.94 
PSc000220 SNIa          150.5354   2.7187    56564 MMT  0.220 0.218 10 14.8  
PSc000220 SNIa          150.5354   2.7187    56564 MMT  0.220 0.127  2  1.92 
PSc000225               131.1133  45.5642    55654 MMT  0.561 0.600  7  5.29 
PSc000225               131.1133  45.5642    55654 MMT  0.561 0.562  3  5.88 
PSc000225               131.1133  45.5642    55654 MMT  0.561 0.723  2  2.97 
PSc000227               131.4963  45.4058    57066 WIYN 0.229 0.527  4  3.14 
PSc000227               131.4963  45.4058    57066 WIYN 0.229 0.229  2  2.28 
PSc000227               131.4963  45.4058    57066 WIYN 0.229 0.864  2  2.09 
PSc000229               129.6272  44.9260    56564 MMT  0.015 0.072  7  3.63 
PSc000229               129.6272  44.9260    56564 MMT  0.015 0.211  3  2.53 
PSc000230               130.3642  44.9192    56564 MMT  0.259 0.259 10  4.68 
PSc000230               130.3642  44.9192    56564 MMT  0.259 0.910  2  2.55 
PSc000231 VAR           131.1547  43.5973    56564 MMT  0.627 0.628  7 14.3  
PSc000231 VAR           131.1547  43.5973    56564 MMT  0.627 0.133  4  3.82 
PSc000236 SNIa          131.5811  44.0729    57066 MMT  0.195 0.195  8 14.1  
PSc000236 SNIa          131.5811  44.0729    57066 MMT  0.195 1.006  3  2.50 
PSc000237               132.2482  43.2855    57128 MMT  0.152 0.152  8  8.89 
PSc000237               132.2482  43.2855    57128 MMT  0.152 0.935  2  5.79 
PSc000237               132.2482  43.2855    57128 MMT  0.152 0.284  2  5.71 
PSc000248 SNIa           34.9439  -3.2029    55861 MMT  0.183 0.183 11 14.4  
PSc000248 SNIa           34.9439  -3.2029    55861 MMT  0.183 0.701  2  7.88 
PSc000254               128.6561  44.2722    57422 WIYN 0.225 0.225  5 15.9  
PSc000254               128.6561  44.2722    57422 WIYN 0.225 0.342  3 11.2  
PSc000254               128.6561  44.2722    57422 WIYN 0.225 0.009  2  7.38 
PSc000255               129.1675  44.1991    57422 WIYN       0.012  4  4.48 
PSc000255               129.1675  44.1991    57422 WIYN       0.248  3  3.40 
PSc000255               129.1675  44.1991    57422 WIYN       0.366  3  3.38 
PSc000259 QSO           130.4173  43.2738    55487 MMT  1.160 0.226  4  4.30 
PSc000259 QSO           130.4173  43.2738    55487 MMT  1.160 0.472  2  5.49 
PSc000260               131.8134  43.2209    57128 MMT  0.559 0.560  8  4.96 
PSc000260               131.8134  43.2209    57128 MMT  0.559 0.270  2  3.67 
PSc000260               131.8134  43.2209    57128 MMT  0.559 0.217  2  2.88 
PSc000261                35.8892  -4.8463    56564 MMT  0.576 0.577  6  9.59 
PSc000261                35.8892  -4.8463    56564 MMT  0.576 0.204  2  2.80 
PSc000267               131.0423  43.9384    56564 MMT  0.202 0.202  4  3.13 
PSc000267               131.0423  43.9384    56564 MMT  0.202 0.136  4  2.80 
PSc000268               132.0169  43.9201    57716 MMT  0.638 0.639  6  5.48 
PSc000268               132.0169  43.9201    57716 MMT  0.638 0.481  2  2.66 
PSc000268               132.0169  43.9201    57716 MMT  0.638 0.531  2  2.54 
PSc000271                34.9360  -4.6974    55888 MMT  0.330 0.330  7  7.25 
PSc000271                34.9360  -4.6974    55888 MMT  0.330 0.014  2  3.11 
PSc000271                34.9360  -4.6974    55888 MMT  0.330 0.765  2  2.05 
PSc000275                35.7896  -4.8876    55828 MMT  0.226 0.226 13 18.3  
PSc000288               184.1733  48.4153    57063 MMT  0.297 0.296  9  9.04 
PSc000288               184.1733  48.4153    57063 MMT  0.297 0.238  3  2.08 
PSc000299                35.6028  -4.5688    56923 MMT  0.835 0.835  4  3.79 
PSc000299                35.6028  -4.5688    56923 MMT  0.835 0.394  4  2.80 
PSc000299                35.6028  -4.5688    56923 MMT  0.835 0.042  3  2.21 
PSc000311 VAR           129.2570  44.2619    57422 WIYN 0.018 0.018  4  3.59 
PSc000311 VAR           129.2570  44.2619    57422 WIYN 0.018 0.402  3  2.25 
PSc000311 VAR           129.2570  44.2619    57422 WIYN 0.018 0.139  2  2.68 
PSc000311 VAR           129.2570  44.2619    57422 WIYN 0.018 0.483  2  2.55 
PSc000324 VAR           162.7845  57.9226    57066 WIYN       0.113  7  6.72 
PSc000324 VAR           162.7845  57.9226    57066 WIYN       0.425  3  1.97 
PSc000339               162.0399  58.9396    57716 MMT  0.142 0.142  4  3.58 
PSc000339               162.0399  58.9396    57716 MMT  0.142 0.405  3  2.74 
PSc000339               162.0399  58.9396    57716 MMT  0.142 0.183  3  1.85 
PSc000345               160.4994  58.9825    56564 MMT  0.342 0.342  7  6.40 
PSc000345               160.4994  58.9825    56564 MMT  0.342 0.545  2  7.03 
PSc000345               160.4994  58.9825    56564 MMT  0.342 0.107  2  2.01 
PSc000349               131.0150  44.7275    56564 MMT  0.480 0.480 10  7.12 
PSc000349               131.0150  44.7275    56564 MMT  0.480 0.083  3  2.01 
PSc000353               185.2387  47.5116    55723 MMT  0.268 0.268  9 12.5  
PSc000353               185.2387  47.5116    55723 MMT  0.268 0.027  2  2.68 
PSc000363               129.4745  44.4667    57422 WIYN 0.196 0.011  7  2.51 
PSc000363               129.4745  44.4667    57422 WIYN 0.196 0.376  3  3.40 
PSc000363               129.4745  44.4667    57422 WIYN 0.196 0.197  2  9.67 
PSc000380               163.5143  58.0985    57064 MMT  0.568 0.495  3  3.17 
PSc000380               163.5143  58.0985    57064 MMT  0.568 0.744  2  3.40 
PSc000380               163.5143  58.0985    57064 MMT  0.568 0.393  2  2.61 
PSc000380               163.5143  58.0985    57064 MMT  0.568 0.282  2  2.61 
PSc000380               163.5143  58.0985    57064 MMT  0.568 0.443  2  2.10 
PSc000388               184.4075  47.7603    57365 MMT  0.320 0.320  4  3.03 
PSc000388               184.4075  47.7603    57365 MMT  0.320 0.503  2  2.40 
PSc000388               184.4075  47.7603    57365 MMT  0.320 0.892  2  2.16 
PSc000392 VAR           163.6797  57.5016    55721 MMT  0.410 0.410  2  2.91 
PSc000392 VAR           163.6797  57.5016    55721 MMT  0.410 0.359  2  2.24 
PSc000392 VAR           163.6797  57.5016    55721 MMT  0.410 0.131  2  1.96 
PSc000415 AGN           149.1142   1.8999    56564 MMT        0.482  7  4.00 
PSc000415 AGN           149.1142   1.8999    56564 MMT        0.225  3  1.44 
PSc000415 AGN           149.1142   1.8999    56564 MMT        0.537  2  3.22 
PSc000417 VAR           149.5667   1.8124    57013 AAT  0.040 0.151  2  3.37 
PSc000417 VAR           149.5667   1.8124    57013 AAT  0.040 0.480  2  2.55 
PSc000417 VAR           149.5667   1.8124    57013 AAT  0.040 0.510  2  2.45 
PSc000417 VAR           149.5667   1.8124    57013 AAT  0.040 0.040  2  2.31 
PSc000418               149.6072   1.6943    57134 MMT  0.688 0.688  5  4.69 
PSc000418               149.6072   1.6943    57134 MMT  0.688 0.380  4  3.21 
PSc000418               149.6072   1.6943    57134 MMT  0.688 0.274  2  2.44 
PSc000420 SNIa          149.8200   1.6135    56564 MMT  0.310 0.586  5  2.83 
PSc000420 SNIa          149.8200   1.6135    56564 MMT  0.310 0.284  4  3.41 
PSc000420 SNIa          149.8200   1.6135    56564 MMT  0.310 0.683  2  2.86 
PSc000421               148.9757   1.4661    56564 MMT  0.318 0.487  4  2.97 
PSc000421               148.9757   1.4661    56564 MMT  0.318 0.318  4  2.93 
PSc000421               148.9757   1.4661    56564 MMT  0.318 0.286  3  2.94 
PSc000421               148.9757   1.4661    56564 MMT  0.318 0.781  2  1.93 
PSc000428 VAR           131.3144  43.2990    57128 MMT  1.107 0.581  3  2.27 
PSc000428 VAR           131.3144  43.2990    57128 MMT  1.107 1.107  2  3.71 
PSc000428 VAR           131.3144  43.2990    57128 MMT  1.107 0.467  2  2.56 
PSc000428 VAR           131.3144  43.2990    57128 MMT  1.107 0.283  2  2.46 
PSc000433 Bad           149.1267   1.1827    57134 MMT  2.770 0.142  5  2.46 
PSc000433 Bad           149.1267   1.1827    57134 MMT  2.770 0.724  3  4.42 
PSc000433 Bad           149.1267   1.1827    57134 MMT  2.770 0.569  2  4.65 
PSc000438 VAR           151.2991   2.3141    57132 MMT  0.284 0.284  5  5.22 
PSc000445               149.4600   1.0104    57134 MMT  0.219 0.219 10 12.3  
PSc000445               149.4600   1.0104    57134 MMT  0.219 0.989  2  1.70 
PSc000448               148.6777   2.1472    56564 MMT  0.565 0.565  6  5.85 
PSc000448               148.6777   2.1472    56564 MMT  0.565 0.603  5  5.79 
PSc000452               150.9149   1.6509    57013 AAT  0.220 0.220  6 12.2  
PSc000452               150.9149   1.6509    57013 AAT  0.220 0.625  2  7.34 
PSc000452               150.9149   1.6509    57013 AAT  0.220 0.017  2  1.56 
PSc000474 Bad           163.2888  57.7872    55721 MMT  0.106 0.106  6 16.3  
PSc000474 Bad           163.2888  57.7872    55721 MMT  0.106 0.055  4  2.71 
PSc000474 Bad           163.2888  57.7872    55721 MMT  0.106 0.947  2  9.39 
PSc000474 Bad           163.2888  57.7872    55721 MMT  0.106 0.472  2  4.55 
PSc000478               160.9592  57.9205    55487 MMT  0.887 0.315  5  3.77 
PSc000478               160.9592  57.9205    55487 MMT  0.887 0.419  3  7.96 
PSc000478               160.9592  57.9205    55487 MMT  0.887 0.888  3  4.66 
PSc000478               160.9592  57.9205    55487 MMT  0.887 0.087  3  1.22 
PSc000511 Bad           150.4274   1.2508    55860 MMT  0.192 0.192  9 10.2  
PSc000511 Bad           150.4274   1.2508    55860 MMT  0.192 0.281  2  2.50 
PSc000518 Bad           149.2923   1.4971    56564 MMT  0.374 0.048  7  5.21 
PSc000518 Bad           149.2923   1.4971    56564 MMT  0.374 0.576  5  6.96 
PSc000518 Bad           149.2923   1.4971    56564 MMT  0.374 0.374  2  5.60 
PSc000525               150.0263   2.9425    57133 MMT  0.413 0.412  4  2.58 
PSc000525               150.0263   2.9425    57133 MMT  0.413 0.531  2  2.84 
PSc000525               150.0263   2.9425    57133 MMT  0.413 0.140  2  1.68 
PSc000536               128.9024  44.4427    56564 MMT  0.146 0.146 13 24.6  
PSc000538               129.4006  44.5567    56564 MMT  0.188 0.188  9 16.1  
PSc000538               129.4006  44.5567    56564 MMT  0.188 0.272  2  7.92 
PSc000538               129.4006  44.5567    56564 MMT  0.188 0.084  2  1.94 
PSc000544               150.2411   2.2485    57013 AAT  0.493 0.418  7  6.43 
PSc000544               150.2411   2.2485    57013 AAT  0.493 0.447  3  3.64 
PSc000551 VAR           150.0231   2.4972    52235 SDSS 0.109 0.122  3  2.91 
PSc000551 VAR           150.0231   2.4972    52235 SDSS 0.109 0.147  3  1.93 
PSc000551 VAR           150.0231   2.4972    52235 SDSS 0.109 0.055  3  1.86 
PSc000551 VAR           150.0231   2.4972    52235 SDSS 0.109 0.086  2  2.11 
PSc000552               150.1110   2.4832    57013 AAT  0.330 0.330  9 11.1  
PSc000552               150.1110   2.4832    57013 AAT  0.330 0.907  3  3.65 
PSc000552               150.1110   2.4832    57013 AAT  0.330 0.495  2  7.36 
PSc000553               150.4336   2.4858    56564 MMT  0.679 0.679  6  3.77 
PSc000553               150.4336   2.4858    56564 MMT  0.679 0.313  5  3.68 
PSc000554               129.5193  43.7026    57066 MMT  0.345 0.346  5  2.86 
PSc000554               129.5193  43.7026    57066 MMT  0.345 0.319  2  2.39 
PSc000554               129.5193  43.7026    57066 MMT  0.345 0.238  2  2.11 
PSc010001               162.3547  57.1080    57127 MMT  0.228 0.229 13 10.4  
PSc010005               161.9589  57.1785    57422 WIYN       0.628  2  6.08 
PSc010005               161.9589  57.1785    57422 WIYN       0.017  2  3.07 
PSc010005               161.9589  57.1785    57422 WIYN       0.113  2  3.03 
PSc010006               149.0350   1.2840    57134 MMT  0.465 0.465  4  3.13 
PSc010006               149.0350   1.2840    57134 MMT  0.465 0.261  3  3.46 
PSc010006               149.0350   1.2840    57134 MMT  0.465 0.914  2  3.54 
PSc010006               149.0350   1.2840    57134 MMT  0.465 0.415  2  3.04 
PSc010009               149.7181   0.8706    51633 SDSS 0.142 0.133  3  3.06 
PSc010009               149.7181   0.8706    51633 SDSS 0.142 0.630  2  2.83 
PSc010009               149.7181   0.8706    51633 SDSS 0.142 0.257  2  2.55 
PSc010009               149.7181   0.8706    51633 SDSS 0.142 0.453  2  2.20 
PSc010010 SNIa          150.8576   1.0287    57013 AAT  0.098 0.097  9 15.3  
PSc010012               160.9815  57.0484    57128 MMT  0.158 0.158  5  2.48 
PSc010012               160.9815  57.0484    57128 MMT  0.158 0.396  4  2.30 
PSc010013               161.9603  57.0189    57422 WIYN       0.360  2  8.20 
PSc010014               150.4761   1.1511    55296 MMT  0.319 0.319  4  2.72 
PSc010014               150.4761   1.1511    55296 MMT  0.319 0.461  2  2.25 
PSc010019               160.9665  59.1644    57716 MMT  1.015 0.498  3  2.33 
PSc010019               160.9665  59.1644    57716 MMT  1.015 0.164  2  2.57 
PSc010020               161.8540  59.0889    57716 MMT  0.116 0.116  8  8.88 
PSc010020               161.8540  59.0889    57716 MMT  0.116 0.475  4  2.80 
PSc010024               162.7765  57.5767    57127 MMT  0.418 0.419 11  8.54 
PSc010024               162.7765  57.5767    57127 MMT  0.418 0.081  2  5.34 
PSc010026 SNIa          160.6718  58.8443    56564 MMT  0.031 0.031 13 13.4  
PSc010029               160.2406  58.9272    57715 MMT  0.913 0.105  5  2.26 
PSc010029               160.2406  58.9272    57715 MMT  0.913 0.304  4  2.60 
PSc010029               160.2406  58.9272    57715 MMT  0.913 0.495  2  2.46 
PSc010029               160.2406  58.9272    57715 MMT  0.913 0.237  2  2.26 
PSc010041               132.0719  43.8346    57716 MMT  0.127 0.127  8  8.77 
PSc010041               132.0719  43.8346    57716 MMT  0.127 0.114  4  2.49 
PSc010043 SNIa          129.0530  44.0069    57066 MMT  0.140 0.161  2  2.57 
PSc010043 SNIa          129.0530  44.0069    57066 MMT  0.140 0.314  2  2.29 
PSc010043 SNIa          129.0530  44.0069    57066 MMT  0.140 0.226  2  1.72 
PSc010046               162.9188  58.1822    57066 WIYN 0.039 0.217  4  2.48 
PSc010046               162.9188  58.1822    57066 WIYN 0.039 0.039  3  3.33 
PSc010046               162.9188  58.1822    57066 WIYN 0.039 1.108  2  3.12 
PSc010052               160.0905  57.9283    57126 MMT  0.429 0.579  3  3.07 
PSc010052               160.0905  57.9283    57126 MMT  0.429 0.405  3  2.36 
PSc010052               160.0905  57.9283    57126 MMT  0.429 0.129  2  1.99 
PSc010052               160.0905  57.9283    57126 MMT  0.429 0.271  2  1.79 
PSc010053               161.3622  57.9527    55251 MMT  0.246 0.245  8 11.3  
PSc010053               161.3622  57.9527    55251 MMT  0.246 0.596  2  7.46 
PSc010055               151.2624   1.9649    57013 AAT  0.538 0.539  6  6.25 
PSc010055               151.2624   1.9649    57013 AAT  0.538 0.414  2  4.66 
PSc010056               184.1437  46.7828    57066 WIYN       0.494  3  5.14 
PSc010056               184.1437  46.7828    57066 WIYN       0.146  2  4.59 
PSc010056               184.1437  46.7828    57066 WIYN       0.426  2  2.47 
PSc010058               131.6133  44.3515    57066 MMT  0.206 0.207  9 13.9  
PSc010058               131.6133  44.3515    57066 MMT  0.206 0.127  4  2.69 
PSc010059               149.8790   2.4387    56564 MMT  0.355 0.355  6  3.68 
PSc010059               149.8790   2.4387    56564 MMT  0.355 0.405  4  4.02 
PSc010059               149.8790   2.4387    56564 MMT  0.355 0.301  2  2.66 
PSc010061               131.0103  45.6348    55290 MMT  0.944 0.150  6  3.01 
PSc010061               131.0103  45.6348    55290 MMT  0.944 0.943  2  2.77 
PSc010061               131.0103  45.6348    55290 MMT  0.944 0.251  2  2.68 
PSc010063               186.4664  47.8547    57367 MMT  0.465 0.565  5  3.14 
PSc010063               186.4664  47.8547    57367 MMT  0.465 0.465  4  3.30 
PSc010063               186.4664  47.8547    57367 MMT  0.465 0.031  2  1.35 
PSc010074               160.8726  56.8655    57128 MMT  0.203 0.616  2  3.10 
PSc010074               160.8726  56.8655    57128 MMT  0.203 0.497  2  2.60 
PSc010074               160.8726  56.8655    57128 MMT  0.203 0.415  2  2.47 
PSc010074               160.8726  56.8655    57128 MMT  0.203 0.593  2  2.33 
PSc010075               160.3786  57.5421    57126 MMT        0.284  4  4.28 
PSc010075               160.3786  57.5421    57126 MMT        0.139  2  2.34 
PSc010075               160.3786  57.5421    57126 MMT        0.915  2  2.29 
PSc010075               160.3786  57.5421    57126 MMT        0.467  2  1.97 
PSc010083               183.4052  46.9747    57072 MMT  0.949 0.106  5  2.64 
PSc010083               183.4052  46.9747    57072 MMT  0.949 0.912  3  2.42 
PSc010084               183.5097  46.9492    57195 MMT  0.600 0.599  5  3.04 
PSc010084               183.5097  46.9492    57195 MMT  0.600 0.694  3  2.83 
PSc010084               183.5097  46.9492    57195 MMT  0.600 0.169  2  2.44 
PSc010089               150.1259   0.9294    56564 MMT  0.520 0.520  5  3.18 
PSc010089               150.1259   0.9294    56564 MMT  0.520 0.120  2  2.70 
PSc010089               150.1259   0.9294    56564 MMT  0.520 0.104  2  2.48 
PSc010093               163.7272  58.2575    57064 MMT  1.140 0.486  4  3.16 
PSc010093               163.7272  58.2575    57064 MMT  1.140 0.629  3  2.59 
PSc010093               163.7272  58.2575    57064 MMT  1.140 0.215  2  2.41 
PSc010096               130.2029  43.1232    55487 MMT  0.089 0.088 12 22.8  
PSc010096               130.2029  43.1232    55487 MMT  0.089 0.829  2  2.86 
PSc010098               131.1551  43.1098    55828 MMT  0.173 0.174  2  2.59 
PSc010098               131.1551  43.1098    55828 MMT  0.173 0.248  2  2.49 
PSc010098               131.1551  43.1098    55828 MMT  0.173 0.102  2  1.96 
PSc010098               131.1551  43.1098    55828 MMT  0.173 0.076  2  1.40 
PSc010102               185.2697  46.0287    56564 MMT  0.238 0.239  7  9.35 
PSc010102               185.2697  46.0287    56564 MMT  0.238 0.649  3  2.96 
PSc010102               185.2697  46.0287    56564 MMT  0.238 0.182  3  2.34 
PSc010120               150.1044   2.6913    56564 MMT  1.881 0.107  5  4.21 
PSc010120               150.1044   2.6913    56564 MMT  1.881 0.847  3  5.51 
PSc010120               150.1044   2.6913    56564 MMT  1.881 0.589  2  6.04 
PSc010131 Bad           130.7125  45.0533    56564 MMT  0.439 0.439  8  5.50 
PSc010131 Bad           130.7125  45.0533    56564 MMT  0.439 0.647  2  5.30 
PSc010131 Bad           130.7125  45.0533    56564 MMT  0.439 1.064  2  2.82 
PSc010135 VAR           150.1425   3.4968    57133 MMT  0.261 0.643  6  3.54 
PSc010135 VAR           150.1425   3.4968    57133 MMT  0.261 0.525  2  2.58 
PSc010135 VAR           150.1425   3.4968    57133 MMT  0.261 0.491  2  1.92 
PSc010147 VAR           150.8402   3.4187    52289 SDSS 0.118 0.118  8  8.08 
PSc010147 VAR           150.8402   3.4187    52289 SDSS 0.118 0.878  2  8.15 
PSc010163 SNII          150.5405   1.2336    55296 MMT  0.086 0.086  9 14.8  
PSc010163 SNII          150.5405   1.2336    55296 MMT  0.086 0.767  2  2.08 
PSc010163 SNII          150.5405   1.2336    55296 MMT  0.086 0.438  2  1.98 
PSc010167               130.0105  43.5124    55487 MMT  0.118 0.035  5  2.74 
PSc010167               130.0105  43.5124    55487 MMT  0.118 0.118  4  3.07 
PSc010167               130.0105  43.5124    55487 MMT  0.118 0.487  2  2.46 
PSc010174               150.4992   2.1474    57013 AAT  0.217 0.217 10 10.2  
PSc010178               163.1630  56.9769    55657 MMT        0.525  5  4.16 
PSc010178               163.1630  56.9769    55657 MMT        0.232  2  4.20 
PSc010178               163.1630  56.9769    55657 MMT        0.549  2  3.73 
PSc010178               163.1630  56.9769    55657 MMT        0.248  2  2.29 
PSc010181               130.2828  43.1083    57066 WIYN       0.113  4  4.79 
PSc010181               130.2828  43.1083    57066 WIYN       0.146  3  4.20 
PSc010181               130.2828  43.1083    57066 WIYN       0.424  3  1.56 
PSc010184               129.3759  43.9600    57066 MMT  1.068 0.414  4  3.31 
PSc010184               129.3759  43.9600    57066 MMT  1.068 0.139  3  2.98 
PSc010184               129.3759  43.9600    57066 MMT  1.068 1.068  2  3.31 
PSc010184               129.3759  43.9600    57066 MMT  1.068 0.309  2  2.12 
PSc010186               184.6520  46.5336    55723 MMT  1.131 0.345  5  4.35 
PSc010186               184.6520  46.5336    55723 MMT  1.131 0.450  2  3.47 
PSc010188 VAR           184.3826  47.5507    57181 WIYN 0.320 0.069  3  5.74 
PSc010188 VAR           184.3826  47.5507    57181 WIYN 0.320 0.423  3  4.21 
PSc010188 VAR           184.3826  47.5507    57181 WIYN 0.320 0.289  2  1.50 
PSc010190               164.2668  58.1900    57064 MMT  0.312 0.497  3  3.09 
PSc010190               164.2668  58.1900    57064 MMT  0.312 0.598  3  2.64 
PSc010190               164.2668  58.1900    57064 MMT  0.312 0.312  2  3.12 
PSc010191               164.3625  58.0650    57064 MMT  0.386 0.386  9 13.5  
PSc010191               164.3625  58.0650    57064 MMT  0.386 0.045  2  2.20 
PSc010194               185.7962  46.3425    56564 MMT  0.103 0.381  5  3.01 
PSc010194               185.7962  46.3425    56564 MMT  0.103 0.103  3  3.52 
PSc010194               185.7962  46.3425    56564 MMT  0.103 0.271  2  2.13 
PSc010196               184.2066  46.2351    55723 MMT  0.368 0.367  6  5.57 
PSc010196               184.2066  46.2351    55723 MMT  0.368 0.175  2  4.81 
PSc010196               184.2066  46.2351    55723 MMT  0.368 0.043  2  4.61 
PSc010199               129.4111  43.4345    57718 MMT  0.257 0.257  9 14.0  
PSc010199               129.4111  43.4345    57718 MMT  0.257 0.014  4  1.74 
PSc010203               130.0114  43.4425    55487 MMT  0.087 0.086 10 25.9  
PSc010204               130.4001  43.4007    55487 MMT  0.475 0.476  6  5.95 
PSc010204               130.4001  43.4007    55487 MMT  0.475 0.488  3  3.32 
PSc010204               130.4001  43.4007    55487 MMT  0.475 0.354  2  1.97 
PSc010205               183.8923  47.0616    57072 MMT  0.165 0.165  9 13.3  
PSc010205               183.8923  47.0616    57072 MMT  0.165 0.960  4  2.13 
PSc010211               130.2194  44.2934    57131 MMT  0.508 0.508  6 13.6  
PSc010211               130.2194  44.2934    57131 MMT  0.508 0.602  5 10.5  
PSc010211               130.2194  44.2934    57131 MMT  0.508 0.150  2  3.52 
PSc010212               151.3514   2.1478    57132 MMT  0.285 0.285  6  6.61 
PSc010212               151.3514   2.1478    57132 MMT  0.285 0.050  2  5.43 
PSc010212               151.3514   2.1478    57132 MMT  0.285 0.210  2  1.75 
PSc010215               160.6974  58.0077    55251 MMT  0.321 0.321  8  3.92 
PSc010215               160.6974  58.0077    55251 MMT  0.321 0.453  2  2.45 
PSc010216               186.6799  46.6269    57066 WIYN       0.404  5  4.44 
PSc010216               186.6799  46.6269    57066 WIYN       0.416  2  3.38 
PSc010216               186.6799  46.6269    57066 WIYN       0.294  2  2.10 
PSc010217               131.1020  43.7448    56564 MMT  0.407 0.407  6  3.21 
PSc010217               131.1020  43.7448    56564 MMT  0.407 0.122  2  2.08 
PSc010218               148.6352   1.9439    56564 MMT  0.574 0.415  7  3.09 
PSc010218               148.6352   1.9439    56564 MMT  0.574 0.575  4  5.70 
PSc010218               148.6352   1.9439    56564 MMT  0.574 0.171  3  3.70 
PSc010222               184.2367  47.2896    57072 MMT  0.406 0.407  6  7.01 
PSc010222               184.2367  47.2896    57072 MMT  0.406 0.119  2  3.40 
PSc010222               184.2367  47.2896    57072 MMT  0.406 0.488  2  0.00 
PSc010224               159.6308  58.2641    57715 MMT  0.162 0.162 13 10.1  
PSc010227               150.4034   2.5095    56564 MMT  0.121 0.120  3  1.97 
PSc010227               150.4034   2.5095    56564 MMT  0.121 0.485  2  2.59 
PSc010227               150.4034   2.5095    56564 MMT  0.121 0.312  2  2.36 
PSc010230               185.2950  47.8036    55723 MMT  0.301 0.302  6  5.15 
PSc010230               185.2950  47.8036    55723 MMT  0.301 0.056  3  2.37 
PSc010230               185.2950  47.8036    55723 MMT  0.301 0.391  2  2.55 
PSc010232               185.1695  48.1091    55723 MMT  0.270 0.270  5  4.58 
PSc010232               185.1695  48.1091    55723 MMT  0.270 0.385  2  2.95 
PSc010233               184.0851  47.8439    57181 WIYN       0.358  3  5.86 
PSc010233               184.0851  47.8439    57181 WIYN       0.077  3  3.96 
PSc010233               184.0851  47.8439    57181 WIYN       0.132  2  4.08 
PSc010234               184.7118  47.9463    55723 MMT  0.355 0.355  6  2.96 
PSc010234               184.7118  47.9463    55723 MMT  0.355 0.092  2  2.00 
PSc010237               185.1945  48.3205    57074 MMT  0.309 0.167  6  2.43 
PSc010237               185.1945  48.3205    57074 MMT  0.309 0.418  2  3.50 
PSc010237               185.1945  48.3205    57074 MMT  0.309 0.309  2  3.49 
PSc010241               130.2009  45.3425    56564 MMT  0.196 0.195 13 13.8  
PSc010244               159.5883  58.7727    57715 MMT  0.202 0.202  5  5.81 
PSc010244               159.5883  58.7727    57715 MMT  0.202 0.154  2  2.55 
PSc010244               159.5883  58.7727    57715 MMT  0.202 1.090  2  2.52 
PSc010250               129.0125  45.1627    57074 MMT  0.629 0.242  4  3.25 
PSc010250               129.0125  45.1627    57074 MMT  0.629 1.065  3  3.87 
PSc010275 Bad           215.1614  52.9578    52764 SDSS 0.201 0.023  4  4.74 
PSc010275 Bad           215.1614  52.9578    52764 SDSS 0.201 0.220  2  3.12 
PSc010275 Bad           215.1614  52.9578    52764 SDSS 0.201 0.168  2  1.99 
PSc010293 Bad           211.5444  54.4922    53088 SDSS 0.159 0.156  5  2.78 
PSc010293 Bad           211.5444  54.4922    53088 SDSS 0.159 0.069  4  2.99 
PSc010293 Bad           211.5444  54.4922    53088 SDSS 0.159 0.469  2  1.98 
PSc010334               211.8590  54.1762    56564 MMT  0.311 0.311  7  5.09 
PSc010334               211.8590  54.1762    56564 MMT  0.311 0.404  2  4.11 
PSc010334               211.8590  54.1762    56564 MMT  0.311 0.093  2  2.28 
PSc010347               211.5679  53.2064    55721 MMT  0.144 0.144 13 23.0  
PSc010362               212.5300  53.1367    55290 MMT  0.523 0.523  3  2.83 
PSc010362               212.5300  53.1367    55290 MMT  0.523 0.008  3  2.56 
PSc010362               212.5300  53.1367    55290 MMT  0.523 0.776  2  3.31 
PSc010362               212.5300  53.1367    55290 MMT  0.523 0.354  2  2.67 
PSc010367 Bad           211.5646  53.8582    56564 MMT  0.396 0.397 11  9.21 
PSc010408 VAR           159.9606  57.4908    52428 SDSS 0.073 0.396  3  2.98 
PSc010408 VAR           159.9606  57.4908    52428 SDSS 0.073 0.503  3  2.46 
PSc010408 VAR           159.9606  57.4908    52428 SDSS 0.073 0.102  3  2.19 
PSc010408 VAR           159.9606  57.4908    52428 SDSS 0.073 0.590  2  2.56 
PSc010408 VAR           159.9606  57.4908    52428 SDSS 0.073 0.038  2  1.79 
PSc010411 FELT          162.0656  57.4053    55657 MMT  0.074 0.074  8 28.2  
PSc010411 FELT          162.0656  57.4053    55657 MMT  0.074 0.025  3  2.14 
PSc010421               159.7014  58.6191    57715 MMT  0.109 0.923  4  3.31 
PSc010421               159.7014  58.6191    57715 MMT  0.109 0.109  3  3.80 
PSc010421               159.7014  58.6191    57715 MMT  0.109 0.339  2  3.10 
PSc010430 Bad           131.3041  43.8773    52592 SDSS 0.326 0.112  3  2.97 
PSc010430 Bad           131.3041  43.8773    52592 SDSS 0.326 0.360  3  2.83 
PSc010433               151.0451   1.6431    57132 MMT  0.303 0.303  8  7.07 
PSc010433               151.0451   1.6431    57132 MMT  0.303 0.415  2  5.13 
PSc010433               151.0451   1.6431    57132 MMT  0.303 0.495  2  1.94 
PSc010451               150.3629   1.6714    55296 MMT        0.334  6  3.64 
PSc010451               150.3629   1.6714    55296 MMT        0.166  4  4.00 
PSc010451               150.3629   1.6714    55296 MMT        0.127  2  3.08 
PSc010454 SNIa          164.4220  57.6136    55721 MMT  0.081 0.080 13 22.3  
PSc020021 SNIa          131.7112  45.4924    57066 WIYN 0.260 0.259  5  4.46 
PSc020021 SNIa          131.7112  45.4924    57066 WIYN 0.260 0.113  2  3.80 
PSc020021 SNIa          131.7112  45.4924    57066 WIYN 0.260 0.990  2  3.33 
PSc020026               183.8033  46.0448    55296 MMT  0.537 0.538  9 29.5  
PSc020026               183.8033  46.0448    55296 MMT  0.537 0.071  5  3.05 
PSc020027 SNIa          186.3351  46.0163    56564 MMT  0.126 0.109 11  9.49 
PSc020027 SNIa          186.3351  46.0163    56564 MMT  0.126 0.024  3  1.78 
PSc020028               129.9492  43.0118    57066 WIYN       0.495  2  4.81 
PSc020028               129.9492  43.0118    57066 WIYN       0.991  2  3.75 
PSc020028               129.9492  43.0118    57066 WIYN       0.156  2  2.07 
PSc020029               130.8218  43.0220    55487 MMT  0.174 0.174  9 13.7  
PSc020029               130.8218  43.0220    55487 MMT  0.174 0.121  2  2.11 
PSc020029               130.8218  43.0220    55487 MMT  0.174 0.096  2  1.37 
PSc020032               149.8528   1.0227    56564 MMT  0.083 0.082 13 16.1  
PSc020033               184.2671  46.0723    56564 MMT  0.530 0.529  9  8.71 
PSc020034               184.5500  46.0864    55723 MMT  0.198 0.198 11  7.66 
PSc020034               184.5500  46.0864    55723 MMT  0.198 0.387  2  5.00 
PSc020035               185.5818  45.9819    56564 MMT  0.241 0.241 13 11.9  
PSc020047               149.2354   1.6139    56564 MMT  0.264 0.264  5  3.58 
PSc020047               149.2354   1.6139    56564 MMT  0.264 0.175  3  2.91 
PSc020047               149.2354   1.6139    56564 MMT  0.264 0.915  3  2.59 
PSc020053               132.0625  43.6365    57716 MMT  0.564 0.565  6 15.2  
PSc020053               132.0625  43.6365    57716 MMT  0.564 0.496  4  2.71 
PSc020053               132.0625  43.6365    57716 MMT  0.564 0.196  2  4.38 
PSc020056               211.1951  53.2139    55721 MMT  0.122 0.122  8 12.1  
PSc020056               211.1951  53.2139    55721 MMT  0.122 0.048  4  2.61 
PSc020056               211.1951  53.2139    55721 MMT  0.122 0.495  2  3.68 
PSc020057               214.5850  53.0119    57163 MMT  0.177 0.121  3  1.74 
PSc020057               214.5850  53.0119    57163 MMT  0.177 0.475  2  2.51 
PSc020057               214.5850  53.0119    57163 MMT  0.177 1.102  2  2.47 
PSc020057               214.5850  53.0119    57163 MMT  0.177 0.489  2  1.96 
PSc020062               128.9157  44.0881    57422 WIYN 0.307 0.736  2  2.81 
PSc020070               186.3086  46.6273    57066 WIYN       0.418  5  4.22 
PSc020070               186.3086  46.6273    57066 WIYN       0.062  2  2.29 
PSc020071               186.7870  46.7463    57066 WIYN 0.360 0.045  3  3.24 
PSc020071               186.7870  46.7463    57066 WIYN 0.360 0.276  3  2.61 
PSc020071               186.7870  46.7463    57066 WIYN 0.360 0.359  2  3.37 
PSc020071               186.7870  46.7463    57066 WIYN 0.360 0.067  2  2.77 
PSc020075 SNIbc (Ic)    214.7287  53.9992    55716 MMT  0.156 0.156  8 16.3  
PSc020075 SNIbc (Ic)    214.7287  53.9992    55716 MMT  0.156 0.450  3  6.16 
PSc020075 SNIbc (Ic)    214.7287  53.9992    55716 MMT  0.156 0.480  2  1.91 
PSc020076 VAR           150.6579   2.7836    55630 SDSS 0.228 0.228  7  7.60 
PSc020076 VAR           150.6579   2.7836    55630 SDSS 0.228 0.627  2  4.51 
PSc020077               162.6565  58.6719    55294 MMT  0.063 0.062  8 26.4  
PSc020077               162.6565  58.6719    55294 MMT  0.063 0.527  2  2.08 
PSc020079 VAR           159.5210  58.8075    57715 MMT  0.288 0.067  4  2.06 
PSc020079 VAR           159.5210  58.8075    57715 MMT  0.288 0.156  2  1.99 
PSc020079 VAR           159.5210  58.8075    57715 MMT  0.288 0.045  2  1.55 
PSc020082 SNII          131.4430  44.9703    57422 WIYN 0.150 0.586  4  3.13 
PSc020082 SNII          131.4430  44.9703    57422 WIYN 0.150 0.279  4  2.33 
PSc020082 SNII          131.4430  44.9703    57422 WIYN 0.150 0.295  3  3.28 
PSc020090 SNIa          212.8786  53.5793    55290 MMT  0.409 0.408  5  3.09 
PSc020090 SNIa          212.8786  53.5793    55290 MMT  0.409 0.968  2  3.36 
PSc020090 SNIa          212.8786  53.5793    55290 MMT  0.409 0.342  2  2.17 
PSc020091               214.5438  53.5487    57163 MMT  0.496 0.315  5  2.56 
PSc020091               214.5438  53.5487    57163 MMT  0.496 0.510  2  3.00 
PSc020091               214.5438  53.5487    57163 MMT  0.496 0.916  2  2.91 
PSc020095               129.4118  44.4597    56564 MMT  0.134 0.134 13  9.85 
PSc020096 SNIa          161.3137  58.1934    56564 MMT  0.230 0.224  9  6.03 
PSc020096 SNIa          161.3137  58.1934    56564 MMT  0.230 0.144  4  2.52 
PSc020098               186.4180  47.3749    56564 MMT  0.186 0.186 11 22.8  
PSc020104               149.6534   2.2938    56564 MMT  0.305 0.305 11 12.4  
PSc020104               149.6534   2.2938    56564 MMT  0.305 0.243  2  2.16 
PSc020114               130.8154  45.0262    56564 MMT  0.348 0.349  9  5.02 
PSc020114               130.8154  45.0262    56564 MMT  0.348 0.169  2  2.11 
PSc020120               150.7537   2.8739    56564 MMT  0.268 0.268  9 11.7  
PSc020120               150.7537   2.8739    56564 MMT  0.268 0.206  2  2.14 
PSc020121 SNII          162.0167  58.8599    55294 MMT  0.086 0.085  8  5.89 
PSc020121 SNII          162.0167  58.8599    55294 MMT  0.086 0.035  5  3.40 
PSc020123               185.6070  48.0417    55723 MMT  0.043 0.042  6  3.53 
PSc020123               185.6070  48.0417    55723 MMT  0.043 0.387  3  2.88 
PSc020123               185.6070  48.0417    55723 MMT  0.043 0.500  3  2.45 
PSc020132 SNIa          150.0875   1.4176    55887 MMT  0.150 0.881  4  4.57 
PSc020132 SNIa          150.0875   1.4176    55887 MMT  0.150 0.441  3 13.7  
PSc020148               159.5909  57.3900    52411 SDSS 0.102 0.047  5  2.18 
PSc020148               159.5909  57.3900    52411 SDSS 0.102 0.138  3  2.70 
PSc020148               159.5909  57.3900    52411 SDSS 0.102 0.077  2  3.04 
PSc020166               183.8386  47.5263    57072 MMT  0.275 0.275  9  5.75 
PSc020166               183.8386  47.5263    57072 MMT  0.275 0.401  2  2.56 
PSc020176 SNIa          211.8626  53.3427    56564 MMT  0.260 0.406  4  2.96 
PSc020176 SNIa          211.8626  53.3427    56564 MMT  0.260 0.319  3  2.44 
PSc020176 SNIa          211.8626  53.3427    56564 MMT  0.260 0.147  2  1.84 
PSc020182               149.4782   2.1199    52235 SDSS 0.126 0.543  4  4.08 
PSc020182               149.4782   2.1199    52235 SDSS 0.126 0.161  4  2.62 
PSc020182               149.4782   2.1199    52235 SDSS 0.126 0.080  2  2.76 
PSc020182               149.4782   2.1199    52235 SDSS 0.126 0.135  2  2.60 
PSc020185               162.3867  57.9388    57066 WIYN       0.427  7  3.72 
PSc020185               162.3867  57.9388    57066 WIYN       0.404  3  4.01 
PSc020188               185.7343  46.9295    57066 WIYN       0.113  3  5.00 
PSc020188               185.7343  46.9295    57066 WIYN       0.062  3  1.82 
PSc020188               185.7343  46.9295    57066 WIYN       0.621  2  4.18 
PSc020188               185.7343  46.9295    57066 WIYN       0.494  2  4.01 
PSc020190               129.4191  44.1426    56564 MMT  0.209 0.208  7  7.41 
PSc020190               129.4191  44.1426    56564 MMT  0.209 0.154  3  2.62 
PSc020190               129.4191  44.1426    56564 MMT  0.209 0.610  2  2.93 
PSc020194               149.6450   0.8311    57134 MMT  0.244 0.244  9  8.03 
PSc020194               149.6450   0.8311    57134 MMT  0.244 0.086  2  2.49 
PSc020198               161.7189  57.1293    55657 MMT  0.360 0.360  6 13.8  
PSc020198               161.7189  57.1293    55657 MMT  0.360 0.270  3  3.81 
PSc020198               161.7189  57.1293    55657 MMT  0.360 0.038  2  3.07 
PSc020198               161.7189  57.1293    55657 MMT  0.360 0.297  2  2.19 
PSc020200 SNIbc (Ic)    213.0467  53.4642    55290 MMT  0.116 0.115  6  6.95 
PSc020200 SNIbc (Ic)    213.0467  53.4642    55290 MMT  0.116 0.463  2  4.67 
PSc020200 SNIbc (Ic)    213.0467  53.4642    55290 MMT  0.116 0.484  2  2.22 
PSc020200 SNIbc (Ic)    213.0467  53.4642    55290 MMT  0.116 0.071  2  1.89 
PSc020216               161.0194  59.1614    57716 MMT  0.431 0.432  5  2.73 
PSc020216               161.0194  59.1614    57716 MMT  0.431 0.156  3  2.25 
PSc020216               161.0194  59.1614    57716 MMT  0.431 0.566  2  2.14 
PSc030003 VAR           214.2099  52.5911    57163 MMT  0.605 0.605  6  3.44 
PSc030003 VAR           214.2099  52.5911    57163 MMT  0.605 0.247  4  2.32 
PSc030003 VAR           214.2099  52.5911    57163 MMT  0.605 0.379  2  2.50 
PSc030005               186.3476  47.4863    56564 MMT  0.419 0.419  9  6.44 
PSc030006 SNIa          162.5250  58.7778    56564 MMT  0.510 0.501  6  3.31 
PSc030006 SNIa          162.5250  58.7778    56564 MMT  0.510 0.317  2  2.45 
PSc030007               212.3485  53.6186    56564 MMT  0.259 0.259 13  9.89 
PSc030008 Bad           148.9221   1.6116    51994 SDSS 0.100 0.136  3  2.63 
PSc030008 Bad           148.9221   1.6116    51994 SDSS 0.100 0.076  2  2.73 
PSc030008 Bad           148.9221   1.6116    51994 SDSS 0.100 0.433  2  2.07 
PSc030010 SNII          150.1901   2.0232    55296 MMT  0.092 0.466  5 12.6  
PSc030010 SNII          150.1901   2.0232    55296 MMT  0.092 0.092  4  6.20 
PSc030010 SNII          150.1901   2.0232    55296 MMT  0.092 0.358  3 12.1  
PSc030010 SNII          150.1901   2.0232    55296 MMT  0.092 0.398  2  2.07 
PSc030013               150.2646   1.1187    55828 MMT  0.908 0.908  2  7.23 
PSc030013               150.2646   1.1187    55828 MMT  0.908 0.332  2  2.24 
PSc030061               186.9540  47.3363    57367 MMT  0.247 0.689  3  2.47 
PSc030061               186.9540  47.3363    57367 MMT  0.247 0.497  2  2.23 
PSc030061               186.9540  47.3363    57367 MMT  0.247 0.155  2  2.18 
PSc030063               185.2052  46.2281    56564 MMT  0.378 0.378  9  9.85 
PSc030063               185.2052  46.2281    56564 MMT  0.378 0.040  2  2.07 
PSc030064               185.4333  46.2037    56564 MMT  0.258 0.319  5  3.10 
PSc030064               185.4333  46.2037    56564 MMT  0.258 0.219  2  2.75 
PSc030064               185.4333  46.2037    56564 MMT  0.258 0.830  2  2.27 
PSc030065               162.3484  59.5253    56564 MMT  0.118 0.118  9 24.6  
PSc030065               162.3484  59.5253    56564 MMT  0.118 0.879  5 23.3  
PSc030066 SNIa          150.1833   3.4043    57133 MMT  0.220 0.223  8  5.56 
PSc030066 SNIa          150.1833   3.4043    57133 MMT  0.220 0.584  3  2.51 
PSc030068               183.6655  48.0895    57063 MMT  0.295 0.295  8 11.1  
PSc030068               183.6655  48.0895    57063 MMT  0.295 0.285  4  3.07 
PSc030077               162.4865  58.3672    57066 WIYN 0.351 0.351  8  8.53 
PSc030077               162.4865  58.3672    57066 WIYN 0.351 0.403  2  6.83 
PSc030077               162.4865  58.3672    57066 WIYN 0.351 0.144  2  2.39 
PSc030084 Bad           149.0040   3.2687    52286 SDSS 0.349 0.385  6  3.32 
PSc030084 Bad           149.0040   3.2687    52286 SDSS 0.349 0.294  2  1.96 
PSc030105               149.8024   2.8535    56564 MMT  0.019 0.106  2  3.06 
PSc030105               149.8024   2.8535    56564 MMT  0.019 0.431  2  2.74 
PSc030105               149.8024   2.8535    56564 MMT  0.019 0.350  2  2.71 
PSc030105               149.8024   2.8535    56564 MMT  0.019 0.019  2  2.61 
PSc030105               149.8024   2.8535    56564 MMT  0.019 0.165  2  2.21 
PSc030129 SLSN          183.1753  46.9930    57072 MMT  1.206 0.305  5  2.62 
PSc030129 SLSN          183.1753  46.9930    57072 MMT  1.206 0.607  4  2.40 
PSc030129 SLSN          183.1753  46.9930    57072 MMT  1.206 0.260  3  2.80 
PSc030130               185.4676  46.5437    56564 MMT  0.319 0.319  6  7.79 
PSc030130               185.4676  46.5437    56564 MMT  0.319 0.226  5  3.09 
PSc030130               185.4676  46.5437    56564 MMT  0.319 0.006  2  2.53 
PSc030164               213.4610  52.5030    55717 MMT  0.337 0.338 11 13.3  
PSc030173               148.8227   1.7975    56564 MMT  0.316 0.317  5  2.90 
PSc030173               148.8227   1.7975    56564 MMT  0.316 0.416  3  2.81 
PSc030178               149.5664   1.5598    56564 MMT  0.659 0.660  6  5.55 
PSc030178               149.5664   1.5598    56564 MMT  0.659 0.551  3  2.63 
PSc030178               149.5664   1.5598    56564 MMT  0.659 0.167  2  2.26 
PSc030180               149.5185   1.4557    56564 MMT        0.434  5  4.02 
PSc030180               149.5185   1.4557    56564 MMT        0.083  3  3.20 
PSc030180               149.5185   1.4557    56564 MMT        0.093  3  2.27 
PSc030180               149.5185   1.4557    56564 MMT        0.907  2  3.62 
PSc030185               150.1936   1.3447    56564 MMT  0.346 0.346  6 17.4  
PSc030185               150.1936   1.3447    56564 MMT  0.346 0.283  4  2.45 
PSc030185               150.1936   1.3447    56564 MMT  0.346 0.027  2  8.23 
PSc030211               214.3196  53.2170    57163 MMT  0.331 0.330  5  2.61 
PSc030211               214.3196  53.2170    57163 MMT  0.331 0.388  2  3.29 
PSc030211               214.3196  53.2170    57163 MMT  0.331 0.905  2  2.67 
PSc030211               214.3196  53.2170    57163 MMT  0.331 0.308  2  2.21 
PSc030216               213.7359  54.2120    55720 MMT  0.197 0.198 11  9.12 
PSc030224               185.6756  47.6590    55723 MMT  0.396 0.397  3  2.72 
PSc030224               185.6756  47.6590    55723 MMT  0.396 0.631  2  2.47 
PSc030232               149.9016   3.1828    55630 SDSS 0.467 0.468  7  2.70 
PSc030232               149.9016   3.1828    55630 SDSS 0.467 0.519  2  2.50 
PSc030232               149.9016   3.1828    55630 SDSS 0.467 1.112  2  2.37 
PSc030245               186.5361  46.5147    57066 WIYN 0.428 0.428  7  5.62 
PSc030245               186.5361  46.5147    57066 WIYN 0.428 0.482  2  3.32 
PSc030252               184.3705  48.0939    57181 WIYN       0.363  3  6.54 
PSc030252               184.3705  48.0939    57181 WIYN       0.495  3  3.05 
PSc030252               184.3705  48.0939    57181 WIYN       0.080  2  3.82 
PSc030255               149.4971   3.2894    57013 AAT  0.515 0.516  5  5.93 
PSc030255               149.4971   3.2894    57013 AAT  0.515 0.034  3  2.52 
PSc030255               149.4971   3.2894    57013 AAT  0.515 0.437  2  2.73 
PSc030263               185.1991  48.1669    57074 MMT        0.298  5  4.78 
PSc030263               185.1991  48.1669    57074 MMT        0.529  5  3.64 
PSc030263               185.1991  48.1669    57074 MMT        0.822  2  2.92 
PSc030268 Bad           149.4024   2.2972    56564 MMT  1.175 0.518  6  3.17 
PSc030268 Bad           149.4024   2.2972    56564 MMT  1.175 0.477  2  2.99 
PSc030279               150.3758   2.9092    56564 MMT  0.349 0.349  8  3.80 
PSc030279               150.3758   2.9092    56564 MMT  0.349 0.314  2  3.49 
PSc030279               150.3758   2.9092    56564 MMT  0.349 0.304  2  3.28 
PSc030280               185.6997  47.8625    55723 MMT  0.088 0.089 13 15.4  
PSc040001               161.0268  57.8709    56564 MMT  0.284 0.284  7  8.06 
PSc040001               161.0268  57.8709    56564 MMT  0.284 0.574  2  4.83 
PSc040006               149.3848   1.7314    56564 MMT  0.185 0.185 10 25.7  
PSc040006               149.3848   1.7314    56564 MMT  0.185 0.107  2  2.19 
PSc040006               149.3848   1.7314    56564 MMT  0.185 0.130  2  1.91 
PSc040042               150.0779   1.2649    56564 MMT  0.084 0.083 11 10.5  
PSc040042               150.0779   1.2649    56564 MMT  0.084 0.012  2  2.19 
PSc040051               150.8175   2.5956    56564 MMT  0.184 0.185 13 23.3  
PSc040088               163.0046  59.5332    56564 MMT  0.863 0.863  3  3.12 
PSc040088               163.0046  59.5332    56564 MMT  0.863 0.146  2  2.60 
PSc040088               163.0046  59.5332    56564 MMT  0.863 0.236  2  2.55 
PSc040088               163.0046  59.5332    56564 MMT  0.863 0.308  2  2.01 
PSc040098               162.6305  59.2498    56564 MMT  0.306 0.307 11  6.84 
PSc040098               162.6305  59.2498    56564 MMT  0.306 0.278  2  1.89 
PSc040111 SNIa          150.5015   2.0615    57132 MMT  0.369 0.368 10  5.81 
PSc040111 SNIa          150.5015   2.0615    57132 MMT  0.369 0.201  2  1.35 
PSc040121               159.7663  58.5909    57715 MMT        0.008  6  2.88 
PSc040121               159.7663  58.5909    57715 MMT        0.745  4  2.61 
PSc040122               159.8313  58.6296    57715 MMT  0.017 0.522  3  3.40 
PSc040122               159.8313  58.6296    57715 MMT  0.017 0.017  2  3.72 
PSc040122               159.8313  58.6296    57715 MMT  0.017 0.612  2  2.68 
PSc040122               159.8313  58.6296    57715 MMT  0.017 0.599  2  2.68 
PSc040122               159.8313  58.6296    57715 MMT  0.017 0.335  2  2.65 
PSc040129               149.3216   1.6870    56564 MMT  0.311 0.311  7  7.26 
PSc040129               149.3216   1.6870    56564 MMT  0.311 0.021  2  1.60 
PSc040130               149.7468   3.2951    57133 MMT  0.407 0.407  6  4.32 
PSc040130               149.7468   3.2951    57133 MMT  0.407 0.315  2  3.14 
PSc040130               149.7468   3.2951    57133 MMT  0.407 0.395  2  2.44 
PSc040130               149.7468   3.2951    57133 MMT  0.407 0.122  2  2.27 
PSc040137 SNIa          214.4604  52.8011    57163 MMT  0.447 0.483  6  3.33 
PSc040137 SNIa          214.4604  52.8011    57163 MMT  0.447 0.438  2  2.63 
PSc040139               214.2912  53.0864    56564 MMT  0.267 0.266  6 23.4  
PSc040139               214.2912  53.0864    56564 MMT  0.267 0.208  5  2.21 
PSc040139               214.2912  53.0864    56564 MMT  0.267 0.686  2 11.7  
PSc040146 SNIbc (Ib)    215.0452  53.5618    55716 MMT  0.056 0.065 11 14.8  
PSc040146 SNIbc (Ib)    215.0452  53.5618    55716 MMT  0.056 0.534  2  2.74 
PSc040147               213.9186  54.2288    55720 MMT  0.243 0.243 13  7.60 
PSc040150 SNIa          162.0976  57.1464    55657 MMT  0.381 0.515  3  2.88 
PSc040150 SNIa          162.0976  57.1464    55657 MMT  0.381 0.371  2  2.20 
PSc040150 SNIa          162.0976  57.1464    55657 MMT  0.381 0.275  2  1.82 
PSc040150 SNIa          162.0976  57.1464    55657 MMT  0.381 0.029  2  1.46 
PSc040151               185.4574  46.4517    56564 MMT  0.255 0.255  8 12.4  
PSc040151               185.4574  46.4517    56564 MMT  0.255 0.085  2  1.75 
PSc040152               164.4251  57.6069    55721 MMT  0.261 0.364  2  3.11 
PSc040152               164.4251  57.6069    55721 MMT  0.261 0.261  2  2.99 
PSc040152               164.4251  57.6069    55721 MMT  0.261 0.411  2  2.46 
PSc040152               164.4251  57.6069    55721 MMT  0.261 0.013  2  1.80 
PSc040153               185.5420  46.4831    56564 MMT  0.255 0.255 13 12.6  
PSc040163               185.5194  47.0105    57066 MMT  0.414 0.415  9  5.59 
PSc040163               185.5194  47.0105    57066 MMT  0.414 0.103  2  2.14 
PSc040165               185.2681  47.7185    57074 MMT  0.209 0.209  9 33.4  
PSc040165               185.2681  47.7185    57074 MMT  0.209 0.129  2  1.71 
PSc040166 SNIa          214.1195  54.0535    55716 MMT  0.443 0.348  6  2.80 
PSc040166 SNIa          214.1195  54.0535    55716 MMT  0.443 0.037  2  2.62 
PSc040168               186.7950  47.1897    56564 MMT  0.205 0.205  9 16.6  
PSc040168               186.7950  47.1897    56564 MMT  0.205 0.383  2  2.20 
PSc040169               162.3723  58.7664    56564 MMT  0.420 0.420 11  7.35 
PSc040169               162.3723  58.7664    56564 MMT  0.420 0.995  2  2.56 
PSc040170               183.5886  47.8443    57063 MMT  0.188 0.189 10 21.4  
PSc040170               183.5886  47.8443    57063 MMT  0.188 0.097  3  2.82 
PSc040174               161.1734  59.3668    57716 MMT  0.501 0.502  6 14.2  
PSc040174               161.1734  59.3668    57716 MMT  0.501 0.432  4  1.96 
PSc040174               161.1734  59.3668    57716 MMT  0.501 0.147  2  2.32 
PSc040176               185.2432  45.9347    56564 MMT  0.346 0.347 13 10.4  
PSc040185               162.7761  57.4544    55721 MMT  0.456 0.457  4  6.59 
PSc040185               162.7761  57.4544    55721 MMT  0.456 0.159  2  2.45 
PSc040192               160.6962  58.3928    57715 MMT  0.480 0.476  3  2.27 
PSc040192               160.6962  58.3928    57715 MMT  0.480 0.480  2  2.53 
PSc040195               159.6729  58.8734    57715 MMT  0.217 0.081  3  2.33 
PSc040195               159.6729  58.8734    57715 MMT  0.217 0.999  3  2.05 
PSc040195               159.6729  58.8734    57715 MMT  0.217 0.111  2  2.32 
PSc040196               159.6009  58.4060    57715 MMT  0.743 0.040  6  2.41 
PSc040196               159.6009  58.4060    57715 MMT  0.743 0.743  4  2.90 
PSc040198 SNIa          161.2890  58.5547    56564 MMT  0.250 0.248  6  6.98 
PSc040198 SNIa          161.2890  58.5547    56564 MMT  0.250 0.165  4  2.72 
PSc040198 SNIa          161.2890  58.5547    56564 MMT  0.250 0.662  2  6.42 
PSc040204               161.6425  58.5876    57066 WIYN 1.105 0.113  7  6.19 
PSc040204               161.6425  58.5876    57066 WIYN 1.105 0.425  4  1.94 
PSc040301 SNIa          213.2577  54.4628    55720 MMT  0.373 0.372  6  6.52 
PSc040301 SNIa          213.2577  54.4628    55720 MMT  0.373 0.107  2  2.34 
PSc040308               213.3524  52.3600    55717 MMT  0.158 0.158  2  3.75 
PSc040308               213.3524  52.3600    55717 MMT  0.158 0.602  2  2.92 
PSc040308               213.3524  52.3600    55717 MMT  0.158 0.248  2  2.45 
PSc040313               184.1048  48.3658    57063 MMT  0.265 0.265  6  7.54 
PSc040313               184.1048  48.3658    57063 MMT  0.265 0.174  3  3.00 
PSc040313               184.1048  48.3658    57063 MMT  0.265 0.140  3  2.19 
PSc040316               212.8476  52.4345    55717 MMT  0.441 0.442  6 13.9  
PSc040316               212.8476  52.4345    55717 MMT  0.441 0.101  2  2.58 
PSc040316               212.8476  52.4345    55717 MMT  0.441 0.026  2  2.30 
PSc040318               214.3325  53.1125    56564 MMT  0.299 0.299 11 10.1  
PSc040318               214.3325  53.1125    56564 MMT  0.299 0.728  2  2.66 
PSc040326               131.9387  43.3649    57128 MMT  0.050 0.050  3  2.91 
PSc040326               131.9387  43.3649    57128 MMT  0.050 0.286  2  2.63 
PSc040326               131.9387  43.3649    57128 MMT  0.050 0.789  2  2.61 
PSc040326               131.9387  43.3649    57128 MMT  0.050 0.490  2  1.90 
PSc040343               159.7906  58.6775    57715 MMT  0.341 0.342  9  4.69 
PSc040343               159.7906  58.6775    57715 MMT  0.341 0.921  2  2.64 
PSc040353               185.0827  46.6209    57066 MMT  1.068 0.483  2  2.73 
PSc040353               185.0827  46.6209    57066 MMT  1.068 0.266  2  2.37 
PSc040353               185.0827  46.6209    57066 MMT  1.068 0.056  2  2.16 
PSc040355               184.9359  46.1198    56564 MMT        0.941  4  4.28 
PSc040355               184.9359  46.1198    56564 MMT        0.155  2  3.10 
PSc040355               184.9359  46.1198    56564 MMT        0.158  2  2.65 
PSc040355               184.9359  46.1198    56564 MMT        0.588  2  2.64 
PSc040355               184.9359  46.1198    56564 MMT        0.070  2  2.07 
PSc040363               161.4779  57.2382    55657 MMT  0.047 0.335  2  2.49 
PSc040363               161.4779  57.2382    55657 MMT  0.047 0.898  2  2.32 
PSc040377               160.2160  58.8814    57715 MMT  0.351 0.351  6  6.93 
PSc040377               160.2160  58.8814    57715 MMT  0.351 0.323  5  4.29 
PSc040377               160.2160  58.8814    57715 MMT  0.351 0.031  2  3.93 
PSc040382               185.3788  47.4273    56385 SDSS 0.127 0.128  4  3.92 
PSc040382               185.3788  47.4273    56385 SDSS 0.127 0.608  3  2.77 
PSc040382               185.3788  47.4273    56385 SDSS 0.127 0.176  2  2.46 
PSc040382               185.3788  47.4273    56385 SDSS 0.127 0.342  2  2.38 
PSc040412               164.0195  57.4526    55721 MMT  0.152 0.152  2  3.13 
PSc040412               164.0195  57.4526    55721 MMT  0.152 0.123  2  2.60 
PSc040412               164.0195  57.4526    55721 MMT  0.152 0.558  2  2.27 
PSc040412               164.0195  57.4526    55721 MMT  0.152 0.183  2  1.94 
PSc040413               159.7230  57.7674    57126 MMT  0.109 0.109  7  9.88 
PSc040413               159.7230  57.7674    57126 MMT  0.109 0.863  4  2.41 
PSc040421               186.3690  46.3438    56564 MMT  0.570 0.570  6  4.18 
PSc040421               186.3690  46.3438    56564 MMT  0.570 0.376  2  1.97 
PSc040421               186.3690  46.3438    56564 MMT  0.570 0.108  2  1.93 
PSc040434               185.3525  45.8949    57366 MMT  0.652 0.653 11  4.68 
PSc040434               185.3525  45.8949    57366 MMT  0.652 0.261  2  3.04 
PSc040436               163.1602  56.8546    57127 MMT  0.519 0.519 11  6.88 
PSc040436               163.1602  56.8546    57127 MMT  0.519 0.221  2  1.88 
PSc040444               184.6685  47.5327    57181 WIYN       0.359  3  6.06 
PSc040444               184.6685  47.5327    57181 WIYN       0.088  3  2.41 
PSc040445               183.7852  47.5273    57364 MMT  0.274 0.274  8 14.6  
PSc040445               183.7852  47.5273    57364 MMT  0.274 0.631  2  1.86 
PSc040459 Bad           186.0034  47.3520    56564 MMT  0.187 0.186 10  8.75 
PSc040459 Bad           186.0034  47.3520    56564 MMT  0.187 0.082  2  1.85 
PSc040473               164.5933  58.4836    57064 MMT  0.160 0.160 13 16.7  
PSc040477               245.1416  54.8067    56564 MMT  0.345 0.345 11 10.3  
PSc040477               245.1416  54.8067    56564 MMT  0.345 0.046  2  1.56 
PSc040479               163.9425  57.7688    55721 MMT  0.126 0.065  4  2.52 
PSc040479               163.9425  57.7688    55721 MMT  0.126 0.370  2  2.35 
PSc040511               241.9163  55.1245    57164 MMT  0.314 0.314 10 11.8  
PSc040511               241.9163  55.1245    57164 MMT  0.314 0.212  4  2.54 
PSc040512               242.0043  54.2237    55654 MMT  0.314 0.315  5  5.78 
PSc040512               242.0043  54.2237    55654 MMT  0.314 0.431  2  5.06 
PSc040530               242.7080  54.8185    57164 MMT  0.265 0.265  9 16.6  
PSc040530               242.7080  54.8185    57164 MMT  0.265 0.181  3  2.13 
PSc040540               212.1561  52.6602    57161 MMT  0.608 0.608  7  8.24 
PSc040540               212.1561  52.6602    57161 MMT  0.608 0.284  2  3.45 
PSc040540               212.1561  52.6602    57161 MMT  0.608 0.604  2  2.80 
PSc040540               212.1561  52.6602    57161 MMT  0.608 0.132  2  1.91 
PSc040542               211.8809  53.9792    56564 MMT  0.244 0.244 13 14.1  
PSc040545               213.5121  53.5639    57162 MMT        0.320  6  4.03 
PSc040545               213.5121  53.5639    57162 MMT        0.373  2  4.01 
PSc040545               213.5121  53.5639    57162 MMT        0.297  2  1.96 
PSc040548               186.7639  46.8921    57192 MMT  0.596 0.596  3  2.76 
PSc040548               186.7639  46.8921    57192 MMT  0.596 0.304  3  2.71 
PSc040548               186.7639  46.8921    57192 MMT  0.596 0.261  2  2.70 
PSc040554               184.9951  47.6562    57181 WIYN       0.363  3  5.07 
PSc040554               184.9951  47.6562    57181 WIYN       0.079  2  2.98 
PSc040554               184.9951  47.6562    57181 WIYN       0.155  2  1.99 
PSc040555               186.4775  46.4951    57066 WIYN 0.137 0.417  7  3.30 
PSc040555               186.4775  46.4951    57066 WIYN 0.137 0.368  2  3.20 
PSc040561               186.4190  46.5593    57066 WIYN       0.292  3  3.67 
PSc040561               186.4190  46.5593    57066 WIYN       0.404  3  3.56 
PSc040561               186.4190  46.5593    57066 WIYN       0.428  2  5.39 
PSc040561               186.4190  46.5593    57066 WIYN       0.144  2  3.85 
PSc040571               162.5521  58.0957    56564 MMT  0.259 0.259 13 11.8  
PSc040573               183.5244  47.2511    57072 MMT  0.361 0.361  7  4.52 
PSc040573               183.5244  47.2511    57072 MMT  0.361 0.408  4  2.81 
PSc040573               183.5244  47.2511    57072 MMT  0.361 0.132  2  1.61 
PSc040591               161.1300  56.8037    57128 MMT  0.376 0.377 11 10.1  
PSc040593               184.8914  45.8415    56564 MMT  0.321 0.321  6 29.8  
PSc040593               184.8914  45.8415    56564 MMT  0.321 0.260  3  2.08 
PSc040593               184.8914  45.8415    56564 MMT  0.321 0.009  2  1.95 
PSc040603               163.2127  57.1370    57127 MMT  0.421 0.422 10  6.64 
PSc040603               163.2127  57.1370    57127 MMT  0.421 0.318  2  2.52 
PSc040662 SNIa          182.8888  47.2747    57072 MMT  0.035 0.031  9  6.66 
PSc040662 SNIa          182.8888  47.2747    57072 MMT  0.035 0.021  5  3.90 
PSc040693               213.8661  52.3972    57164 MMT  0.466 0.466  7  7.02 
PSc040693               213.8661  52.3972    57164 MMT  0.466 0.227  2  3.25 
PSc040693               213.8661  52.3972    57164 MMT  0.466 0.404  2  2.52 
PSc040762               215.0276  53.6591    57163 MMT  0.417 0.418  6  3.27 
PSc040762               215.0276  53.6591    57163 MMT  0.417 0.485  3  3.13 
PSc040762               215.0276  53.6591    57163 MMT  0.417 0.204  3  1.93 
PSc040762               215.0276  53.6591    57163 MMT  0.417 0.141  2  2.48 
PSc040777 TDE           242.3678  53.6734    55654 MMT  0.168 0.169  7  5.72 
PSc040777 TDE           242.3678  53.6734    55654 MMT  0.168 0.318  2  2.92 
PSc040780 SNIa          243.6192  54.7260    55716 MMT  0.233 0.230 13 15.7  
PSc040782 SNIa          242.0764  54.9082    57164 MMT  0.336 0.336  6  9.06 
PSc040782 SNIa          242.0764  54.9082    57164 MMT  0.336 0.531  2  9.73 
PSc040782 SNIa          242.0764  54.9082    57164 MMT  0.336 0.246  2  3.09 
PSc040782 SNIa          242.0764  54.9082    57164 MMT  0.336 0.019  2  2.01 
PSc040783               242.7784  54.8303    55716 MMT  0.329 0.328  9 19.3  
PSc050003 SNIa          242.2193  55.0048    57164 MMT  0.430 0.087  6  2.64 
PSc050003 SNIa          242.2193  55.0048    57164 MMT  0.430 0.396  3  2.99 
PSc050003 SNIa          242.2193  55.0048    57164 MMT  0.430 0.426  2  2.78 
PSc050004               212.7061  53.8382    56564 MMT  0.445 0.445  6  5.63 
PSc050004               212.7061  53.8382    56564 MMT  0.445 0.119  2  3.10 
PSc050005 SNIa          211.8124  53.9975    56564 MMT  0.530 0.527  6  4.61 
PSc050005 SNIa          211.8124  53.9975    56564 MMT  0.530 0.414  3  2.19 
PSc050005 SNIa          211.8124  53.9975    56564 MMT  0.530 0.310  2  3.07 
PSc050007               160.7382  56.9014    57128 MMT  0.156 0.531  6  2.83 
PSc050007               160.7382  56.9014    57128 MMT  0.156 0.156  4  2.94 
PSc050007               160.7382  56.9014    57128 MMT  0.156 1.040  2  2.67 
PSc050009               185.3963  46.0964    57366 MMT  0.523 0.523  2  2.95 
PSc050009               185.3963  46.0964    57366 MMT  0.523 0.117  2  2.88 
PSc050009               185.3963  46.0964    57366 MMT  0.523 0.485  2  2.32 
PSc050010               185.8901  45.9126    56564 MMT  0.423 0.424  9 13.7  
PSc050010               185.8901  45.9126    56564 MMT  0.423 0.086  2  4.22 
PSc050016               159.8581  58.0446    57126 MMT  0.312 0.476  4  3.05 
PSc050016               159.8581  58.0446    57126 MMT  0.312 0.312  2  3.76 
PSc050016               159.8581  58.0446    57126 MMT  0.312 0.221  2  2.34 
PSc050017               186.4959  46.7146    57066 WIYN 0.351 0.352  8 11.0  
PSc050017               186.4959  46.7146    57066 WIYN 0.351 0.146  3  4.97 
PSc050018               184.5781  46.8153    57066 MMT  0.304 0.305 13 10.9  
PSc050025               160.4400  57.9881    57126 MMT  0.512 0.512  6  9.40 
PSc050025               160.4400  57.9881    57126 MMT  0.512 0.158  3  3.36 
PSc050025               160.4400  57.9881    57126 MMT  0.512 0.322  2  2.26 
PSc050026               162.4969  57.9458    57066 WIYN       0.113  8  5.65 
PSc050026               162.4969  57.9458    57066 WIYN       0.425  2  2.54 
PSc050032               183.8949  46.1298    55723 MMT  0.147 0.147  7 10.4  
PSc050032               183.8949  46.1298    55723 MMT  0.147 0.071  5  2.81 
PSc050032               183.8949  46.1298    55723 MMT  0.147 0.528  2  8.88 
PSc050035               161.7807  59.2954    57716 MMT  0.332 0.330  8 11.9  
PSc050035               161.7807  59.2954    57716 MMT  0.332 0.578  2 10.6  
PSc050057               211.3506  53.0625    55721 MMT  0.504 0.504  7  5.33 
PSc050057               211.3506  53.0625    55721 MMT  0.504 0.424  3  1.83 
PSc050057               211.3506  53.0625    55721 MMT  0.504 0.580  2  2.45 
PSc050064               212.0792  53.5587    56564 MMT  0.605 0.606  6  9.48 
PSc050064               212.0792  53.5587    56564 MMT  0.605 0.405  5  3.23 
PSc050064               212.0792  53.5587    56564 MMT  0.605 0.156  2  2.26 
PSc050065               214.3477  53.4898    55716 MMT  0.271 0.031  3  2.13 
PSc050065               214.3477  53.4898    55716 MMT  0.271 0.271  2  2.66 
PSc050065               214.3477  53.4898    55716 MMT  0.271 0.164  2  2.48 
PSc050065               214.3477  53.4898    55716 MMT  0.271 0.174  2  2.42 
PSc050078 Bad           212.8420  52.2129    55717 MMT  0.464 0.159  6  3.99 
PSc050078 Bad           212.8420  52.2129    55717 MMT  0.464 0.463  6  3.39 
PSc050081 SNII          242.8303  53.6365    57166 MMT  0.140 0.142  8 19.4  
PSc050081 SNII          242.8303  53.6365    57166 MMT  0.140 0.516  3 10.2  
PSc050081 SNII          242.8303  53.6365    57166 MMT  0.140 0.053  2  1.62 
PSc050088 SNIa          184.1731  46.6899    57066 WIYN 0.241 0.241  9 12.9  
PSc050088 SNIa          184.1731  46.6899    57066 WIYN 0.241 0.423  3  5.26 
PSc050088 SNIa          184.1731  46.6899    57066 WIYN 0.241 0.159  2  2.00 
PSc050089               184.2963  46.6865    55723 MMT  0.392 0.068  4  2.77 
PSc050089               184.2963  46.6865    55723 MMT  0.392 0.392  2  3.27 
PSc050089               184.2963  46.6865    55723 MMT  0.392 0.604  2  2.28 
PSc050098               185.2695  46.5542    57066 MMT  0.575 0.575  5  3.10 
PSc050098               185.2695  46.5542    57066 MMT  0.575 0.486  3  2.76 
PSc050098               185.2695  46.5542    57066 MMT  0.575 0.284  2  2.20 
PSc050132               184.2874  46.1409    56564 MMT  0.514 0.158  5  2.29 
PSc050132               184.2874  46.1409    56564 MMT  0.514 0.514  4  2.91 
PSc050162               186.3560  46.8390 -2400000 MMT  0.578 0.483  3  2.37 
PSc050162               186.3560  46.8390 -2400000 MMT  0.578 0.592  2  2.70 
PSc050162               186.3560  46.8390 -2400000 MMT  0.578 0.271  2  2.14 
PSc050164               186.8060  46.8284    57192 MMT  0.143 0.699  2  2.80 
PSc050164               186.8060  46.8284    57192 MMT  0.143 0.550  2  2.77 
PSc050164               186.8060  46.8284    57192 MMT  0.143 0.221  2  2.07 
PSc050172               185.4304  47.0238    57066 MMT  0.493 0.493 10  5.42 
PSc050172               185.4304  47.0238    57066 MMT  0.493 0.168  2  3.42 
PSc050182               162.4736  58.1135    56564 MMT  0.504 0.504  9  7.20 
PSc050185               183.2804  47.1281    57072 MMT  0.604 0.195  5  2.68 
PSc050185               183.2804  47.1281    57072 MMT  0.604 0.603  3  2.98 
PSc050185               183.2804  47.1281    57072 MMT  0.604 0.589  3  2.96 
PSc050186               186.3927  47.1491    56564 MMT  0.596 0.596  7  5.60 
PSc050186               186.3927  47.1491    56564 MMT  0.596 0.276  2  3.13 
PSc050186               186.3927  47.1491    56564 MMT  0.596 0.272  2  1.51 
PSc050201 SNIa          241.7026  54.9823    55720 MMT  0.550 0.093  2  2.41 
PSc050201 SNIa          241.7026  54.9823    55720 MMT  0.550 0.175  2  2.29 
PSc050201 SNIa          241.7026  54.9823    55720 MMT  0.550 0.950  2  2.20 
PSc050202 FELT (Bronze) 242.8981  55.1483    55825 MMT  0.851 0.851  3  2.56 
PSc050202 FELT (Bronze) 242.8981  55.1483    55825 MMT  0.851 0.096  3  2.37 
PSc050202 FELT (Bronze) 242.8981  55.1483    55825 MMT  0.851 0.296  2  2.28 
PSc050202 FELT (Bronze) 242.8981  55.1483    55825 MMT  0.851 0.199  2  2.08 
PSc050203 SNIa          242.7919  55.1217    55825 MMT  0.576 0.006  6  3.23 
PSc050203 SNIa          242.7919  55.1217    55825 MMT  0.576 0.381  3  1.91 
PSc050203 SNIa          242.7919  55.1217    55825 MMT  0.576 0.943  2  2.56 
PSc050205               242.0241  55.2114    57164 MMT  0.690 0.690  5  3.78 
PSc050205               242.0241  55.2114    57164 MMT  0.690 0.115  2  2.13 
PSc050209               186.8964  47.1976    56564 MMT  0.506 0.506  6  8.63 
PSc050209               186.8964  47.1976    56564 MMT  0.506 0.437  5  2.52 
PSc050209               186.8964  47.1976    56564 MMT  0.506 0.284  2  2.84 
PSc050221 SNIa          212.6639  53.9890    55720 MMT  0.530 0.316  4  3.00 
PSc050221 SNIa          212.6639  53.9890    55720 MMT  0.530 0.025  3  1.92 
PSc050221 SNIa          212.6639  53.9890    55720 MMT  0.530 0.389  2  2.98 
PSc050226               161.3221  59.1286    57716 MMT  0.190 0.190  9 13.5  
PSc050235               186.1474  48.3379    57074 MMT  0.266 0.266  8 14.5  
PSc050235               186.1474  48.3379    57074 MMT  0.266 0.170  2  1.75 
PSc050241               162.4946  58.6895    57066 WIYN       0.077  3  4.14 
PSc050241               162.4946  58.6895    57066 WIYN       0.417  3  3.24 
PSc050241               162.4946  58.6895    57066 WIYN       0.328  2  2.17 
PSc050241               162.4946  58.6895    57066 WIYN       0.392  2  1.87 
PSc050251 SNIa          214.3270  53.9782    55716 MMT  0.387 0.387  9  6.47 
PSc050251 SNIa          214.3270  53.9782    55716 MMT  0.387 0.420  2  6.29 
PSc050264               183.8540  47.9943    57063 MMT  0.295 0.295 13  8.77 
PSc050273               213.9910  52.1538    57164 MMT  0.496 0.407  6  3.76 
PSc050273               213.9910  52.1538    57164 MMT  0.496 0.290  2  2.64 
PSc050274               160.1587  57.6122    57126 MMT  0.239 0.240 13 11.9  
PSc050291 SNIa          244.5653  55.3839    56564 MMT  0.323 0.325 11 15.4  
PSc050292               244.7995  55.3755    56564 MMT  0.183 0.183  9 10.2  
PSc050292               244.7995  55.3755    56564 MMT  0.183 0.485  5  5.78 
PSc050296 SNIa          243.4517  55.6086    56564 MMT  0.360 0.350 11  8.26 
PSc050296 SNIa          243.4517  55.6086    56564 MMT  0.360 0.045  2  2.05 
PSc050297 AGN           244.3190  55.5444    56564 MMT  0.269 0.269  7 10.3  
PSc050297 AGN           244.3190  55.5444    56564 MMT  0.269 0.592  3  4.44 
PSc050297 AGN           244.3190  55.5444    56564 MMT  0.269 0.626  2  2.14 
PSc050298               243.1577  55.7207    55723 MMT  0.048 0.048  6  2.66 
PSc050298               243.1577  55.7207    55723 MMT  0.048 0.421  3  2.13 
PSc050303 SNIa          241.4364  56.0742    56564 MMT  0.331 0.328 13 13.3  
PSc050320               149.5155   2.2786    56564 MMT  0.220 0.220 13 18.8  
PSc050321               150.6461   3.1305    56564 MMT        0.283  5  3.87 
PSc050321               150.6461   3.1305    56564 MMT        0.217  3  4.43 
PSc050477               185.9296  46.2834    56564 MMT        0.575  4  4.05 
PSc050477               185.9296  46.2834    56564 MMT        0.466  2  2.59 
PSc050477               185.9296  46.2834    56564 MMT        0.105  2  2.58 
PSc050577 SNIa          185.4432  46.6537    57066 MMT  0.459 0.459  7  4.27 
PSc050577 SNIa          185.4432  46.6537    57066 MMT  0.459 0.172  2  3.69 
PSc050577 SNIa          185.4432  46.6537    57066 MMT  0.459 0.915  2  2.36 
PSc050578               184.7986  46.9760    57066 MMT        0.270 12  4.04 
PSc050580 SNIa          212.9906  52.0719    55717 MMT  0.450 0.344  3  2.52 
PSc050580 SNIa          212.9906  52.0719    55717 MMT  0.450 0.032  3  1.67 
PSc050581 SNII          211.8904  52.6381    57161 MMT  0.333 0.333 13 14.2  
PSc050586 Bad           213.8838  53.0159    56564 MMT  2.268 0.255  3  3.29 
PSc050586 Bad           213.8838  53.0159    56564 MMT  2.268 0.807  2  5.70 
PSc050586 Bad           213.8838  53.0159    56564 MMT  2.268 0.495  2  4.93 
PSc050586 Bad           213.8838  53.0159    56564 MMT  2.268 0.483  2  4.56 
PSc050598               184.0487  46.1969    55723 MMT  0.293 0.292 10  6.50 
PSc050598               184.0487  46.1969    55723 MMT  0.293 0.345  2  2.42 
PSc050601 SNIa          183.5266  46.9910    57072 MMT  0.350 0.975  3  2.65 
PSc050601 SNIa          183.5266  46.9910    57072 MMT  0.350 0.515  2  2.08 
PSc050601 SNIa          183.5266  46.9910    57072 MMT  0.350 0.172  2  1.78 
PSc050606               214.3294  53.3760    55716 MMT  0.233 0.234  8 28.6  
PSc050606               214.3294  53.3760    55716 MMT  0.233 0.152  2  2.27 
PSc050607 SNIa          213.5137  53.3623    56564 MMT  0.443 0.406  6  3.20 
PSc050607 SNIa          213.5137  53.3623    56564 MMT  0.443 0.438  5  3.91 
PSc050607 SNIa          213.5137  53.3623    56564 MMT  0.443 0.155  2  2.43 
PSc050617               214.6081  53.9120    55716 MMT  0.378 0.379 10 16.5  
PSc050617               214.6081  53.9120    55716 MMT  0.378 0.834  2  3.99 
PSc050622               185.7715  46.0615    56564 MMT  0.523 0.524  9  7.07 
PSc050622               185.7715  46.0615    56564 MMT  0.523 0.154  2  1.63 
PSc050623               213.0091  52.1758    55717 MMT  0.504 0.505 10  9.03 
PSc050623               213.0091  52.1758    55717 MMT  0.504 0.159  2  2.97 
PSc050625               241.8255  53.8299    56564 MMT  0.332 0.332  9  5.16 
PSc050625               241.8255  53.8299    56564 MMT  0.332 0.105  3  2.84 
PSc050643               243.4780  54.1901    56564 MMT  0.684 0.026  4  2.10 
PSc050643               243.4780  54.1901    56564 MMT  0.684 0.684  3  3.36 
PSc050643               243.4780  54.1901    56564 MMT  0.684 0.196  3  2.00 
PSc050654               214.3734  53.3474    57163 MMT  0.647 0.647  4  3.22 
PSc050654               214.3734  53.3474    57163 MMT  0.647 0.685  3  2.46 
PSc050654               214.3734  53.3474    57163 MMT  0.647 0.221  2  2.81 
PSc050654               214.3734  53.3474    57163 MMT  0.647 0.115  2  2.12 
PSc050656               244.2098  54.6461    55716 MMT  0.370 0.370 11  6.51 
PSc050656               244.2098  54.6461    55716 MMT  0.370 0.044  2  2.26 
PSc050662               185.1084  47.1418    57066 MMT  0.506 0.507  6  6.35 
PSc050662               185.1084  47.1418    57066 MMT  0.506 0.160  2  2.65 
PSc050662               185.1084  47.1418    57066 MMT  0.506 0.093  2  1.80 
PSc050663               183.4438  47.1268    57072 MMT  0.563 0.563  6  7.18 
PSc050663               183.4438  47.1268    57072 MMT  0.563 0.940  3  2.30 
PSc050663               183.4438  47.1268    57072 MMT  0.563 0.128  2  2.07 
PSc050665               242.6444  54.9571    57164 MMT  0.587 0.587  7  8.67 
PSc050665               242.6444  54.9571    57164 MMT  0.587 0.196  6  3.91 
PSc050668               184.5290  47.7261    57181 WIYN 0.368 0.580  4  8.23 
PSc050668               184.5290  47.7261    57181 WIYN 0.368 0.314  3  5.26 
PSc050668               184.5290  47.7261    57181 WIYN 0.368 0.278  3  2.99 
PSc050669               241.4826  55.3762    55471 MMT  0.392 0.393  8  8.18 
PSc050669               241.4826  55.3762    55471 MMT  0.392 0.462  2  6.30 
PSc050669               241.4826  55.3762    55471 MMT  0.392 0.702  2  3.14 
PSc050695               242.3510  56.4252    55473 MMT  0.580 0.110  4  3.21 
PSc050695               242.3510  56.4252    55473 MMT  0.580 0.787  3  3.20 
PSc050695               242.3510  56.4252    55473 MMT  0.580 0.580  2  3.33 
PSc050695               242.3510  56.4252    55473 MMT  0.580 0.047  2  2.63 
PSc050789               241.5789  53.9222    55717 MMT  0.110 0.109  5 19.6  
PSc050789               241.5789  53.9222    55717 MMT  0.110 0.057  5  2.53 
PSc050789               241.5789  53.9222    55717 MMT  0.110 0.953  2 13.0  
PSc050789               241.5789  53.9222    55717 MMT  0.110 0.476  2 10.9  
PSc050983               182.9846  47.5284    57364 MMT  0.595 0.596  6 15.0  
PSc050983               182.9846  47.5284    57364 MMT  0.595 0.521  5  6.48 
PSc050983               182.9846  47.5284    57364 MMT  0.595 0.223  3  2.02 
PSc051109               243.0474  54.0093    55654 MMT  0.229 0.229  8  5.05 
PSc051109               243.0474  54.0093    55654 MMT  0.229 0.023  3  2.07 
PSc051109               243.0474  54.0093    55654 MMT  0.229 0.049  2  2.63 
PSc051129               243.5608  54.8018    55716 MMT  0.388 0.389  6  3.23 
PSc051129               243.5608  54.8018    55716 MMT  0.388 0.495  3  2.53 
PSc051129               243.5608  54.8018    55716 MMT  0.388 0.395  2  2.77 
PSc051213               242.3001  55.7519    55473 MMT  0.107 0.106 13 15.7  
PSc051416               184.8576  46.4608    56564 MMT  0.690 0.690  3  3.19 
PSc051416               184.8576  46.4608    56564 MMT  0.690 0.987  2  3.11 
PSc051416               184.8576  46.4608    56564 MMT  0.690 0.609  2  3.10 
PSc051416               184.8576  46.4608    56564 MMT  0.690 0.273  2  2.37 
PSc051598               240.6730  55.1731    55471 MMT  0.260 0.261  7  5.27 
PSc051598               240.6730  55.1731    55471 MMT  0.260 0.313  2  4.46 
PSc051598               240.6730  55.1731    55471 MMT  0.260 0.495  2  2.41 
PSc052052               242.6966  55.9189    56564 MMT  0.067 0.068 10 21.2  
PSc052122               149.4696   0.9608    57134 MMT  0.307 0.308  7  7.97 
PSc052122               149.4696   0.9608    57134 MMT  0.307 0.281  3  2.05 
PSc052122               149.4696   0.9608    57134 MMT  0.307 0.044  2  1.47 
PSc052128               159.3550  58.2256    57126 MMT  0.193 0.192  8  6.20 
PSc052128               159.3550  58.2256    57126 MMT  0.193 0.113  2  1.82 
PSc052136               213.2278  52.7929    56564 MMT  0.479 0.479  6  4.32 
PSc052136               213.2278  52.7929    56564 MMT  0.479 0.408  4  3.51 
PSc052136               213.2278  52.7929    56564 MMT  0.479 0.301  2  3.11 
PSc052144               150.4835   1.8146    57013 AAT  0.125 0.124  7  8.37 
PSc052144               150.4835   1.8146    57013 AAT  0.125 0.071  4  2.16 
PSc052144               150.4835   1.8146    57013 AAT  0.125 0.495  2  4.37 
PSc052212               148.8136   1.5462    56564 MMT  0.222 0.222 10  9.85 
PSc052212               148.8136   1.5462    56564 MMT  0.222 0.275  2  7.78 
PSc052215               148.7406   1.5958    56564 MMT  0.100 0.327  4  2.67 
PSc052215               148.7406   1.5958    56564 MMT  0.100 0.599  2  2.81 
PSc052215               148.7406   1.5958    56564 MMT  0.100 0.406  2  2.58 
PSc052220               149.0565   1.5512    56564 MMT  0.706 0.706  4  2.99 
PSc052220               149.0565   1.5512    56564 MMT  0.706 0.290  3  2.26 
PSc052220               149.0565   1.5512    56564 MMT  0.706 0.349  2  2.07 
PSc052224 Bad           150.1643   1.0041    56564 MMT  0.370 0.370  6 11.8  
PSc052224 Bad           150.1643   1.0041    56564 MMT  0.370 0.751  3  2.31 
PSc052224 Bad           150.1643   1.0041    56564 MMT  0.370 0.045  2  6.48 
PSc052228               150.4587   1.0131    57013 AAT  0.843 0.844  5 10.6  
PSc052228               150.4587   1.0131    57013 AAT  0.843 0.018  3  2.46 
PSc052228               150.4587   1.0131    57013 AAT  0.843 0.008  3  1.99 
PSc052235               150.3425   0.9818    57013 AAT  0.504 0.007  7  3.18 
PSc052235               150.3425   0.9818    57013 AAT  0.504 0.504  2  3.75 
PSc052235               150.3425   0.9818    57013 AAT  0.504 0.443  2  3.44 
PSc052258               149.8573   0.9133    56564 MMT  0.261 0.261  6  3.93 
PSc052258               149.8573   0.9133    56564 MMT  0.261 0.597  2  2.60 
PSc052258               149.8573   0.9133    56564 MMT  0.261 0.171  2  2.45 
PSc052281               149.5705   1.0488    57134 MMT  2.317 0.275  5  3.11 
PSc052281               149.5705   1.0488    57134 MMT  2.317 0.693  3  2.77 
PSc052281               149.5705   1.0488    57134 MMT  2.317 0.833  2  5.54 
PSc052289 Bad           150.1852   1.0472    56564 MMT  0.550 0.182  4  4.50 
PSc052289 Bad           150.1852   1.0472    56564 MMT  0.550 0.928  3  4.45 
PSc052289 Bad           150.1852   1.0472    56564 MMT  0.550 0.550  2  9.61 
PSc052289 Bad           150.1852   1.0472    56564 MMT  0.550 0.234  2  6.95 
PSc052300               243.3496  55.7923    56564 MMT  0.104 0.104  5  2.42 
PSc052300               243.3496  55.7923    56564 MMT  0.104 0.430  4  2.36 
PSc052300               243.3496  55.7923    56564 MMT  0.104 0.917  2  2.10 
PSc060004               211.5957  52.5502    56393 SDSS 0.493 0.564  8  4.86 
PSc060004               211.5957  52.5502    56393 SDSS 0.493 0.110  2  3.31 
PSc060004               211.5957  52.5502    56393 SDSS 0.493 1.249  2  2.95 
PSc060015               240.9583  54.2104    56564 MMT  0.384 0.384  9  8.86 
PSc060015               240.9583  54.2104    56564 MMT  0.384 0.079  2  2.27 
PSc060020               212.4829  53.0468    57161 MMT  0.247 0.246  6  2.95 
PSc060020               212.4829  53.0468    57161 MMT  0.247 0.286  3  2.83 
PSc060020               212.4829  53.0468    57161 MMT  0.247 0.526  2  2.54 
PSc060029               244.6883  54.2402    56564 MMT  0.362 0.363 11  5.38 
PSc060053               243.0217  56.1715    56564 MMT  0.486 0.486 10  9.79 
PSc060053               243.0217  56.1715    56564 MMT  0.486 0.083  2  1.94 
PSc060055               213.6553  52.8066    56564 MMT  0.479 0.478  6 15.4  
PSc060055               213.6553  52.8066    56564 MMT  0.479 0.408  5  3.12 
PSc060055               213.6553  52.8066    56564 MMT  0.479 0.128  2  4.31 
PSc060088               242.5852  54.4213    55654 MMT  0.374 0.375  3  3.66 
PSc060088               242.5852  54.4213    55654 MMT  0.374 0.009  2  2.98 
PSc060088               242.5852  54.4213    55654 MMT  0.374 0.107  2  2.27 
PSc060096               211.4235  53.4713    55721 MMT  0.358 0.358  7  7.40 
PSc060096               211.4235  53.4713    55721 MMT  0.358 0.808  2  3.13 
PSc060096               211.4235  53.4713    55721 MMT  0.358 0.251  2  1.89 
PSc060139               214.1108  52.6981    56564 MMT  0.213 0.213  7 25.9  
PSc060139               214.1108  52.6981    56564 MMT  0.213 0.157  3  1.90 
PSc060139               214.1108  52.6981    56564 MMT  0.213 0.614  2 15.8  
PSc060139               214.1108  52.6981    56564 MMT  0.213 0.133  2  2.27 
PSc060141               242.4124  54.2688    55654 MMT  0.191 0.190  7  4.10 
PSc060141               242.4124  54.2688    55654 MMT  0.191 0.356  4  4.36 
PSc060157               211.5963  52.7918    57161 MMT  0.330 0.331 13 11.2  
PSc060169               243.3143  54.4433    55716 MMT  0.026 0.405  4  2.60 
PSc060169               243.3143  54.4433    55716 MMT  0.026 0.135  2  2.03 
PSc060193               351.2510  -0.3546    56926 MMT  0.587 0.588  5  3.18 
PSc060193               351.2510  -0.3546    56926 MMT  0.587 0.318  4  2.22 
PSc060193               351.2510  -0.3546    56926 MMT  0.587 0.069  2  2.38 
PSc060193               351.2510  -0.3546    56926 MMT  0.587 0.220  2  2.26 
PSc060195               351.3714  -0.1248    56926 MMT  1.077 0.318  4  2.39 
PSc060195               351.3714  -0.1248    56926 MMT  1.077 1.078  2  2.53 
PSc060195               351.3714  -0.1248    56926 MMT  1.077 0.277  2  2.37 
PSc060195               351.3714  -0.1248    56926 MMT  1.077 0.194  2  1.61 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.086  1  3.73 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.038  1  3.57 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.145  1  2.09 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.136  1  1.93 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.723  1  1.92 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.491  1  1.91 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.128  1  1.81 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.025  1  1.79 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.453  1  1.63 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.049  1  1.53 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.830  1  1.45 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.941  1  1.30 
PSc060198               211.3714  53.7296    55721 MMT  0.049 0.012  1  0.00 
PSc060199               212.4122  53.6432    56564 MMT  0.252 0.252 10  5.86 
PSc060199               212.4122  53.6432    56564 MMT  0.252 0.316  3  4.18 
PSc060206               334.6702   0.4085    55471 MMT  0.157 0.158  3  2.89 
PSc060206               334.6702   0.4085    55471 MMT  0.157 0.070  2  1.81 
PSc060212               333.9378   0.4926    57282 WIYN 0.014 0.014  5  3.90 
PSc060212               333.9378   0.4926    57282 WIYN 0.014 0.353  3  3.09 
PSc060212               333.9378   0.4926    57282 WIYN 0.014 0.484  2  2.94 
PSc060220               351.3392   0.1726    57665 MMT  0.058 0.057  9 17.4  
PSc060222               351.1623   0.1857    51818 SDSS 0.114 0.018  5  2.66 
PSc060222               351.1623   0.1857    51818 SDSS 0.114 0.125  4  5.93 
PSc060222               351.1623   0.1857    51818 SDSS 0.114 0.422  2  7.17 
PSc060224               212.4672  53.7890    56564 MMT  0.316 0.316 10  3.32 
PSc060230 SNII          333.2542   0.7741    55471 MMT  0.127 0.126 13  6.80 
PSc060236               333.2502   0.8600    57663 MMT  0.580 0.580  4  3.75 
PSc060236               333.2502   0.8600    57663 MMT  0.580 0.387  3  2.33 
PSc060236               333.2502   0.8600    57663 MMT  0.580 0.265  2  2.45 
PSc060236               333.2502   0.8600    57663 MMT  0.580 0.176  2  2.20 
PSc060238               333.6768   0.7986    57663 MMT  0.322 0.322  8 13.0  
PSc060238               333.6768   0.7986    57663 MMT  0.322 0.513  2 10.2  
PSc060242               213.1512  54.0501    55720 MMT  0.109 0.109  4 15.8  
PSc060242               213.1512  54.0501    55720 MMT  0.109 0.952  3 10.3  
PSc060242               213.1512  54.0501    55720 MMT  0.109 0.057  3  2.33 
PSc060242               213.1512  54.0501    55720 MMT  0.109 0.476  2 11.1  
PSc060249               334.9640   0.8974    56926 MMT  0.328 0.329 13 10.2  
PSc060255               352.2903   0.3312    57666 MMT  0.143 0.143  9 26.6  
PSc060255               352.2903   0.3312    57666 MMT  0.143 0.515  2  1.89 
PSc060259               353.2344   0.2951    55827 MMT  0.320 0.030  3  2.26 
PSc060259               353.2344   0.2951    55827 MMT  0.320 0.077  2  2.39 
PSc060259               353.2344   0.2951    55827 MMT  0.320 0.465  2  2.35 
PSc060259               353.2344   0.2951    55827 MMT  0.320 0.638  2  1.81 
PSc060263               243.6437  55.7390    56564 MMT  0.013 0.071  4  2.49 
PSc060263               243.6437  55.7390    56564 MMT  0.013 0.569  2  1.99 
PSc060270 SLSN          333.4066   1.2408    55471 MMT  0.956 0.345  4  3.15 
PSc060270 SLSN          333.4066   1.2408    55471 MMT  0.956 0.463  3  2.25 
PSc060270 SLSN          333.4066   1.2408    55471 MMT  0.956 0.407  2  3.30 
PSc060271               334.0900   1.2508    56925 MMT  0.463 0.523  4  3.42 
PSc060271               334.0900   1.2508    56925 MMT  0.463 0.613  3  2.88 
PSc060281               352.3712   0.7699    57666 MMT  0.342 0.342 11  9.55 
PSc060281               352.3712   0.7699    57666 MMT  0.342 0.023  2  6.18 
PSc060284 SNII          242.9367  56.0862    55473 MMT  0.064 0.063 13  7.43 
PSc060287               244.9942  54.4216    57422 WIYN 0.022 0.113  6  2.52 
PSc060287               244.9942  54.4216    57422 WIYN 0.022 0.050  4  2.86 
PSc060287               244.9942  54.4216    57422 WIYN 0.022 0.022  2  2.69 
PSc060304               241.9914  54.7921    57164 MMT  0.337 0.337 11  6.91 
PSc060304               241.9914  54.7921    57164 MMT  0.337 0.080  2  1.58 
PSc060321               212.4454  52.4330    55717 MMT  0.144 0.143  8 15.9  
PSc060321               212.4454  52.4330    55717 MMT  0.144 0.223  2 14.8  
PSc060321               212.4454  52.4330    55717 MMT  0.144 0.641  2  2.08 
PSc060342               240.4358  55.0054    55720 MMT        0.336  5  3.95 
PSc060342               240.4358  55.0054    55720 MMT        0.097  4  2.67 
PSc060484               213.9769  53.6982    55716 MMT  0.188 0.358  4  3.18 
PSc060484               213.9769  53.6982    55716 MMT  0.188 0.188  3  3.69 
PSc060484               213.9769  53.6982    55716 MMT  0.188 0.107  3  2.69 
PSc060484               213.9769  53.6982    55716 MMT  0.188 0.069  2  1.78 
PSc060498               183.2867  47.4797    57364 MMT  0.562 0.563 10  4.96 
PSc060520 Bad           184.1686  47.7045    57063 MMT  0.557 0.557  6 16.7  
PSc060520 Bad           184.1686  47.7045    57063 MMT  0.557 0.484  3  4.93 
PSc060520 Bad           184.1686  47.7045    57063 MMT  0.557 0.190  2  2.26 
PSc060633               160.9746  59.4417    57716 MMT  0.118 0.119 11  8.09 
PSc060633               160.9746  59.4417    57716 MMT  0.118 0.608  2  5.04 
PSc060644               243.5462  56.1968    56564 MMT  0.139 0.140  9 26.5  
PSc060644               243.5462  56.1968    56564 MMT  0.139 0.916  2  2.07 
PSc060678               351.3936  -1.2005    55528 MMT  0.416 0.197  4  2.80 
PSc060678               351.3936  -1.2005    55528 MMT  0.416 0.040  3  2.18 
PSc060678               351.3936  -1.2005    55528 MMT  0.416 0.524  2  2.34 
PSc060723               351.5269  -1.0550    55528 MMT  0.110 0.110  7  3.48 
PSc060723               351.5269  -1.0550    55528 MMT  0.110 0.392  2  1.92 
PSc060939               333.9884   1.0884    55828 MMT  0.211 0.211  6  6.91 
PSc060939               333.9884   1.0884    55828 MMT  0.211 0.250  3  4.34 
PSc061025               244.9462  54.4996    57422 WIYN 0.386 0.387  6  9.69 
PSc061025               244.9462  54.4996    57422 WIYN 0.386 0.368  3  4.31 
PSc061025               244.9462  54.4996    57422 WIYN 0.386 0.031  2  6.01 
PSc061131               211.8178  52.4036    57161 MMT  0.333 0.334 11 10.00 
PSc061131               211.8178  52.4036    57161 MMT  0.333 0.233  3  1.95 
PSc061135               241.3294  54.3500    52055 SDSS 0.212 0.481  3  2.50 
PSc061135               241.3294  54.3500    52055 SDSS 0.212 0.925  2  2.56 
PSc061135               241.3294  54.3500    52055 SDSS 0.212 0.033  2  2.53 
PSc061135               241.3294  54.3500    52055 SDSS 0.212 0.348  2  2.02 
PSc061139               245.0307  54.2869    57422 WIYN 0.327 0.327  6  7.42 
PSc061139               245.0307  54.2869    57422 WIYN 0.327 0.018  2  2.58 
PSc061143               240.3353  55.1400    55471 MMT  0.214 0.280  2  2.95 
PSc061143               240.3353  55.1400    55471 MMT  0.214 0.554  2  2.43 
PSc061143               240.3353  55.1400    55471 MMT  0.214 0.560  2  2.36 
PSc061153                36.0939  -5.6308    55480 MMT  0.190 0.190  3  3.73 
PSc061153                36.0939  -5.6308    55480 MMT  0.190 1.010  2  2.75 
PSc061153                36.0939  -5.6308    55480 MMT  0.190 1.022  2  2.30 
PSc061190                35.6817  -4.9532    57282 WIYN 0.027 0.021  5  3.68 
PSc061190                35.6817  -4.9532    57282 WIYN 0.027 0.311  2  3.84 
PSc061190                35.6817  -4.9532    57282 WIYN 0.027 0.374  2  2.94 
PSc061191                36.2771  -5.0011    55480 MMT  0.270 0.270  9  9.62 
PSc061191                36.2771  -5.0011    55480 MMT  0.270 0.035  2  2.41 
PSc061192                35.1274  -4.9975    56926 MMT  0.234 0.234  9 32.6  
PSc061192                35.1274  -4.9975    56926 MMT  0.234 0.177  3  2.34 
PSc061195                35.9319  -4.1086    56923 MMT  0.123 0.270  3  2.56 
PSc061195                35.9319  -4.1086    56923 MMT  0.123 0.397  2  2.39 
PSc061196 SNII           34.7265  -4.2457    55479 MMT  0.059 0.059  5 16.5  
PSc061196 SNII           34.7265  -4.2457    55479 MMT  0.059 0.010  5  2.12 
PSc061196 SNII           34.7265  -4.2457    55479 MMT  0.059 0.409  2 24.0  
PSc061196 SNII           34.7265  -4.2457    55479 MMT  0.059 0.864  2 16.5  
PSc061197                35.4775  -4.1885    56923 MMT  0.329 0.329 13 10.9  
PSc061198                36.5115  -4.1115    57662 MMT  0.545 0.546  6 11.1  
PSc061198                36.5115  -4.1115    57662 MMT  0.545 0.601  2  6.77 
PSc061198                36.5115  -4.1115    57662 MMT  0.545 0.164  2  2.29 
PSc061198                36.5115  -4.1115    57662 MMT  0.545 0.181  2  2.16 
PSc061199                35.0203  -4.0594    56930 MMT  0.286 0.286  6 14.0  
PSc061200                35.3785  -3.9111    55479 MMT  0.159 0.159  8  6.17 
PSc061200                35.3785  -3.9111    55479 MMT  0.159 0.071  3  3.88 
PSc061200                35.3785  -3.9111    55479 MMT  0.159 0.950  2  4.07 
PSc061201                35.4372  -3.6730    55479 MMT  0.164 0.164  8 24.7  
PSc061201                35.4372  -3.6730    55479 MMT  0.164 0.109  3  2.46 
PSc061201                35.4372  -3.6730    55479 MMT  0.164 0.548  2  4.55 
PSc061202                35.4113  -3.6288    55479 MMT  0.222 0.222 13 19.0  
PSc061210                36.8215  -3.2901    57662 MMT  0.482 0.482  5  4.70 
PSc061210                36.8215  -3.2901    57662 MMT  0.482 0.132  2  2.63 
PSc061210                36.8215  -3.2901    57662 MMT  0.482 0.306  2  2.11 
PSc070003               333.0414   0.7194    55471 MMT  0.138 0.137 10  9.13 
PSc070003               333.0414   0.7194    55471 MMT  0.138 0.634  2  2.28 
PSc070020               353.2171  -0.7593    55861 MMT  0.359 0.359  3  3.38 
PSc070020               353.2171  -0.7593    55861 MMT  0.359 0.377  3  3.34 
PSc070020               353.2171  -0.7593    55861 MMT  0.359 0.041  3  2.46 
PSc070020               353.2171  -0.7593    55861 MMT  0.359 0.017  2  2.93 
PSc070039               334.6538   0.6186    56926 MMT  0.393 0.393  3  3.11 
PSc070039               334.6538   0.6186    56926 MMT  0.393 0.044  3  2.24 
PSc070039               334.6538   0.6186    56926 MMT  0.393 0.261  2  1.90 
PSc070048               241.0170  54.1988    56564 MMT  0.423 0.423 10  6.69 
PSc070050               243.2580  54.7745    57164 MMT  0.492 0.493  8  5.53 
PSc070050               243.2580  54.7745    57164 MMT  0.492 0.284  4  3.69 
PSc070054               242.9381  55.2994    55825 MMT  0.448 0.446  4  3.46 
PSc070054               242.9381  55.2994    55825 MMT  0.448 0.689  3  3.26 
PSc070054               242.9381  55.2994    55825 MMT  0.448 0.390  3  2.85 
PSc070054               242.9381  55.2994    55825 MMT  0.448 0.099  2  2.07 
PSc070055               244.9144  55.4174    56564 MMT  0.385 0.385 12  7.38 
PSc070055               244.9144  55.4174    56564 MMT  0.385 0.056  2  2.20 
PSc070071               334.9852  -0.4421    56985 MMT  0.368 0.368  8 10.5  
PSc070071               334.9852  -0.4421    56985 MMT  0.368 0.960  2  2.55 
PSc070091 Bad           333.8366   0.5911    55471 MMT  0.146 0.147 11  5.78 
PSc070091 Bad           333.8366   0.5911    55471 MMT  0.146 0.317  2  2.90 
PSc070096               243.1289  53.8092    55654 MMT        0.495  6  6.03 
PSc070096               243.1289  53.8092    55654 MMT        0.992  2  3.10 
PSc070110                35.2825  -5.1001    56926 MMT  0.279 0.279 13  9.31 
PSc070111                36.3930  -5.2188    55480 MMT  0.353 0.353  6  6.43 
PSc070111                36.3930  -5.2188    55480 MMT  0.353 0.351  2  2.70 
PSc070116               334.1760  -0.5753    56982 MMT  0.653 0.261  6  7.70 
PSc070116               334.1760  -0.5753    56982 MMT  0.653 0.654  2  5.44 
PSc070136               241.3624  54.4250    56564 MMT  0.569 0.569 11  5.51 
PSc070136               241.3624  54.4250    56564 MMT  0.569 0.263  2  3.39 
PSc070138               241.7375  54.4832    56564 MMT  0.690 0.580  2  2.50 
PSc070138               241.7375  54.4832    56564 MMT  0.690 0.157  2  2.16 
PSc070138               241.7375  54.4832    56564 MMT  0.690 0.244  2  2.12 
PSc070142               352.7356  -0.9643    55861 MMT        0.079  4  5.33 
PSc070142               352.7356  -0.9643    55861 MMT        0.334  2  6.34 
PSc070150               352.6426  -0.8758    56981 MMT  0.694 0.694  5  3.14 
PSc070150               352.6426  -0.8758    56981 MMT  0.694 0.254  2  2.45 
PSc070150               352.6426  -0.8758    56981 MMT  0.694 0.413  2  2.15 
PSc070151               352.9689  -0.8083    55861 MMT  0.315 0.315  7  4.89 
PSc070159               334.0250  -0.2712    56982 MMT  0.985 0.653  4  2.28 
PSc070159               334.0250  -0.2712    56982 MMT  0.985 1.079  2  3.30 
PSc070159               334.0250  -0.2712    56982 MMT  0.985 0.284  2  2.88 
PSc070162               334.9082  -0.3015    56985 MMT  0.483 0.325  5  3.01 
PSc070162               334.9082  -0.3015    56985 MMT  0.483 0.483  3  3.02 
PSc070162               334.9082  -0.3015    56985 MMT  0.483 0.187  3  2.97 
PSc070162               334.9082  -0.3015    56985 MMT  0.483 0.565  2  2.96 
PSc070175               241.9031  54.8097    57164 MMT  0.547 0.548  8  7.31 
PSc070175               241.9031  54.8097    57164 MMT  0.547 0.205  2  1.83 
PSc070178               332.8910   0.2154    51788 SDSS 0.224 0.212  7  9.06 
PSc070178               332.8910   0.2154    51788 SDSS 0.224 0.007  2  2.09 
PSc070182                34.6002  -4.2030    56930 MMT  0.479 0.479  6  2.96 
PSc070182                34.6002  -4.2030    56930 MMT  0.479 0.318  3  2.28 
PSc070182                34.6002  -4.2030    56930 MMT  0.479 0.267  2  2.96 
PSc070194               240.8957  55.3802    55471 MMT  0.475 0.476 11 14.4  
PSc070200                36.6608  -3.6167    57662 MMT  0.437 0.437 11  8.69 
PSc070200                36.6608  -3.6167    57662 MMT  0.437 0.095  2  6.34 
PSc070201               242.9196  55.3494    57164 MMT  0.219 0.219  8 11.9  
PSc070201               242.9196  55.3494    57164 MMT  0.219 0.263  4 10.7  
PSc070224               241.2207  54.4186    56564 MMT  0.171 0.171 11 13.8  
PSc070224               241.2207  54.4186    56564 MMT  0.171 0.081  3  3.02 
PSc070232               243.3710  54.4196    56564 MMT  0.333 0.333 13 11.8  
PSc070242 SNIa           36.8004  -4.5353    57716 MMT  0.065 0.020  5  2.55 
PSc070242 SNIa           36.8004  -4.5353    57716 MMT  0.065 0.414  4  2.58 
PSc070242 SNIa           36.8004  -4.5353    57716 MMT  0.065 0.799  3  4.27 
PSc070264               333.4481   0.4410    55723 MMT        0.116  5  2.93 
PSc070264               333.4481   0.4410    55723 MMT        0.603  3  4.30 
PSc070264               333.4481   0.4410    55723 MMT        0.438  2  2.62 
PSc070279                36.3533  -3.7803    57662 MMT  0.065 0.065  9  8.26 
PSc070283               335.1000   0.6597    55471 MMT  0.443 0.444  7  5.09 
PSc070283               335.1000   0.6597    55471 MMT  0.443 0.352  2  2.77 
PSc070283               335.1000   0.6597    55471 MMT  0.443 0.170  2  2.05 
PSc070291 SNII           35.0177  -3.5130    55479 MMT  0.132 0.131 11 10.4  
PSc070291 SNII           35.0177  -3.5130    55479 MMT  0.132 0.344  2  4.79 
PSc070293                36.3386  -3.4859    57662 MMT  0.335 0.334  9 14.3  
PSc070299               334.0155   1.0286    55723 MMT  1.601 0.261  3  3.12 
PSc070299               334.0155   1.0286    55723 MMT  1.601 0.439  2  6.87 
PSc070299               334.0155   1.0286    55723 MMT  1.601 0.032  2  2.71 
PSc070299               334.0155   1.0286    55723 MMT  1.601 0.081  2  2.22 
PSc070302               333.4985   1.2283    56564 MMT  0.285 0.382  6  3.66 
PSc070302               333.4985   1.2283    56564 MMT  0.285 0.284  6  3.65 
PSc070322               334.6686  -0.4498    51791 SDSS 0.114 0.148  2  2.56 
PSc070322               334.6686  -0.4498    51791 SDSS 0.114 0.574  2  2.45 
PSc070322               334.6686  -0.4498    51791 SDSS 0.114 0.159  2  2.42 
PSc070322               334.6686  -0.4498    51791 SDSS 0.114 0.010  2  2.13 
PSc070339 Bad           243.2505  55.8097    56564 MMT  0.218 0.218 10 13.2  
PSc070339 Bad           243.2505  55.8097    56564 MMT  0.218 0.126  2  2.19 
PSc070357                36.4017  -5.0035    55480 MMT  0.054 0.053  9 34.1  
PSc070357                36.4017  -5.0035    55480 MMT  0.054 0.769  2 14.9  
PSc070359               240.8508  54.0966    56564 MMT  0.255 0.636  3  2.58 
PSc070359               240.8508  54.0966    56564 MMT  0.255 0.249  2  2.16 
PSc070361               240.9840  54.1179    56564 MMT  0.180 0.181 13 15.6  
PSc070402               243.3906  54.3021    56564 MMT  0.317 0.316 13 10.7  
PSc070404               240.3392  54.7643    55720 MMT  0.020 0.020  4  2.55 
PSc070404               240.3392  54.7643    55720 MMT  0.020 0.389  3  2.42 
PSc070404               240.3392  54.7643    55720 MMT  0.020 0.479  2  2.51 
PSc070404               240.3392  54.7643    55720 MMT  0.020 0.032  2  2.50 
PSc070429 Bad           244.4874  54.6636    56564 MMT  0.108 0.107 10 20.2  
PSc070429 Bad           244.4874  54.6636    56564 MMT  0.108 0.812  3 11.4  
PSc070450               242.8022  54.9747    55716 MMT  0.583 0.584  8  5.62 
PSc070450               242.8022  54.9747    55716 MMT  0.583 0.280  2  2.78 
PSc070450               242.8022  54.9747    55716 MMT  0.583 0.010  2  2.17 
PSc070459               333.1816   0.6118    55471 MMT  0.532 0.532  7  4.58 
PSc070459               333.1816   0.6118    55471 MMT  0.532 0.278  2  2.84 
PSc070459               333.1816   0.6118    55471 MMT  0.532 0.319  2  2.49 
PSc070470                34.9501  -3.7030    56925 MMT  0.351 0.352  6  6.45 
PSc070470                34.9501  -3.7030    56925 MMT  0.351 0.032  2  3.24 
PSc070472               242.7093  55.5947    55473 MMT  0.666 0.667 10  7.18 
PSc070472               242.7093  55.5947    55473 MMT  0.666 0.344  2  2.65 
PSc070488               351.2815   0.2895    57665 MMT  0.258 0.438  3  3.37 
PSc070488               351.2815   0.2895    57665 MMT  0.258 0.258  2  3.91 
PSc070488               351.2815   0.2895    57665 MMT  0.258 0.365  2  3.42 
PSc070488               351.2815   0.2895    57665 MMT  0.258 1.020  2  3.26 
PSc070488               351.2815   0.2895    57665 MMT  0.258 0.103  2  3.03 
PSc070510 VAR            35.4089  -5.5087    56926 MMT  0.007 0.007  9 26.7  
PSc070510 VAR            35.4089  -5.5087    56926 MMT  0.007 0.691  5 13.5  
PSc070515                36.4632  -5.4048    56564 MMT  0.473 0.474  6 14.3  
PSc070515                36.4632  -5.4048    56564 MMT  0.473 0.376  3  2.09 
PSc070515                36.4632  -5.4048    56564 MMT  0.473 0.270  2  4.13 
PSc070515                36.4632  -5.4048    56564 MMT  0.473 0.126  2  2.48 
PSc070516                36.8198  -5.3683    56927 MMT  0.192 0.191  9 10.6  
PSc070516                36.8198  -5.3683    56927 MMT  0.192 0.495  2 14.9  
PSc070516                36.8198  -5.3683    56927 MMT  0.192 0.137  2  2.79 
PSc070529                35.2752  -5.0233    56926 MMT  0.318 0.318 11  9.24 
PSc070529                35.2752  -5.0233    56926 MMT  0.318 0.080  2  1.56 
PSc070530                36.2907  -5.0430    55480 MMT  0.342 0.320  6  4.35 
PSc070530                36.2907  -5.0430    55480 MMT  0.342 0.343  4  4.17 
PSc070557               335.0905   0.6457    55471 MMT  0.247 0.247 10  8.99 
PSc070557               335.0905   0.6457    55471 MMT  0.247 0.149  2  1.81 
PSc070567               333.3267   0.8128    55471 MMT  0.170 0.169 10 13.2  
PSc070567               333.3267   0.8128    55471 MMT  0.170 0.081  3  2.49 
PSc070599               242.0279  53.7145    57166 MMT  0.681 0.682  5  5.10 
PSc070599               242.0279  53.7145    57166 MMT  0.681 0.284  3  2.40 
PSc070607                34.6957  -5.0344    55888 MMT  0.318 0.319  4  5.10 
PSc070607                34.6957  -5.0344    55888 MMT  0.318 0.025  3  2.89 
PSc070607                34.6957  -5.0344    55888 MMT  0.318 0.036  2  2.46 
PSc070610               351.4875  -0.8988    56926 MMT  0.700 0.700  4  3.12 
PSc070610               351.4875  -0.8988    56926 MMT  0.700 0.149  3  1.57 
PSc070610               351.4875  -0.8988    56926 MMT  0.700 0.212  2  2.08 
PSc070610               351.4875  -0.8988    56926 MMT  0.700 0.562  2  1.96 
PSc070611               244.5374  53.9712    56564 MMT  0.147 0.147 13 11.1  
PSc070612               244.6270  54.3864    56564 MMT  0.553 0.553 10  6.43 
PSc070612               244.6270  54.3864    56564 MMT  0.553 0.166  2  1.57 
PSc070614               351.4689  -0.1045    57665 MMT  0.748 0.749  6  7.69 
PSc070614               351.4689  -0.1045    57665 MMT  0.748 0.245  3  2.72 
PSc070614               351.4689  -0.1045    57665 MMT  0.748 0.143  2  2.44 
PSc070615               243.1614  55.0717    55716 MMT  0.035 0.035  6  3.38 
PSc070615               243.1614  55.0717    55716 MMT  0.035 0.232  3  3.21 
PSc070620               333.7906   1.0473    55471 MMT  0.340 0.340  3  3.53 
PSc070620               333.7906   1.0473    55471 MMT  0.340 0.345  3  1.87 
PSc070622               242.5920  53.5771    57166 MMT  0.306 0.306 13  7.00 
PSc070648                34.6636  -4.8221    56930 MMT  0.515 0.516  6  8.48 
PSc070648                34.6636  -4.8221    56930 MMT  0.515 0.406  5  2.96 
PSc070648                34.6636  -4.8221    56930 MMT  0.515 0.159  2  3.24 
PSc070714               353.3288  -0.7630    57283 MMT  0.104 0.104  3  2.42 
PSc070719               351.4740  -0.5377    56926 MMT  0.608 0.609  6  5.67 
PSc070719               351.4740  -0.5377    56926 MMT  0.608 0.385  3  2.59 
PSc070719               351.4740  -0.5377    56926 MMT  0.608 0.304  2  2.31 
PSc070735                37.2001  -4.2867    57716 MMT  0.257 0.257  6  3.41 
PSc070735                37.2001  -4.2867    57716 MMT  0.257 0.479  4  2.70 
PSc070735                37.2001  -4.2867    57716 MMT  0.257 0.125  2  1.71 
PSc070749 Bad           333.1062   0.2771    55527 MMT  0.325 0.325  6  6.03 
PSc070749 Bad           333.1062   0.2771    55527 MMT  0.325 0.263  3  2.28 
PSc070763 SNIIn         352.4549  -0.2931    55477 MMT  0.259 0.259  7  5.95 
PSc070763 SNIIn         352.4549  -0.2931    55477 MMT  0.259 0.013  6  2.51 
PSc070764 VAR           350.8393  -0.3381    52992 SDSS 0.081 0.319  3  2.37 
PSc070767               351.7241  -0.2600    56926 MMT  0.107 0.468  3  2.22 
PSc070767               351.7241  -0.2600    56926 MMT  0.107 0.113  2  3.20 
PSc070767               351.7241  -0.2600    56926 MMT  0.107 0.104  2  2.14 
PSc070771                35.6436  -4.0919    56923 MMT  0.142 0.142 13 11.4  
PSc070806                35.4855  -3.8386    55479 MMT  0.161 0.161  4  3.28 
PSc070806                35.4855  -3.8386    55479 MMT  0.161 0.136  3  2.67 
PSc070806                35.4855  -3.8386    55479 MMT  0.161 0.321  2  3.17 
PSc070806                35.4855  -3.8386    55479 MMT  0.161 0.037  2  2.10 
PSc070813               244.6603  55.1889    57194 MMT  0.322 0.322  6  3.64 
PSc070813               244.6603  55.1889    57194 MMT  0.322 0.195  6  2.45 
PSc070839                36.1875  -3.6766    56924 MMT  0.251 0.251  8 20.5  
PSc070839                36.1875  -3.6766    56924 MMT  0.251 0.169  3  2.03 
PSc070839                36.1875  -3.6766    56924 MMT  0.251 0.193  2  1.91 
PSc070841                34.8677  -3.3500    56925 MMT  0.172 0.171  9 10.5  
PSc070841                34.8677  -3.3500    56925 MMT  0.172 0.552  2 10.9  
PSc070841                34.8677  -3.3500    56925 MMT  0.172 0.117  2  1.74 
PSc070858 Bad           334.5924   0.7556    56926 MMT  0.249 0.249  7  5.60 
PSc070858 Bad           334.5924   0.7556    56926 MMT  0.249 0.530  2  2.61 
PSc070858 Bad           334.5924   0.7556    56926 MMT  0.249 0.661  2  2.60 
PSc070877                35.3274  -3.4557    55887 MMT        0.807  4  4.69 
PSc070877                35.3274  -3.4557    55887 MMT        0.364  2  2.39 
PSc070877                35.3274  -3.4557    55887 MMT        0.293  2  1.97 
PSc070914               353.0133   0.6025    56987 MMT  0.210 0.283  6  2.97 
PSc070914               353.0133   0.6025    56987 MMT  0.210 0.972  2  2.23 
PSc070932               241.6206  54.9418    55471 MMT        0.059  2  2.28 
PSc070948               243.8634  55.0184    56564 MMT  0.580 0.580  4  3.97 
PSc070948               243.8634  55.0184    56564 MMT  0.580 0.107  2  2.38 
PSc070950               244.4199  55.0435    56564 MMT  0.452 0.452 11  7.41 
PSc070950               244.4199  55.0435    56564 MMT  0.452 0.281  2  2.37 
PSc070955 SNIa          241.4751  55.1983    55471 MMT  0.350 0.013  5  2.19 
PSc070955 SNIa          241.4751  55.1983    55471 MMT  0.350 0.348  3  4.04 
PSc070955 SNIa          241.4751  55.1983    55471 MMT  0.350 0.058  2  2.32 
PSc070961 Bad           334.4374  -0.9930    56982 MMT  0.150 0.150 13 11.8  
PSc070968               333.2812  -0.1674    55527 MMT  0.336 0.322  3  3.90 
PSc070968               333.2812  -0.1674    55527 MMT  0.336 0.689  3  3.57 
PSc070968               333.2812  -0.1674    55527 MMT  0.336 0.048  3  2.09 
PSc070985               353.0439  -0.5367    57283 MMT  0.445 0.445 10 10.1  
PSc070986               353.3182  -0.5221    55827 MMT  0.344 0.345  6  4.50 
PSc070986               353.3182  -0.5221    55827 MMT  0.344 0.257  4  2.72 
PSc070986               353.3182  -0.5221    55827 MMT  0.344 0.399  2  4.48 
PSc070987               333.5240   0.0277    55527 MMT  0.280 0.432  4  3.47 
PSc070987               333.5240   0.0277    55527 MMT  0.280 0.020  3  2.12 
PSc070987               333.5240   0.0277    55527 MMT  0.280 0.350  2  3.68 
PSc070987               333.5240   0.0277    55527 MMT  0.280 0.059  2  2.19 
PSc070992                35.0767  -4.1383    56930 MMT  0.286 0.286  7 10.00 
PSc071007               333.9059   1.2609    56925 MMT        0.483  7  4.37 
PSc071007               333.9059   1.2609    56925 MMT        0.127  2  2.50 
PSc071007               333.9059   1.2609    56925 MMT        0.174  2  2.35 
PSc071011               333.2053  -0.7068    56980 MMT  0.458 0.459  6 11.6  
PSc071011               333.2053  -0.7068    56980 MMT  0.458 0.363  2  4.24 
PSc071011               333.2053  -0.7068    56980 MMT  0.458 0.083  2  2.51 
PSc071011               333.2053  -0.7068    56980 MMT  0.458 0.394  2  2.11 
PSc071017                35.4046  -4.1574    56923 MMT  0.490 0.489  3  2.51 
PSc071017                35.4046  -4.1574    56923 MMT  0.490 0.619  2  2.21 
PSc071017                35.4046  -4.1574    56923 MMT  0.490 0.327  2  1.93 
PSc071017                35.4046  -4.1574    56923 MMT  0.490 0.823  2  1.73 
PSc071032               334.8052   0.8737    55471 MMT  0.285 0.285  9  9.09 
PSc071035               244.8220  55.0594    57194 MMT        0.285  6  4.41 
PSc071035               244.8220  55.0594    57194 MMT        0.080  3  3.14 
PSc071060               240.3168  55.4773    55471 MMT  0.180 0.180  9 19.5  
PSc071060               240.3168  55.4773    55471 MMT  0.180 0.126  3  2.43 
PSc071072 SNII           35.2688  -3.1039    55527 MMT  0.141 0.141  6  5.25 
PSc071072 SNII           35.2688  -3.1039    55527 MMT  0.141 0.065  3  1.98 
PSc071072 SNII           35.2688  -3.1039    55527 MMT  0.141 0.603  2  2.23 
PSc071096 Bad            36.5796  -4.5884    57716 MMT  0.610 0.611  9  7.40 
PSc071096 Bad            36.5796  -4.5884    57716 MMT  0.610 0.028  2  2.24 
PSc071096 Bad            36.5796  -4.5884    57716 MMT  0.610 0.076  2  2.02 
PSc071113               242.9339  55.1477    55716 MMT  0.492 0.491  9  6.91 
PSc071113               242.9339  55.1477    55716 MMT  0.492 0.686  2  7.46 
PSc071149                36.0925  -3.7560    56924 MMT  0.509 0.510  6 10.4  
PSc071149                36.0925  -3.7560    56924 MMT  0.509 0.151  2  3.03 
PSc071149                36.0925  -3.7560    56924 MMT  0.509 0.440  2  2.63 
PSc071164                36.8644  -3.6612    57662 MMT  0.239 0.238  8 18.0  
PSc071164                36.8644  -3.6612    57662 MMT  0.239 0.180  4  2.02 
PSc071171                35.1863  -4.7826    55860 MMT  0.224 0.224  8  7.46 
PSc071171                35.1863  -4.7826    55860 MMT  0.224 0.033  2  2.61 
PSc071171                35.1863  -4.7826    55860 MMT  0.224 0.010  2  2.26 
PSc071203                36.8916  -3.3152    57662 MMT  0.282 0.581  4  2.45 
PSc071203                36.8916  -3.3152    57662 MMT  0.282 0.349  4  2.26 
PSc071203                36.8916  -3.3152    57662 MMT  0.282 0.282  3  2.49 
PSc071213                36.0885  -3.1484    56924 MMT  0.211 0.388  6  3.97 
PSc071213                36.0885  -3.1484    56924 MMT  0.211 0.581  4  3.38 
PSc071213                36.0885  -3.1484    56924 MMT  0.211 0.178  2  1.88 
PSc071231                36.5170  -5.1795    55480 MMT        0.344  5  5.53 
PSc071231                36.5170  -5.1795    55480 MMT        0.340  2  5.42 
PSc071231                36.5170  -5.1795    55480 MMT        0.029  2  2.65 
PSc071245               333.7627  -0.8647    56982 MMT  0.479 0.480 11  6.65 
PSc071245               333.7627  -0.8647    56982 MMT  0.479 0.115  2  1.95 
PSc071258                36.8839  -4.9069    57716 MMT  0.264 0.264  9 23.0  
PSc071258                36.8839  -4.9069    57716 MMT  0.264 0.586  2  2.11 
PSc080010               242.2911  54.3866    57166 MMT  0.525 0.525  4  3.18 
PSc080012               333.5350  -0.1684    56980 MMT  0.526 0.524  8  5.31 
PSc080012               333.5350  -0.1684    56980 MMT  0.526 0.158  4  2.30 
PSc080015               240.3785  54.8762    55471 MMT  0.300 0.300  9  9.94 
PSc080015               240.3785  54.8762    55471 MMT  0.300 0.227  2  2.18 
PSc080021               241.5881  53.8918    56564 MMT  0.392 0.393  6  5.49 
PSc080021               241.5881  53.8918    56564 MMT  0.392 0.636  3  5.21 
PSc080021               241.5881  53.8918    56564 MMT  0.392 0.121  2  4.46 
PSc080023               351.6628  -0.7171    56926 MMT  0.459 0.459 10  8.25 
PSc080028               351.9196  -0.3366    55477 MMT  0.279 0.278  9  7.96 
PSc080028               351.9196  -0.3366    55477 MMT  0.279 0.181  2  1.98 
PSc080031               352.0736  -0.2498    55477 MMT  0.292 0.292  9 21.2  
PSc080031               352.0736  -0.2498    55477 MMT  0.292 0.233  2  2.04 
PSc080034               333.8529   0.5363    55471 MMT  0.537 0.098  4  2.06 
PSc080034               333.8529   0.5363    55471 MMT  0.537 1.063  2  2.69 
PSc080034               333.8529   0.5363    55471 MMT  0.537 0.314  2  2.59 
PSc080034               333.8529   0.5363    55471 MMT  0.537 0.620  2  2.00 
PSc080048                36.1053  -5.0121    55825 MMT  0.243 0.243  8 18.2  
PSc080048                36.1053  -5.0121    55825 MMT  0.243 0.147  3  1.82 
PSc080048                36.1053  -5.0121    55825 MMT  0.243 0.335  2 11.9  
PSc080049                53.4742 -28.6664    57013 AAT  0.148 0.541  3  6.29 
PSc080049                53.4742 -28.6664    57013 AAT  0.148 0.528  3  2.92 
PSc080049                53.4742 -28.6664    57013 AAT  0.148 0.148  2  6.46 
PSc080049                53.4742 -28.6664    57013 AAT  0.148 0.015  2  1.92 
PSc080052               242.0874  54.3295    57166 MMT  0.754 0.338  3  2.60 
PSc080052               242.0874  54.3295    57166 MMT  0.754 0.754  2  3.11 
PSc080052               242.0874  54.3295    57166 MMT  0.754 0.581  2  2.76 
PSc080052               242.0874  54.3295    57166 MMT  0.754 0.565  2  2.59 
PSc080052               242.0874  54.3295    57166 MMT  0.754 1.104  2  2.46 
PSc080054               353.4510  -1.0310    57283 MMT        0.666  7  4.12 
PSc080054               353.4510  -1.0310    57283 MMT        0.526  2  2.84 
PSc080054               353.4510  -1.0310    57283 MMT        0.170  2  2.63 
PSc080054               353.4510  -1.0310    57283 MMT        0.139  2  2.21 
PSc080064 SNIa           52.4253 -27.8772    57013 AAT  0.066 0.065  5 14.9  
PSc080064 SNIa           52.4253 -27.8772    57013 AAT  0.066 0.016  3  2.62 
PSc080064 SNIa           52.4253 -27.8772    57013 AAT  0.066 0.876  2 22.4  
PSc080064 SNIa           52.4253 -27.8772    57013 AAT  0.066 0.336  2 16.8  
PSc080064 SNIa           52.4253 -27.8772    57013 AAT  0.066 0.418  2  5.03 
PSc080067               244.2501  54.7501    55716 MMT  0.214 0.214 10 35.1  
PSc080067               244.2501  54.7501    55716 MMT  0.214 0.134  4  2.16 
PSc080068               245.2240  54.8177    56564 MMT  0.160 0.213  3  2.98 
PSc080068               245.2240  54.8177    56564 MMT  0.160 0.070  3  2.61 
PSc080069               352.2120  -0.3071    55477 MMT  0.416 0.416  5  2.91 
PSc080069               352.2120  -0.3071    55477 MMT  0.416 0.582  2  2.58 
PSc080069               352.2120  -0.3071    55477 MMT  0.416 0.442  2  2.54 
PSc080072                34.6138  -4.0683    55479 MMT  0.307 0.307  6  8.58 
PSc080072                34.6138  -4.0683    55479 MMT  0.307 0.245  3  1.95 
PSc080072                34.6138  -4.0683    55479 MMT  0.307 0.360  2  6.52 
PSc080077               333.2373   0.4186    55471 MMT  0.285 0.285  8 16.6  
PSc080077               333.2373   0.4186    55471 MMT  0.285 0.201  4  1.83 
PSc080078               333.5321   0.5386    56564 MMT  0.109 0.108  3  2.33 
PSc080078               333.5321   0.5386    56564 MMT  0.109 0.394  3  2.24 
PSc080078               333.5321   0.5386    56564 MMT  0.109 0.155  2  2.93 
PSc080078               333.5321   0.5386    56564 MMT  0.109 0.269  2  2.10 
PSc080079 SLSN          353.1192  -0.3610    57283 MMT  1.100 0.240  8  9.53 
PSc080079 SLSN          353.1192  -0.3610    57283 MMT  1.100 0.463  2  2.57 
PSc080081 Bad           352.9908  -0.2635    55827 MMT  0.450 0.451  6  7.20 
PSc080081 Bad           352.9908  -0.2635    55827 MMT  0.450 0.030  4  2.21 
PSc080081 Bad           352.9908  -0.2635    55827 MMT  0.450 1.036  2  6.04 
PSc080087               244.6201  55.2438    56564 MMT  0.343 0.343  9  9.87 
PSc080087               244.6201  55.2438    56564 MMT  0.343 0.106  2  1.85 
PSc080087               244.6201  55.2438    56564 MMT  0.343 0.085  2  1.84 
PSc080090               333.3646   0.9428    55471 MMT  0.972 0.463  2  3.31 
PSc080090               333.3646   0.9428    55471 MMT  0.972 0.042  2  2.91 
PSc080090               333.3646   0.9428    55471 MMT  0.972 0.278  2  2.45 
PSc080093               243.8604  55.5291    56564 MMT  0.496 0.497  9 13.3  
PSc080093               243.8604  55.5291    56564 MMT  0.496 0.143  2  1.73 
PSc080098               351.5779   0.5702    57665 MMT  0.342 0.342  6 22.7  
PSc080098               351.5779   0.5702    57665 MMT  0.342 0.253  3  3.13 
PSc080098               351.5779   0.5702    57665 MMT  0.342 0.024  2  3.01 
PSc080103               243.1863  56.0335    56564 MMT  0.484 0.482  8  3.60 
PSc080108               352.4366  -0.4040    57282 WIYN 0.246 0.337  3  5.23 
PSc080108               352.4366  -0.4040    57282 WIYN 0.246 0.009  2  3.25 
PSc080108               352.4366  -0.4040    57282 WIYN 0.246 0.484  2  2.56 
PSc080135                51.8091 -27.8662    57013 AAT  0.270 0.270  6 25.8  
PSc080135                51.8091 -27.8662    57013 AAT  0.270 0.024  4  2.73 
PSc080135                51.8091 -27.8662    57013 AAT  0.270 0.690  2 13.3  
PSc080143                52.8698 -27.0436    57013 AAT  0.370 0.370  3  3.21 
PSc080143                52.8698 -27.0436    57013 AAT  0.370 0.684  3  2.53 
PSc080143                52.8698 -27.0436    57013 AAT  0.370 0.013  3  2.26 
PSc080143                52.8698 -27.0436    57013 AAT  0.370 0.404  2  2.87 
PSc080146                52.8296 -26.8650    57013 AAT  0.455 0.456  6 26.0  
PSc080146                52.8296 -26.8650    57013 AAT  0.455 0.360  3  3.60 
PSc080146                52.8296 -26.8650    57013 AAT  0.455 0.938  2  9.82 
PSc080154               333.8686   1.1570    56925 MMT        0.567  5  4.48 
PSc080154               333.8686   1.1570    56925 MMT        0.498  4  2.60 
PSc080154               333.8686   1.1570    56925 MMT        0.157  2  1.99 
PSc080160               241.6930  54.1086    55717 MMT  0.496 0.496  6  5.95 
PSc080160               241.6930  54.1086    55717 MMT  0.496 0.141  2  2.62 
PSc080160               241.6930  54.1086    55717 MMT  0.496 0.465  2  2.06 
PSc080165               241.8599  54.3638    56564 MMT  0.335 0.335  6  3.11 
PSc080165               241.8599  54.3638    56564 MMT  0.335 0.235  2  2.37 
PSc080175               351.8609  -0.5105    55477 MMT  0.086 0.311  6  2.26 
PSc080175               351.8609  -0.5105    55477 MMT  0.086 0.086  2  2.33 
PSc080206               333.5490   0.7322    56564 MMT  0.477 0.477  5  2.96 
PSc080206               333.5490   0.7322    56564 MMT  0.477 0.498  3  3.01 
PSc080206               333.5490   0.7322    56564 MMT  0.477 0.147  2  2.49 
PSc080206               333.5490   0.7322    56564 MMT  0.477 0.116  2  1.65 
PSc080233               351.3901  -1.0415    57662 MMT  0.494 0.494  9  4.15 
PSc080238               332.9330  -0.3578    56980 MMT  0.700 0.701  6 10.3  
PSc080238               332.9330  -0.3578    56980 MMT  0.700 0.184  3  2.35 
PSc080238               332.9330  -0.3578    56980 MMT  0.700 0.266  2  2.32 
PSc080241                52.1346 -28.0716    57013 AAT  0.307 0.307 13 29.3  
PSc080242                53.1195 -27.9812    57013 AAT  0.124 0.124 11 13.7  
PSc080252                36.1733  -3.7832    56924 MMT  0.511 0.512  6  4.58 
PSc080252                36.1733  -3.7832    56924 MMT  0.511 0.152  2  3.95 
PSc080253                36.5643  -3.6441    57662 MMT  0.303 0.303  9 15.6  
PSc080253                36.5643  -3.6441    57662 MMT  0.303 0.050  2  1.87 
PSc080257                54.4334 -27.3210    57013 AAT  0.183 0.183 10 21.5  
PSc080257                54.4334 -27.3210    57013 AAT  0.183 0.093  2  1.77 
PSc080260                53.4497 -27.1932    57013 AAT  0.289 0.289 11 21.0  
PSc080260                53.4497 -27.1932    57013 AAT  0.289 0.737  2  5.63 
PSc080261                53.7996 -27.1967    57013 AAT  0.128 0.514  4  4.57 
PSc080261                53.7996 -27.1967    57013 AAT  0.128 0.128  2  7.83 
PSc080261                53.7996 -27.1967    57013 AAT  0.128 0.500  2  2.86 
PSc080261                53.7996 -27.1967    57013 AAT  0.128 0.064  2  1.92 
PSc080273               352.8680   0.5908    57666 MMT  0.518 0.518  9  3.62 
PSc080273               352.8680   0.5908    57666 MMT  0.518 0.271  2  2.58 
PSc080273               352.8680   0.5908    57666 MMT  0.518 0.157  2  2.17 
PSc080284               351.7929  -1.1845    55528 MMT  0.432 0.431 11 11.0  
PSc080289               333.3023  -0.1727    55527 MMT        0.362  3  3.67 
PSc080289               333.3023  -0.1727    55527 MMT        0.246  2  4.00 
PSc080289               333.3023  -0.1727    55527 MMT        0.014  2  2.08 
PSc080289               333.3023  -0.1727    55527 MMT        0.177  2  2.05 
PSc080292               351.3132  -0.2164    56926 MMT  0.290 0.290  7  3.73 
PSc080292               351.3132  -0.2164    56926 MMT  0.290 0.278  2  1.92 
PSc080295                36.1810  -4.1598    56923 MMT  0.623 0.624  6  6.91 
PSc080295                36.1810  -4.1598    56923 MMT  0.623 0.551  4  2.30 
PSc080295                36.1810  -4.1598    56923 MMT  0.623 0.175  2  1.75 
PSc080296                35.4569  -3.9214    55479 MMT  0.500 0.500  9  5.80 
PSc080296                35.4569  -3.9214    55479 MMT  0.500 0.279  2  2.20 
PSc080300                54.1780 -27.5809    57013 AAT  0.245 0.246  7 10.1  
PSc080300                54.1780 -27.5809    57013 AAT  0.245 0.189  3  2.37 
PSc080300                54.1780 -27.5809    57013 AAT  0.245 0.658  2  2.36 
PSc080308 SNIa          242.6686  55.9283    55473 MMT  0.338 0.337  6  4.26 
PSc080308 SNIa          242.6686  55.9283    55473 MMT  0.338 0.022  4  3.07 
PSc080316                53.3246 -28.7453    57013 AAT  0.113 0.113  7 25.3  
PSc080316                53.3246 -28.7453    57013 AAT  0.113 0.061  5  2.47 
PSc080316                53.3246 -28.7453    57013 AAT  0.113 0.482  2  9.72 
PSc080325               352.4300  -0.6610    57282 WIYN       0.495  5 11.6  
PSc080325               352.4300  -0.6610    57282 WIYN       0.316  3 13.5  
PSc080325               352.4300  -0.6610    57282 WIYN       0.474  2  2.78 
PSc080337               333.7645   0.5926    56564 MMT  0.397 0.397  5  3.60 
PSc080337               333.7645   0.5926    56564 MMT  0.397 0.714  3  2.70 
PSc080337               333.7645   0.5926    56564 MMT  0.397 0.056  2  1.93 
PSc080343                54.3691 -27.7231    57013 AAT  0.450 0.450  5  8.60 
PSc080343                54.3691 -27.7231    57013 AAT  0.450 0.057  4  2.84 
PSc080343                54.3691 -27.7231    57013 AAT  0.450 0.470  2  5.10 
PSc080343                54.3691 -27.7231    57013 AAT  0.450 0.017  2  2.65 
PSc080347                54.3484 -27.5805    57013 AAT  0.420 0.420  9 15.7  
PSc080352                36.1516  -5.5662    55480 MMT  0.458 0.459  5  4.53 
PSc080352                36.1516  -5.5662    55480 MMT  0.458 0.918  4  3.13 
PSc080363                51.6615 -27.9207    57013 AAT  0.316 0.316 10 10.8  
PSc080364                51.6799 -27.8426    57013 AAT  0.130 0.131 13 17.4  
PSc080367               334.7416  -0.1664    56985 MMT  0.688 0.688  3  3.32 
PSc080367               334.7416  -0.1664    56985 MMT  0.688 0.303  3  3.19 
PSc080380               242.1334  55.3408    57164 MMT  0.555 0.556  6  8.63 
PSc080380               242.1334  55.3408    57164 MMT  0.555 0.362  3  2.63 
PSc080431                53.1309 -28.1872    57013 AAT  0.387 0.024  6  2.75 
PSc080431                53.1309 -28.1872    57013 AAT  0.387 0.681  4  2.96 
PSc080431                53.1309 -28.1872    57013 AAT  0.387 0.387  2  3.68 
PSc080432                53.9806 -28.1322    57013 AAT  0.353 0.006  5  2.61 
PSc080432                53.9806 -28.1322    57013 AAT  0.353 0.353  4  6.70 
PSc080438                52.9372 -27.6824    57013 AAT  0.421 0.418  7 35.9  
PSc080438                52.9372 -27.6824    57013 AAT  0.421 0.083  2  3.89 
PSc080438                52.9372 -27.6824    57013 AAT  0.421 0.353  2  2.22 
PSc080441                35.0105  -3.7542    56925 MMT  0.621 0.622  7  5.87 
PSc080441                35.0105  -3.7542    56925 MMT  0.621 0.295  2  2.21 
PSc080455                53.8838 -26.6133    57013 AAT  0.095 0.094 13 16.9  
PSc080491                34.8217  -4.0773    56930 MMT  0.547 0.173  3  3.42 
PSc080491                34.8217  -4.0773    56930 MMT  0.547 0.610  3  2.62 
PSc080491                34.8217  -4.0773    56930 MMT  0.547 0.669  2  2.62 
PSc080491                34.8217  -4.0773    56930 MMT  0.547 0.107  2  2.11 
PSc080492                36.0507  -3.9326    56923 MMT  0.428 0.429  8  6.33 
PSc080492                36.0507  -3.9326    56923 MMT  0.428 0.079  2  2.32 
PSc080516                36.1343  -5.4356    55480 MMT  0.321 0.321  7  3.68 
PSc080516                36.1343  -5.4356    55480 MMT  0.321 0.352  3  2.65 
PSc080516                36.1343  -5.4356    55480 MMT  0.321 0.355  2  2.58 
PSc080517                36.4414  -5.4230    55480 MMT  0.211 0.210  9 21.6  
PSc080517                36.4414  -5.4230    55480 MMT  0.211 0.130  2  1.83 
PSc080536 Bad            36.5264  -4.7294    57716 MMT  0.312 0.311 10 10.2  
PSc080536 Bad            36.5264  -4.7294    57716 MMT  0.312 0.045  2  2.15 
PSc080536 Bad            36.5264  -4.7294    57716 MMT  0.312 0.211  2  1.52 
PSc080546                35.3486  -4.0069    55479 MMT  0.613 0.613  4  6.18 
PSc080546                35.3486  -4.0069    55479 MMT  0.613 0.159  4  3.63 
PSc080546                35.3486  -4.0069    55479 MMT  0.613 0.503  2  2.55 
PSc080554                35.2501  -3.6719    56925 MMT  0.608 0.609  6  4.33 
PSc080554                35.2501  -3.6719    56925 MMT  0.608 0.554  2  2.68 
PSc080554                35.2501  -3.6719    56925 MMT  0.608 0.104  2  2.04 
PSc080555                35.3979  -3.6578    55479 MMT  0.239 0.239  9 16.3  
PSc080555                35.3979  -3.6578    55479 MMT  0.239 0.144  3  2.28 
PSc080624 Bad           335.0415  -0.0017    57282 WIYN 0.333 0.333  3  7.83 
PSc080624 Bad           335.0415  -0.0017    57282 WIYN 0.333 0.459  3  3.71 
PSc080646 SNIa          334.6218   0.9413    56926 MMT  0.330 0.319  8  7.40 
PSc080646 SNIa          334.6218   0.9413    56926 MMT  0.330 0.108  3  2.09 
PSc080689                36.4062  -5.2440    55480 MMT  0.310 0.310  6 26.4  
PSc080689                36.4062  -5.2440    55480 MMT  0.310 0.223  3  1.64 
PSc080693               352.7361  -0.8577    57282 WIYN       0.495  5 11.0  
PSc080693               352.7361  -0.8577    57282 WIYN       0.365  3  7.34 
PSc080693               352.7361  -0.8577    57282 WIYN       0.396  2  1.65 
PSc080713               333.8108   0.1246    57282 WIYN       0.314  3  6.65 
PSc080713               333.8108   0.1246    57282 WIYN       0.227  2  2.76 
PSc080723 SNIa           34.9862  -3.9606    56930 MMT  0.431 0.285  6 10.3  
PSc080735 SNIa          333.8734   0.5419    56564 MMT  0.635 0.825  4  2.89 
PSc080735 SNIa          333.8734   0.5419    56564 MMT  0.635 0.633  3  3.12 
PSc080735 SNIa          333.8734   0.5419    56564 MMT  0.635 1.175  2  2.47 
PSc080735 SNIa          333.8734   0.5419    56564 MMT  0.635 0.253  2  2.44 
PSc080741 Bad           334.7954   0.3537    55471 MMT  0.352 0.270  5  3.00 
PSc080741 Bad           334.7954   0.3537    55471 MMT  0.352 0.327  3  2.48 
PSc080741 Bad           334.7954   0.3537    55471 MMT  0.352 0.036  2  2.63 
PSc080741 Bad           334.7954   0.3537    55471 MMT  0.352 0.175  2  2.29 
PSc080744               334.8281   0.4933    55471 MMT  0.171 0.171  6 11.8  
PSc080744               334.8281   0.4933    55471 MMT  0.171 0.026  3  2.30 
PSc080744               334.8281   0.4933    55471 MMT  0.171 0.558  2  9.62 
PSc080744               334.8281   0.4933    55471 MMT  0.171 0.118  2  2.40 
PSc080755               334.0421   0.7059    56564 MMT  0.915 0.915  5  2.92 
PSc080755               334.0421   0.7059    56564 MMT  0.915 0.137  2  2.16 
PSc080757               333.7051   0.9215    55471 MMT  0.430 0.430  6 23.4  
PSc080757               333.7051   0.9215    55471 MMT  0.430 0.364  4  2.30 
PSc080757               333.7051   0.9215    55471 MMT  0.430 0.092  2  3.04 
PSc080762 SNIbc (Ic)    333.5191   1.1070    55471 MMT  0.283 0.495  3  3.82 
PSc080762 SNIbc (Ic)    333.5191   1.1070    55471 MMT  0.283 0.012  3  1.98 
PSc080762 SNIbc (Ic)    333.5191   1.1070    55471 MMT  0.283 0.364  2  3.07 
PSc080764               333.3084   1.1802    55471 MMT  0.287 0.357  4  3.43 
PSc080764               333.3084   1.1802    55471 MMT  0.287 0.135  2  2.55 
PSc080764               333.3084   1.1802    55471 MMT  0.287 0.011  2  1.91 
PSc080765               334.8751   1.2044    56926 MMT        0.157  5  4.12 
PSc080765               334.8751   1.2044    56926 MMT        0.481  5  3.45 
PSc080766               334.9046   1.2132    55471 MMT  0.461 0.090  4  3.11 
PSc080766               334.9046   1.2132    55471 MMT  0.461 0.461  2  3.36 
PSc080771                52.0685 -28.1475    57013 AAT  0.260 0.261  8 11.1  
PSc080771                52.0685 -28.1475    57013 AAT  0.260 0.679  2  2.92 
PSc080771                52.0685 -28.1475    57013 AAT  0.260 0.083  2  2.54 
PSc080772                52.8996 -28.2411    57013 AAT  0.357 0.357  7 21.9  
PSc080772                52.8996 -28.2411    57013 AAT  0.357 0.294  3  3.40 
PSc080788                53.4048 -26.9681    57013 AAT  0.148 0.148  8  6.76 
PSc080788                53.4048 -26.9681    57013 AAT  0.148 0.526  3  2.82 
PSc080788                53.4048 -26.9681    57013 AAT  0.148 0.229  2  3.49 
PSc080790                52.8488 -26.9123    57013 AAT  0.548 0.549  4  7.01 
PSc080790                52.8488 -26.9123    57013 AAT  0.548 0.126  3  2.70 
PSc080790                52.8488 -26.9123    57013 AAT  0.548 0.480  2  3.26 
PSc080790                52.8488 -26.9123    57013 AAT  0.548 0.035  2  2.36 
PSc090019               334.4945  -0.8625    56564 MMT  0.293 0.293  7 10.1  
PSc090019               334.4945  -0.8625    56564 MMT  0.293 0.208  4  2.82 
PSc090019               334.4945  -0.8625    56564 MMT  0.293 0.721  2  6.27 
PSc090022 SLSN            0.0000   0.0000    55527 MMT  0.909 0.353  3  3.79 
PSc090022 SLSN            0.0000   0.0000    55527 MMT  0.909 0.132  2  2.92 
PSc090022 SLSN            0.0000   0.0000    55527 MMT  0.909 0.187  2  2.68 
PSc090022 SLSN            0.0000   0.0000    55527 MMT  0.909 0.238  2  2.21 
PSc090025               334.1432   0.0769    57282 WIYN 0.350 0.015  4  3.71 
PSc090025               334.1432   0.0769    57282 WIYN 0.350 0.350  3  6.51 
PSc090025               334.1432   0.0769    57282 WIYN 0.350 0.483  3  2.66 
PSc090027               333.3102   0.5886    55527 MMT  0.392 0.393 11 14.6  
PSc090027               333.3102   0.5886    55527 MMT  0.392 0.853  2  3.68 
PSc090034 SNIa          131.0658  43.3080    55487 MMT  0.027 0.498  2  2.40 
PSc090034 SNIa          131.0658  43.3080    55487 MMT  0.027 0.022  2  2.31 
PSc090034 SNIa          131.0658  43.3080    55487 MMT  0.027 0.025  2  1.90 
PSc090037 SNIa          130.0158  43.4214    55487 MMT  0.145 0.144  9  6.14 
PSc090037 SNIa          130.0158  43.4214    55487 MMT  0.145 0.641  2  1.59 
PSc090040               130.5748  43.4045    55487 MMT  0.198 0.199  8  5.32 
PSc090040               130.5748  43.4045    55487 MMT  0.198 0.711  2  2.50 
PSc090043               132.1186  43.4425    57128 MMT  0.149 0.149 12  6.19 
PSc090054               130.9404  44.1400    56564 MMT  0.164 0.165 13  7.44 
PSc090056               130.8550  44.2291    56564 MMT  0.150 0.150  9 22.5  
PSc090056               130.8550  44.2291    56564 MMT  0.150 0.097  2  2.11 
PSc090059               129.2844  44.5842    56564 MMT  0.529 0.528 10  9.61 
PSc090059               129.2844  44.5842    56564 MMT  0.529 0.115  2  2.02 
PSc090064               130.7094  44.7091    56564 MMT  0.283 0.283 13 10.9  
PSc090068               132.1806  44.8802    57066 WIYN       0.113  7  5.89 
PSc090068               132.1806  44.8802    57066 WIYN       0.051  2  1.59 
PSc090071               130.6616  45.0248    56564 MMT  0.380 0.381  6 15.4  
PSc090071               130.6616  45.0248    56564 MMT  0.380 0.317  3  2.12 
PSc090071               130.6616  45.0248    56564 MMT  0.380 0.053  2  5.42 
PSc090072               130.5981  45.4209    56564 MMT  0.402 0.402 11  7.52 
PSc090072               130.5981  45.4209    56564 MMT  0.402 0.156  2  2.13 
PSc090073                 0.0000   0.0000    56564 MMT  0.414 0.309  3  2.34 
PSc090073                 0.0000   0.0000    56564 MMT  0.414 0.978  2  2.17 
PSc090073                 0.0000   0.0000    56564 MMT  0.414 0.042  2  2.01 
PSc090097               352.0871  -0.9592    55528 MMT  0.430 0.430 10  6.98 
PSc090097               352.0871  -0.9592    55528 MMT  0.430 1.057  2  6.55 
PSc090097               352.0871  -0.9592    55528 MMT  0.430 0.396  2  1.40 
PSc090106                35.4924  -4.2742    55828 MMT  0.198 0.199 13 15.8  
PSc090107                35.7416  -4.3113    55296 MMT  0.219 0.219  9 23.5  
PSc090111 Bad           352.2669  -0.3415    57282 WIYN 0.343 0.010  5  3.34 
PSc090111 Bad           352.2669  -0.3415    57282 WIYN 0.343 0.483  4  4.00 
PSc090111 Bad           352.2669  -0.3415    57282 WIYN 0.343 0.343  3  6.45 
PSc090112               352.8424  -0.3286    57282 WIYN 0.372 0.031  5  4.04 
PSc090112               352.8424  -0.3286    57282 WIYN 0.372 0.372  3  4.83 
PSc090112               352.8424  -0.3286    57282 WIYN 0.372 0.243  2  2.93 
PSc090128                36.0190  -3.2263    56924 MMT  0.431 0.431  9  6.96 
PSc090128                36.0190  -3.2263    56924 MMT  0.431 0.083  2  1.79 
PSc090129                36.5571  -3.1536    56924 MMT  0.064 0.284  4  2.04 
PSc090129                36.5571  -3.1536    56924 MMT  0.064 0.375  3  2.19 
PSc090129                36.5571  -3.1536    56924 MMT  0.064 0.224  2  2.51 
PSc090130                53.6084 -26.5929    57013 AAT  0.579 0.579  6 12.8  
PSc090130                53.6084 -26.5929    57013 AAT  0.579 0.035  4  1.95 
PSc090130                53.6084 -26.5929    57013 AAT  0.579 0.373  2  2.02 
PSc090147                36.5227  -5.4948    56564 MMT  0.309 0.309 12 13.0  
PSc090154               332.8642   1.0610    57663 MMT  0.579 0.579  6  5.12 
PSc090154               332.8642   1.0610    57663 MMT  0.579 0.406  4  2.78 
PSc090154               332.8642   1.0610    57663 MMT  0.579 0.295  2  3.27 
PSc090179                35.7963  -5.3496    57282 WIYN 0.557 0.558  8  8.79 
PSc090179                35.7963  -5.3496    57282 WIYN 0.557 0.316  2 14.3  
PSc090179                35.7963  -5.3496    57282 WIYN 0.557 0.483  2  7.25 
PSc090191               130.3941  43.6217    57718 MMT  0.940 0.334  3  2.07 
PSc090191               130.3941  43.6217    57718 MMT  0.940 0.939  2  2.54 
PSc090191               130.3941  43.6217    57718 MMT  0.940 0.261  2  2.03 
PSc090196                34.8502  -4.5845    55860 MMT  0.330 0.330  8 11.7  
PSc090196                34.8502  -4.5845    55860 MMT  0.330 0.243  3  1.89 
PSc090199               129.3802  43.9027    57066 MMT        0.535  7  4.54 
PSc090199               129.3802  43.9027    57066 MMT        0.628  2  4.54 
PSc090199               129.3802  43.9027    57066 MMT        0.121  2  2.67 
PSc090201 SNIa          353.3282  -0.9508    57283 MMT  0.510 0.415  5  2.93 
PSc090201 SNIa          353.3282  -0.9508    57283 MMT  0.510 0.170  3  3.53 
PSc090201 SNIa          353.3282  -0.9508    57283 MMT  0.510 0.034  2  1.45 
PSc090214                53.4980 -28.1135    57013 AAT  0.371 0.371  8  9.83 
PSc090214                53.4980 -28.1135    57013 AAT  0.371 0.032  3  2.60 
PSc090227               128.8229  44.4061    56564 MMT  0.548 0.549  6  7.46 
PSc090227               128.8229  44.4061    56564 MMT  0.548 0.305  2  3.05 
PSc090227               128.8229  44.4061    56564 MMT  0.548 0.415  2  2.51 
PSc090227               128.8229  44.4061    56564 MMT  0.548 0.184  2  2.48 
PSc090238                34.6343  -3.8571    55861 MMT  0.350 0.046  3  2.29 
PSc090238                34.6343  -3.8571    55861 MMT  0.350 0.350  2  3.50 
PSc090238                34.6343  -3.8571    55861 MMT  0.350 0.122  2  3.23 
PSc090244               130.0423  44.9161    57074 MMT  0.256 0.257  9  7.42 
PSc090244               130.0423  44.9161    57074 MMT  0.256 0.527  2  5.48 
PSc090245                51.7634 -26.8807    57013 AAT  0.151 0.152  7 16.5  
PSc090245                51.7634 -26.8807    57013 AAT  0.151 0.099  5  3.45 
PSc090245                51.7634 -26.8807    57013 AAT  0.151 0.533  2 14.1  
PSc090246               131.2136  44.6896    57131 MMT  0.270 0.270  6  2.81 
PSc090246               131.2136  44.6896    57131 MMT  0.270 0.215  5  2.44 
PSc090246               131.2136  44.6896    57131 MMT  0.270 0.030  2  1.61 
PSc090256               352.9216   0.3391    55860 MMT  0.124 0.124 13 13.2  
PSc090269               351.4597   0.6624    57665 MMT  0.322 0.321  3  2.72 
PSc090269               351.4597   0.6624    57665 MMT  0.322 1.002  3  2.21 
PSc090269               351.4597   0.6624    57665 MMT  0.322 0.155  3  1.99 
PSc090298               132.2985  44.1196    57716 MMT  0.986 0.195  3  2.89 
PSc090298               132.2985  44.1196    57716 MMT  0.986 0.987  2  3.81 
PSc090298               132.2985  44.1196    57716 MMT  0.986 0.478  2  1.99 
PSc090352               130.8161  43.3373    55487 MMT  0.434 0.343  7  2.76 
PSc090352               130.8161  43.3373    55487 MMT  0.434 0.434  3  2.86 
PSc090356               131.3439  43.4249    57128 MMT  0.175 0.175  6  2.97 
PSc090356               131.3439  43.4249    57128 MMT  0.175 0.525  3  2.96 
PSc090387               350.9891  -0.3833    56926 MMT        0.387  5  3.55 
PSc090387               350.9891  -0.3833    56926 MMT        0.900  2  5.95 
PSc090387               350.9891  -0.3833    56926 MMT        0.415  2  3.41 
PSc090387               350.9891  -0.3833    56926 MMT        0.376  2  2.72 
PSc090387               350.9891  -0.3833    56926 MMT        0.038  2  1.76 
PSc090401                52.9309 -27.7136    57013 AAT  0.466 0.469 11  6.45 
PSc090418 Bad           333.7936   0.5190    57282 WIYN 0.316 0.363  6 15.2  
PSc090418 Bad           333.7936   0.5190    57282 WIYN 0.316 0.316  3 13.9  
PSc090442               129.5980  44.7836    57074 MMT  0.250 0.185  4  2.47 
PSc090442               129.5980  44.7836    57074 MMT  0.250 0.574  3  4.93 
PSc090442               129.5980  44.7836    57074 MMT  0.250 0.206  3  3.76 
PSc090442               129.5980  44.7836    57074 MMT  0.250 0.499  2  4.27 
PSc090442               129.5980  44.7836    57074 MMT  0.250 0.055  2  2.37 
PSc090454                36.7284  -3.4190    57662 MMT  0.666 0.666  8  6.49 
PSc090454                36.7284  -3.4190    57662 MMT  0.666 0.022  2  1.86 
PSc090486               333.8752  -0.8312    56982 MMT  0.688 0.578  6  3.39 
PSc090486               333.8752  -0.8312    56982 MMT  0.688 0.688  5  4.91 
PSc090486               333.8752  -0.8312    56982 MMT  0.688 0.348  2  2.48 
PSc090493               131.6604  43.7459    57716 MMT  0.171 0.171  7 27.2  
PSc090493               131.6604  43.7459    57716 MMT  0.171 0.116  4  2.15 
PSc090493               131.6604  43.7459    57716 MMT  0.171 0.558  2 25.9  
PSc090506               334.2108  -0.3632    56564 MMT  0.651 0.652  6 11.0  
PSc090506               334.2108  -0.3632    56564 MMT  0.651 0.558  3  2.68 
PSc090506               334.2108  -0.3632    56564 MMT  0.651 0.267  2  3.91 
PSc090534               335.1688   0.8531    56926 MMT        0.304  5  4.31 
PSc090534               335.1688   0.8531    56926 MMT        0.540  3  2.67 
PSc090534               335.1688   0.8531    56926 MMT        0.171  2  3.34 
PSc090544                53.3824 -26.5602    57013 AAT  0.085 0.085  9 19.9  
PSc090544                53.3824 -26.5602    57013 AAT  0.085 0.824  5 14.1  
PSc090551               131.2815  45.3810    56564 MMT  0.415 0.415 10  9.14 
PSc090551               131.2815  45.3810    56564 MMT  0.415 0.169  3  3.18 
PSc090566               130.5683  45.5467    56564 MMT  0.415 0.414  6  3.46 
PSc090566               130.5683  45.5467    56564 MMT  0.415 0.305  2  3.30 
PSc090566               130.5683  45.5467    56564 MMT  0.415 0.276  2  2.42 
PSc090566               130.5683  45.5467    56564 MMT  0.415 0.167  2  1.88 
PSc090583               130.0300  43.0800    57066 WIYN       0.113  7  6.62 
PSc090583               130.0300  43.0800    57066 WIYN       0.391  2  1.71 
PSc090638                36.6239  -4.6526    57716 MMT  0.254 0.254  8 22.2  
PSc090638                36.6239  -4.6526    57716 MMT  0.254 0.156  4  1.78 
PSc090705               130.4421  43.2664    57718 MMT  0.214 0.215 11 13.2  
PSc090746               129.7179  43.8522    57718 MMT  0.218 0.218 13 15.4  
PSc090757               334.8957  -0.3498    56985 MMT  0.429 0.429 11  5.85 
PSc090757               334.8957  -0.3498    56985 MMT  0.429 0.118  2  2.23 
PSc090759               334.7436  -0.0531    56985 MMT        0.688  5  5.54 
PSc090759               334.7436  -0.0531    56985 MMT        0.117  2  2.45 
PSc090759               334.7436  -0.0531    56985 MMT        0.396  2  1.82 
PSc090815               131.9205  43.4163    57128 MMT  0.150 0.414  2  2.92 
PSc090815               131.9205  43.4163    57128 MMT  0.150 0.335  2  2.89 
PSc090815               131.9205  43.4163    57128 MMT  0.150 0.308  2  2.68 
PSc090815               131.9205  43.4163    57128 MMT  0.150 0.028  2  2.05 
PSc090822               129.9903  43.5311    57718 MMT  0.568 0.569  4  3.07 
PSc090822               129.9903  43.5311    57718 MMT  0.568 0.498  4  3.03 
PSc090822               129.9903  43.5311    57718 MMT  0.568 0.171  2  2.93 
PSc090822               129.9903  43.5311    57718 MMT  0.568 0.369  2  2.08 
PSc090841               351.5790  -0.5318    56926 MMT  0.620 0.621  6  4.96 
PSc090841               351.5790  -0.5318    56926 MMT  0.620 0.056  3  2.08 
PSc090841               351.5790  -0.5318    56926 MMT  0.620 0.205  2  3.41 
PSc090924               334.8052   0.8737    56926 MMT  0.285 0.284  9 13.3  
PSc090924               334.8052   0.8737    56926 MMT  0.285 0.083  2  1.48 
PSc090932               351.3916   0.4289    57665 MMT  0.179 0.179 13 10.5  
PSc090966               333.2357   1.0307    57663 MMT  0.592 0.593  6  5.93 
PSc090966               333.2357   1.0307    57663 MMT  0.592 0.264  2  2.45 
PSc090999 SNIa           36.0365  -2.7872    55527 MMT  0.474 0.359  4  2.85 
PSc090999 SNIa           36.0365  -2.7872    55527 MMT  0.474 0.095  2  1.62 
PSc091034 SNII          333.5845  -0.3166    55527 MMT  0.184 0.184  7  3.75 
PSc091034 SNII          333.5845  -0.3166    55527 MMT  0.184 0.172  5  3.29 
PSc091034 SNII          333.5845  -0.3166    55527 MMT  0.184 0.155  2  2.65 
PSc091037                36.7288  -3.8135    57662 MMT  0.494 0.495  7 17.8  
PSc091037                36.7288  -3.8135    57662 MMT  0.494 0.426  4  3.82 
PSc091037                36.7288  -3.8135    57662 MMT  0.494 0.141  2  3.92 
PSc091038               333.7606   0.8309    52964 SDSS 0.451 0.495  5  4.43 
PSc091038               333.7606   0.8309    52964 SDSS 0.451 0.570  3  2.52 
PSc091038               333.7606   0.8309    52964 SDSS 0.451 0.505  2  3.74 
PSc091039               351.6423   0.2690    57665 MMT  0.485 0.394  3  3.08 
PSc091039               351.6423   0.2690    57665 MMT  0.485 0.485  2  3.03 
PSc091039               351.6423   0.2690    57665 MMT  0.485 0.293  2  2.97 
PSc091039               351.6423   0.2690    57665 MMT  0.485 0.286  2  2.89 
PSc091166                35.5997  -5.3218    56926 MMT  0.458 0.459 11  8.94 
PSc091430                52.8498 -28.2720    57013 AAT  0.219 0.215 14 10.00 
PSc091437                35.7548  -2.8605    55887 MMT  0.466 0.466  6  8.60 
PSc091437                35.7548  -2.8605    55887 MMT  0.466 0.398  5  4.10 
PSc091437                35.7548  -2.8605    55887 MMT  0.466 0.118  2  5.18 
PSc091538                36.3929  -4.7672    56927 MMT  0.636 0.636  6  5.25 
PSc091538                36.3929  -4.7672    56927 MMT  0.636 0.121  2  2.39 
PSc091538                36.3929  -4.7672    56927 MMT  0.636 0.098  2  2.33 
PSc091576               334.0988  -0.2129    56982 MMT  0.727 0.205  6  3.57 
PSc091576               334.0988  -0.2129    56982 MMT  0.727 0.727  6  3.10 
PSc091719                35.8961  -5.2102    57282 WIYN 0.295 0.295  6 19.8  
PSc091719                35.8961  -5.2102    57282 WIYN 0.295 0.006  4  4.47 
PSc091719                35.8961  -5.2102    57282 WIYN 0.295 0.365  3  4.88 
PSc091721               352.5250  -1.0586    57663 MMT  0.558 0.558 11 15.0  
PSc091721               352.5250  -1.0586    57663 MMT  0.558 0.048  2  1.61 
PSc091727               334.8873   0.0799    57282 WIYN       0.332  3  7.47 
PSc091729               334.2186   0.2448    57282 WIYN 0.276 0.010  6  6.86 
PSc091729               334.2186   0.2448    57282 WIYN 0.276 0.276  3  9.83 
PSc091729               334.2186   0.2448    57282 WIYN 0.276 0.344  3  5.28 
PSc091729               334.2186   0.2448    57282 WIYN 0.276 0.264  2  3.61 
PSc091735               333.1625   0.4206    55527 MMT        0.356  5  4.89 
PSc091735               333.1625   0.4206    55527 MMT        0.009  4  1.98 
PSc091735               333.1625   0.4206    55527 MMT        0.285  2  2.44 
PSc091736               333.8905   0.3404    57282 WIYN 0.415 0.353  3  4.28 
PSc091739                36.9934  -4.0246    57662 MMT  0.994 0.373  6  3.16 
PSc091739                36.9934  -4.0246    57662 MMT  0.994 0.926  2  2.12 
PSc091742               352.6232  -0.0451    56987 MMT  0.425 0.426  6  4.89 
PSc091742               352.6232  -0.0451    56987 MMT  0.425 0.482  2  3.87 
PSc091742               352.6232  -0.0451    56987 MMT  0.425 1.003  2  2.36 
PSc091742               352.6232  -0.0451    56987 MMT  0.425 0.685  2  1.98 
PSc091745               352.9004   0.1210    55827 MMT  0.011 0.010  5  2.81 
PSc091745               352.9004   0.1210    55827 MMT  0.011 0.294  2  2.24 
PSc091745               352.9004   0.1210    55827 MMT  0.011 0.363  2  2.02 
PSc091745               352.9004   0.1210    55827 MMT  0.011 0.604  2  1.98 
PSc091746                51.8955 -27.0260    57013 AAT  0.284 0.285  6  8.82 
PSc091746                51.8955 -27.0260    57013 AAT  0.284 0.710  2  4.19 
PSc091746                51.8955 -27.0260    57013 AAT  0.284 0.098  2  2.33 
PSc091748 SNIa           52.1227 -26.8284    57013 AAT  0.148 0.145  7  4.93 
PSc091748 SNIa           52.1227 -26.8284    57013 AAT  0.148 0.379  3  3.22 
PSc091748 SNIa           52.1227 -26.8284    57013 AAT  0.148 0.403  3  2.93 
PSc091751               333.7464   1.2668    56925 MMT  0.474 0.474  7  3.38 
PSc091753               333.8705   1.2464    56925 MMT  0.699 0.699  6  8.23 
PSc091753               333.8705   1.2464    56925 MMT  0.699 0.603  5  3.29 
PSc091755                52.4403 -26.5822    57013 AAT  0.223 0.224  8 33.3  
PSc091820               352.0570  -1.8802    55829 MMT        0.495  7  4.06 
PSc091820               352.0570  -1.8802    55829 MMT        0.097  2  1.90 
PSc091869 SNIa          351.9080  -1.7628    55528 MMT  0.290 0.013  4  2.39 
PSc091869 SNIa          351.9080  -1.7628    55528 MMT  0.290 0.128  2  2.24 
PSc091889               351.3463  -1.4745    55528 MMT  0.187 0.187  7 19.2  
PSc091889               351.3463  -1.4745    55528 MMT  0.187 0.580  2  4.91 
PSc091889               351.3463  -1.4745    55528 MMT  0.187 0.105  2  1.64 
PSc091902 FELT          351.5892  -1.5228    55528 MMT  0.112 0.112  9 22.2  
PSc091902 FELT          351.5892  -1.5228    55528 MMT  0.112 0.426  2  8.52 
PSc091902 FELT          351.5892  -1.5228    55528 MMT  0.112 0.039  2  2.25 
PSc092056               352.6199  -0.5701    57282 WIYN 0.299 0.010  3  4.93 
PSc092056               352.6199  -0.5701    57282 WIYN 0.299 0.349  3  3.03 
PSc092228               334.5361   1.3098    56926 MMT  0.450 0.450  6  5.36 
PSc092228               334.5361   1.3098    56926 MMT  0.450 0.152  2  2.63 
PSc092228               334.5361   1.3098    56926 MMT  0.450 0.591  2  2.09 
PSc092229               333.7013   1.5225    56925 MMT  0.179 0.179 11  3.08 
PSc092229               333.7013   1.5225    56925 MMT  0.179 0.305  2  2.00 
PSc092233               334.0705   1.4682    56925 MMT  0.347 0.347  8  4.97 
PSc092233               334.0705   1.4682    56925 MMT  0.347 0.585  3  4.85 
PSc092234               334.4113   1.5675 -2400000 MMT  0.071 0.072  5  2.92 
PSc092249               334.3298   1.5079    56925 MMT  0.472 0.472  6 10.8  
PSc092249               334.3298   1.5079    56925 MMT  0.472 0.365  4  2.18 
PSc092249               334.3298   1.5079    56925 MMT  0.472 0.959  2  8.20 
PSc092272               352.2070  -1.4937    55528 MMT  0.312 0.312  4  2.79 
PSc092272               352.2070  -1.4937    55528 MMT  0.312 0.472  2  2.51 
PSc092272               352.2070  -1.4937    55528 MMT  0.312 0.021  2  1.97 
PSc092279               352.9497  -1.5292    57663 MMT  0.293 0.580  3  3.76 
PSc092279               352.9497  -1.5292    57663 MMT  0.293 0.232  2  2.57 
PSc092279               352.9497  -1.5292    57663 MMT  0.293 0.105  2  2.36 
PSc092279               352.9497  -1.5292    57663 MMT  0.293 0.112  2  1.66 
PSc092296               352.6957   0.3356    55860 MMT  0.124 0.123  7  7.75 
PSc092296               352.6957   0.3356    55860 MMT  0.124 0.037  3  2.18 
PSc092296               352.6957   0.3356    55860 MMT  0.124 0.495  2  5.73 
PSc092299               352.1305   0.5157    57666 MMT  0.266 0.265  6 20.4  
PSc092299               352.1305   0.5157    57666 MMT  0.266 0.207  4  2.48 
PSc092299               352.1305   0.5157    57666 MMT  0.266 0.684  2  3.23 
PSc092300                 0.0000   0.0000    56980 MMT  0.290 0.270  3  2.39 
PSc092300                 0.0000   0.0000    56980 MMT  0.290 0.201  2  2.21 
PSc092300                 0.0000   0.0000    56980 MMT  0.290 1.092  2  2.15 
PSc092304               352.2306   0.5037    57666 MMT  0.186 0.186 13 20.2  
PSc092305               352.6311   0.5216    57666 MMT        0.496  7  7.34 
PSc092305               352.6311   0.5216    57666 MMT        0.114  3  2.71 
PSc100005               130.5057  43.9325    56564 MMT  0.020 0.020  3  2.09 
PSc100005               130.5057  43.9325    56564 MMT  0.020 0.507  2  2.26 
PSc100005               130.5057  43.9325    56564 MMT  0.020 0.743  2  2.25 
PSc100005               130.5057  43.9325    56564 MMT  0.020 0.089  2  2.05 
PSc100005               130.5057  43.9325    56564 MMT  0.020 0.112  2  1.99 
PSc100014 SNIa          353.2934  -1.2352    55861 MMT  0.310 0.344  4  5.61 
PSc100014 SNIa          353.2934  -1.2352    55861 MMT  0.310 0.314  3  4.90 
PSc100015               131.1594  43.7537    56564 MMT  0.449 0.450  5  4.09 
PSc100015               131.1594  43.7537    56564 MMT  0.449 0.069  3  2.52 
PSc100015               131.1594  43.7537    56564 MMT  0.449 0.248  2  1.85 
PSc100020 SNIa          131.6785  44.0035    57716 MMT  0.247 0.177  7  4.98 
PSc100020 SNIa          131.6785  44.0035    57716 MMT  0.247 0.149  3  2.31 
PSc100034               130.3616  44.9074    56564 MMT  0.613 0.614 11  8.11 
PSc100035               334.6037   0.6657    56926 MMT  0.562 0.563 10  6.81 
PSc100043               333.0247   1.1713    57663 MMT  0.612 0.613  6  9.73 
PSc100043               333.0247   1.1713    57663 MMT  0.612 0.200  3  1.65 
PSc100055                35.5669  -4.5893    56923 MMT  0.602 0.334  3  2.91 
PSc100055                35.5669  -4.5893    56923 MMT  0.602 0.394  3  2.56 
PSc100055                35.5669  -4.5893    56923 MMT  0.602 0.602  2  2.96 
PSc100055                35.5669  -4.5893    56923 MMT  0.602 0.477  2  2.88 
PSc100055                35.5669  -4.5893    56923 MMT  0.602 0.226  2  2.48 
PSc100058               129.8579  43.7599    57066 MMT  0.688 0.504  5  2.20 
PSc100058               129.8579  43.7599    57066 MMT  0.688 0.689  3  4.60 
PSc100058               129.8579  43.7599    57066 MMT  0.688 0.258  2  2.31 
PSc100058               129.8579  43.7599    57066 MMT  0.688 0.105  2  1.99 
PSc100074               129.6587  45.0714    57074 MMT  0.304 0.101  7  3.13 
PSc100074               129.6587  45.0714    57074 MMT  0.304 0.104  2  2.18 
PSc100076               130.3242  45.4628    56564 MMT  0.865 0.058  6  2.39 
PSc100076               130.3242  45.4628    56564 MMT  0.865 0.577  3  2.30 
PSc100076               130.3242  45.4628    56564 MMT  0.865 0.375  2  2.08 
PSc100083               333.8506  -0.8668    56982 MMT  0.404 0.404  9  7.02 
PSc100083               333.8506  -0.8668    56982 MMT  0.404 0.080  2  1.41 
PSc100090 SNIa          131.8282  43.4080    57128 MMT  0.172 0.171  9 25.1  
PSc100090 SNIa          131.8282  43.4080    57128 MMT  0.172 0.967  2  2.34 
PSc100101 SNIa          132.1409  43.9844    57066 MMT  0.430 0.428  7  5.93 
PSc100101 SNIa          132.1409  43.9844    57066 MMT  0.430 0.175  6  2.79 
PSc100102               130.0191  44.0324    57718 MMT  0.370 0.370  8 11.9  
PSc100102               130.0191  44.0324    57718 MMT  0.370 0.452  2  7.86 
PSc100102               130.0191  44.0324    57718 MMT  0.370 0.033  2  2.47 
PSc100103               130.4365  44.0414    57131 MMT  0.562 0.562  6 15.2  
PSc100103               130.4365  44.0414    57131 MMT  0.562 0.978  3  7.64 
PSc100103               130.4365  44.0414    57131 MMT  0.562 0.192  2  4.45 
PSc100116                54.0302 -27.6684    57013 AAT  0.447 0.448  6 25.4  
PSc100116                54.0302 -27.6684    57013 AAT  0.447 0.352  4  2.13 
PSc100116                54.0302 -27.6684    57013 AAT  0.447 0.105  2  5.34 
PSc100119               333.0174   0.4100    55527 MMT  0.539 0.539  8  8.54 
PSc100119               333.0174   0.4100    55527 MMT  0.539 0.338  2  2.06 
PSc100121               351.0177  -0.0877    52200 SDSS 0.328 0.329  6  6.21 
PSc100121               351.0177  -0.0877    52200 SDSS 0.328 0.769  2  4.42 
PSc100121               351.0177  -0.0877    52200 SDSS 0.328 0.097  2  4.05 
PSc100121               351.0177  -0.0877    52200 SDSS 0.328 0.241  2  1.79 
PSc100127               129.6484  44.8697    57074 MMT  0.539 0.540  6  9.27 
PSc100127               129.6484  44.8697    57074 MMT  0.539 0.284  2  3.86 
PSc100127               129.6484  44.8697    57074 MMT  0.539 0.468  2  1.78 
PSc100142               353.0525   0.4830    55860 MMT  0.033 0.417  5  3.03 
PSc100142               353.0525   0.4830    55860 MMT  0.033 0.034  2  3.29 
PSc100163 SNIa           35.4425  -5.1517    56926 MMT  0.319 0.319  6  8.88 
PSc100163 SNIa           35.4425  -5.1517    56926 MMT  0.319 0.231  5  3.00 
PSc100163 SNIa           35.4425  -5.1517    56926 MMT  0.319 0.006  2  2.98 
PSc100164                35.3705  -5.0262    56926 MMT  0.405 0.405  7  7.46 
PSc100168               334.6564   0.5280    56926 MMT  0.496 0.496 10  9.95 
PSc100168               334.6564   0.5280    56926 MMT  0.496 0.129  2  2.05 
PSc100170 SNII           35.7138  -3.4053    55887 MMT  0.074 0.073 12 16.5  
PSc100182               131.8576  45.3156    57422 WIYN 0.231 0.577  6  2.97 
PSc100182               131.8576  45.3156    57422 WIYN 0.231 0.231  2  2.58 
PSc100182               131.8576  45.3156    57422 WIYN 0.231 0.163  2  2.26 
PSc100206 SNIa           52.5185 -28.2567    57013 AAT  0.217 0.216 10 16.3  
PSc100206 SNIa           52.5185 -28.2567    57013 AAT  0.217 0.747  2  2.55 
PSc100210                54.1265 -27.8447    57013 AAT  0.194 0.194  8 35.2  
PSc100210                54.1265 -27.8447    57013 AAT  0.194 0.589  2  4.84 
PSc100210                54.1265 -27.8447    57013 AAT  0.194 0.139  2  2.27 
PSc100213 SNIa           53.0670 -27.1943    57013 AAT  0.276 0.275  6 12.7  
PSc100213 SNIa           53.0670 -27.1943    57013 AAT  0.276 0.697  2  6.97 
PSc100213 SNIa           53.0670 -27.1943    57013 AAT  0.276 0.215  2  1.72 
PSc100230                35.9472  -3.4544    55527 MMT  0.152 0.152 13 13.9  
PSc100234               129.7667  42.9106    57066 WIYN 0.525 0.404  4  4.34 
PSc100234               129.7667  42.9106    57066 WIYN 0.525 0.488  3  2.46 
PSc100234               129.7667  42.9106    57066 WIYN 0.525 0.295  2  4.12 
PSc100239               129.9317  43.1204    57066 WIYN       0.113  7  5.91 
PSc100239               129.9317  43.1204    57066 WIYN       0.277  2  2.06 
PSc100244               131.7162  43.3690    57128 MMT  0.314 0.314 10  6.16 
PSc100244               131.7162  43.3690    57128 MMT  0.314 0.326  2  2.25 
PSc100249               131.1789  43.5200    57128 MMT  0.304 0.304  5  3.00 
PSc100249               131.1789  43.5200    57128 MMT  0.304 0.707  3  2.27 
PSc100249               131.1789  43.5200    57128 MMT  0.304 0.271  2  2.68 
PSc100274               130.2131  45.2692    57074 MMT  0.855 0.254  2  2.64 
PSc100276               132.1196  45.2033    57422 WIYN 0.113 0.113  4  3.96 
PSc100276               132.1196  45.2033    57422 WIYN 0.113 0.147  2  3.43 
PSc100287               130.0292  44.2793    56564 MMT  0.961 0.112  5  2.81 
PSc100287               130.0292  44.2793    56564 MMT  0.961 0.962  3  3.95 
PSc100287               130.0292  44.2793    56564 MMT  0.961 0.583  3  2.11 
PSc100289               128.6534  44.4445    57422 WIYN       0.543  2  4.13 
PSc100289               128.6534  44.4445    57422 WIYN       0.027  2  2.70 
PSc100320                36.6260  -3.9648    57662 MMT  0.329 0.329 13 11.2  
PSc100322                35.2753  -3.8227    55861 MMT  0.282 0.013  5  3.23 
PSc100322                35.2753  -3.8227    55861 MMT  0.282 0.283  3  3.77 
PSc100322                35.2753  -3.8227    55861 MMT  0.282 0.353  3  3.61 
PSc100330                36.4460  -5.2629    56564 MMT  0.498 0.498 11 11.3  
PSc100330                36.4460  -5.2629    56564 MMT  0.498 0.279  2  2.01 
PSc100346               335.1053   0.7201    56926 MMT  0.159 0.159  4  2.98 
PSc100346               335.1053   0.7201    56926 MMT  0.159 0.441  3  2.77 
PSc100358 SNIa          352.4442   0.5904    57666 MMT  0.360 0.367  5  3.21 
PSc100358 SNIa          352.4442   0.5904    57666 MMT  0.360 0.171  3  2.73 
PSc100358 SNIa          352.4442   0.5904    57666 MMT  0.360 0.278  2  2.83 
PSc100358 SNIa          352.4442   0.5904    57666 MMT  0.360 0.039  2  1.93 
PSc100362               333.8876   1.3368    56564 MMT  0.564 0.564  8  6.22 
PSc100363               351.7064  -0.6200    56926 MMT  0.464 0.347  7  3.30 
PSc100363               351.7064  -0.6200    56926 MMT  0.464 0.464  3  3.84 
PSc100363               351.7064  -0.6200    56926 MMT  0.464 0.174  2  2.72 
PSc100382               130.5100  42.8710    57066 WIYN 0.294 0.378  5  3.66 
PSc100382               130.5100  42.8710    57066 WIYN 0.294 0.076  2  3.13 
PSc100382               130.5100  42.8710    57066 WIYN 0.294 0.404  2  2.59 
PSc100397               130.7951  43.9908    57131 MMT  0.634 0.142  5  2.06 
PSc100397               130.7951  43.9908    57131 MMT  0.634 0.917  4  2.51 
PSc100397               130.7951  43.9908    57131 MMT  0.634 0.567  2  2.94 
PSc100405 SNIa           53.6277 -27.3207    57013 AAT  0.103 0.103 13 14.6  
PSc100413               132.0565  43.8305    57716 MMT  0.628 0.628  7 11.7  
PSc100413               132.0565  43.8305    57716 MMT  0.628 0.394  3  4.14 
PSc100413               132.0565  43.8305    57716 MMT  0.628 0.242  2  4.12 
PSc100417               129.1714  44.6978    56564 MMT  0.481 0.481  6  6.08 
PSc100417               129.1714  44.6978    56564 MMT  0.481 0.294  3  3.27 
PSc100417               129.1714  44.6978    56564 MMT  0.481 0.158  2  2.23 
PSc100418               130.5653  44.6670    57131 MMT  0.688 0.689 10  5.44 
PSc100418               130.5653  44.6670    57131 MMT  0.688 0.033  2  1.79 
PSc100419               132.1270  44.5572    57066 MMT  0.368 0.368  6  3.80 
PSc100419               132.1270  44.5572    57066 MMT  0.368 0.643  3  3.35 
PSc100419               132.1270  44.5572    57066 MMT  0.368 0.100  3  1.65 
PSc100421                53.3870 -26.8090    57013 AAT  0.258 0.258  6  6.36 
PSc100421                53.3870 -26.8090    57013 AAT  0.258 0.077  3  1.97 
PSc100423                52.3099 -27.0549    57013 AAT  0.221 0.220 13 36.6  
PSc110004               351.9282  -1.6579    57662 MMT  0.266 0.266  9 28.7  
PSc110004               351.9282  -1.6579    57662 MMT  0.266 0.182  3  2.09 
PSc110006 Bad            36.6945  -4.6554    57716 MMT  0.310 0.311 13 19.7  
PSc110008               334.0029  -0.5657    56564 MMT  0.715 0.715  4  3.16 
PSc110008               334.0029  -0.5657    56564 MMT  0.715 0.399  2  2.95 
PSc110008               334.0029  -0.5657    56564 MMT  0.715 0.022  2  1.90 
PSc110008               334.0029  -0.5657    56564 MMT  0.715 0.030  2  1.76 
PSc110010               335.0016  -0.4996    56985 MMT  0.334 0.701  2  2.53 
PSc110010               335.0016  -0.4996    56985 MMT  0.334 0.587  2  2.43 
PSc110010               335.0016  -0.4996    56985 MMT  0.334 0.600  2  2.22 
PSc110010               335.0016  -0.4996    56985 MMT  0.334 0.243  2  1.62 
PSc110013               334.6100  -0.1627    56985 MMT  0.405 0.405  4  3.33 
PSc110013               334.6100  -0.1627    56985 MMT  0.405 0.154  2  2.96 
PSc110013               334.6100  -0.1627    56985 MMT  0.405 0.503  2  2.93 
PSc110014               334.6152  -0.1635    56564 MMT  0.328 0.328  7 12.9  
PSc110014               334.6152  -0.1635    56564 MMT  0.328 0.284  4  3.68 
PSc110016               351.3689  -0.6152    56926 MMT  0.111 0.111  9 11.6  
PSc110016               351.3689  -0.6152    56926 MMT  0.111 0.685  2  2.27 
PSc110018               333.4883  -0.0235    56980 MMT  0.485 0.486  6  9.10 
PSc110018               333.4883  -0.0235    56980 MMT  0.485 0.280  3  2.51 
PSc110018               333.4883  -0.0235    56980 MMT  0.485 0.135  2  1.93 
PSc110020               333.1510   0.2234    56980 MMT  0.536 0.536  5  3.00 
PSc110020               333.1510   0.2234    56980 MMT  0.536 0.118  3  2.36 
PSc110020               333.1510   0.2234    56980 MMT  0.536 0.294  2  2.26 
PSc110022               129.6841  44.6544    56564 MMT  0.506 0.507 10  9.10 
PSc110023               352.4042   0.0597    57666 MMT  0.188 0.187  9 11.3  
PSc110023               352.4042   0.0597    57666 MMT  0.188 0.134  4  2.36 
PSc110024 SNIa          353.3820   0.1400    55860 MMT  0.511 0.022  3  2.94 
PSc110024 SNIa          353.3820   0.1400    55860 MMT  0.511 0.354  3  2.29 
PSc110024 SNIa          353.3820   0.1400    55860 MMT  0.511 0.499  2  2.35 
PSc110025               333.5992   0.5434    57663 MMT  0.244 0.245  8  6.74 
PSc110025               333.5992   0.5434    57663 MMT  0.244 0.748  2  3.37 
PSc110025               333.5992   0.5434    57663 MMT  0.244 0.287  2  2.33 
PSc110027               351.1951   0.0066    56926 MMT  0.342 0.342 11 10.4  
PSc110027               351.1951   0.0066    56926 MMT  0.342 0.023  2  3.98 
PSc110029               334.1090   0.7605    56564 MMT  0.257 0.257 11 11.7  
PSc110029               334.1090   0.7605    56564 MMT  0.257 0.673  2  3.39 
PSc110030 SNIa          351.4454   0.3962    57665 MMT  0.179 0.178 13 10.9  
PSc110031 SNIa          351.9831   0.3394    57665 MMT  0.290 0.291  6  4.07 
PSc110031 SNIa          351.9831   0.3394    57665 MMT  0.290 0.404  2  3.29 
PSc110031 SNIa          351.9831   0.3394    57665 MMT  0.290 0.147  2  2.70 
PSc110032               352.7785   0.4842    55860 MMT  0.171 0.171  8  5.49 
PSc110032               352.7785   0.4842    55860 MMT  0.171 0.560  3  3.08 
PSc110032               352.7785   0.4842    55860 MMT  0.171 0.964  2  2.51 
PSc110033 SNIa           34.9041  -3.5299    56925 MMT  0.210 0.205 10 26.3  
PSc110033 SNIa           34.9041  -3.5299    56925 MMT  0.210 0.126  3  2.34 
PSc110034 SNIa          334.4614   1.0426    56926 MMT  0.240 0.236 11  6.79 
PSc110034 SNIa          334.4614   1.0426    56926 MMT  0.240 0.335  2  3.92 
PSc110037               333.3176   1.1433    57663 MMT  0.481 0.482  8 12.1  
PSc110037               333.3176   1.1433    57663 MMT  0.481 0.116  3  3.40 
PSc110037               333.3176   1.1433    57663 MMT  0.481 0.273  2  2.61 
PSc110038               333.6329   1.1940    55828 MMT  0.339 0.339  6  6.41 
PSc110038               333.6329   1.1940    55828 MMT  0.339 0.022  2  3.44 
PSc110039               351.6381   0.6379    57665 MMT  0.190 0.190  5  5.19 
PSc110039               351.6381   0.6379    57665 MMT  0.190 0.214  3  3.76 
PSc110039               351.6381   0.6379    57665 MMT  0.190 0.320  2  2.31 
PSc110041               333.8670   1.5493    56925 MMT  0.286 0.286 11 12.3  
PSc110041               333.8670   1.5493    56925 MMT  0.286 0.122  2  2.38 
PSc110055               351.5363  -1.7608    55829 MMT        0.320  6  4.10 
PSc110055               351.5363  -1.7608    55829 MMT        0.073  2  2.71 
PSc110058 SNII           36.7416  -5.2684    57346 MMT  0.300 0.170  5  2.54 
PSc110058 SNII           36.7416  -5.2684    57346 MMT  0.300 0.606  2  2.17 
PSc110058 SNII           36.7416  -5.2684    57346 MMT  0.300 0.107  2  1.60 
PSc110092               334.1187  -0.8172    56982 MMT  0.423 0.423  6  3.59 
PSc110092               334.1187  -0.8172    56982 MMT  0.423 0.394  3  2.28 
PSc110113               333.6034  -0.5218    56982 MMT  0.581 0.581  4  3.93 
PSc110113               333.6034  -0.5218    56982 MMT  0.581 0.296  3  2.64 
PSc110113               333.6034  -0.5218    56982 MMT  0.581 0.272  2  2.17 
PSc110163               129.1506  44.6049    57422 WIYN 1.128 0.374  3  4.44 
PSc110175                51.9079 -26.9451    57013 AAT  0.127 0.128 13  8.74 
PSc110235               334.9648   0.1419    57282 WIYN 0.244 0.009  4  4.20 
PSc110235               334.9648   0.1419    57282 WIYN 0.244 0.340  3  5.05 
PSc110235               334.9648   0.1419    57282 WIYN 0.244 0.243  2  9.73 
PSc110403               148.6724   1.6498    56564 MMT  0.338 0.339 10  3.87 
PSc110403               148.6724   1.6498    56564 MMT  0.338 0.157  2  2.09 
PSc110405 SLSN           52.9158 -27.7951    57013 AAT  0.650 0.257  6  5.38 
PSc110405 SLSN           52.9158 -27.7951    57013 AAT  0.650 0.056  2  1.79 
PSc110412               150.9760   1.2738    57013 AAT  0.082 0.031  5  2.63 
PSc110412               150.9760   1.2738    57013 AAT  0.082 0.904  4 10.00 
PSc110412               150.9760   1.2738    57013 AAT  0.082 0.081  3  9.42 
PSc110412               150.9760   1.2738    57013 AAT  0.082 0.439  2 14.7  
PSc110416               128.8962  43.8029    57066 MMT  0.147 0.147  7 10.1  
PSc110416               128.8962  43.8029    57066 MMT  0.147 0.284  5  5.11 
PSc110419               149.3207   1.6437    57134 MMT  0.915 0.335  4  2.66 
PSc110419               149.3207   1.6437    57134 MMT  0.915 0.914  2  2.68 
PSc110419               149.3207   1.6437    57134 MMT  0.915 0.304  2  2.23 
PSc110420               149.5363   1.5751    57134 MMT        0.120  5  4.35 
PSc110420               149.5363   1.5751    57134 MMT        0.403  4  3.58 
PSc110420               149.5363   1.5751    57134 MMT        0.294  3  4.18 
PSc110422               149.5655   1.7553    57013 AAT  0.281 0.281  5  7.53 
PSc110422               149.5655   1.7553    57013 AAT  0.281 0.006  5  3.08 
PSc110422               149.5655   1.7553    57013 AAT  0.281 0.969  2  3.02 
PSc110425 SNIa          132.0115  44.4494    57716 MMT  0.380 0.576  5  2.61 
PSc110425 SNIa          132.0115  44.4494    57716 MMT  0.380 0.137  3  2.92 
PSc110425 SNIa          132.0115  44.4494    57716 MMT  0.380 0.217  2  2.87 
PSc110425 SNIa          132.0115  44.4494    57716 MMT  0.380 0.231  2  1.98 
PSc110426 SNIa          130.0130  44.8943    57074 MMT  0.640 0.141  7  4.60 
PSc110426 SNIa          130.0130  44.8943    57074 MMT  0.640 0.118  2  3.31 
PSc110427               149.4599   2.3739    56564 MMT  0.217 0.217 11 23.3  
PSc110427               149.4599   2.3739    56564 MMT  0.217 0.136  2  2.02 
PSc110428               149.0495   2.4268    57013 AAT  0.608 0.608  3  5.83 
PSc110428               149.0495   2.4268    57013 AAT  0.608 0.198  3  4.09 
PSc110428               149.0495   2.4268    57013 AAT  0.608 0.112  3  2.77 
PSc110429               130.7215  44.6262    57131 MMT  0.438 0.439  6 25.6  
PSc110429               130.7215  44.6262    57131 MMT  0.438 0.098  2  4.70 
PSc110429               130.7215  44.6262    57131 MMT  0.438 0.344  2  2.17 
PSc110431 SNIa          131.3558  44.0596    56564 MMT  0.350 0.341 12  6.49 
PSc110438                53.3892 -28.6799    57013 AAT  0.337 0.337  5 23.8  
PSc110438                53.3892 -28.6799    57013 AAT  0.337 0.007  3  1.99 
PSc110438                53.3892 -28.6799    57013 AAT  0.337 0.780  2  8.66 
PSc110438                53.3892 -28.6799    57013 AAT  0.337 0.246  2  1.94 
PSc110446               150.6247   1.5018    57013 AAT  0.372 0.008  6  3.99 
PSc110446               150.6247   1.5018    57013 AAT  0.372 0.372  4 11.1  
PSc110446               150.6247   1.5018    57013 AAT  0.372 0.392  2  3.76 
PSc110451               130.4927  43.9110    57718 MMT  0.356 0.356  6  4.52 
PSc110451               130.4927  43.9110    57718 MMT  0.356 0.468  2  3.38 
PSc110451               130.4927  43.9110    57718 MMT  0.356 0.173  2  2.86 
PSc110451               130.4927  43.9110    57718 MMT  0.356 0.226  2  2.65 
PSc110456               150.7673   1.5606    57132 MMT  0.220 0.220  5 12.8  
PSc110456               150.7673   1.5606    57132 MMT  0.220 0.638  4 10.1  
PSc110456               150.7673   1.5606    57132 MMT  0.220 0.531  3  2.03 
PSc110456               150.7673   1.5606    57132 MMT  0.220 0.399  2  4.76 
PSc110460 SNIa           53.8449 -27.8402    57013 AAT  0.200 0.502  3  4.13 
PSc110460 SNIa           53.8449 -27.8402    57013 AAT  0.200 0.470  3  3.08 
PSc110460 SNIa           53.8449 -27.8402    57013 AAT  0.200 0.538  2  3.94 
PSc110460 SNIa           53.8449 -27.8402    57013 AAT  0.200 0.433  2  2.27 
PSc110464               131.7659  44.2813    57716 MMT  0.512 0.512  9 10.2  
PSc110464               131.7659  44.2813    57716 MMT  0.512 0.218  2  2.11 
PSc110468 SNIIn         150.1901   2.0232    57013 AAT  0.092 0.465  5 12.2  
PSc110468 SNIIn         150.1901   2.0232    57013 AAT  0.092 0.091  4  6.35 
PSc110468 SNIIn         150.1901   2.0232    57013 AAT  0.092 0.397  4  2.09 
PSc110476               151.3274   2.0837    57132 MMT  0.285 0.690 10  5.62 
PSc110476               151.3274   2.0837    57132 MMT  0.285 0.283  2  4.72 
PSc110478 SNIa           53.5804 -27.5688    57013 AAT  0.270 0.264  4  6.41 
PSc110478 SNIa           53.5804 -27.5688    57013 AAT  0.270 0.698  3  3.76 
PSc110478 SNIa           53.5804 -27.5688    57013 AAT  0.270 0.411  3  2.93 
PSc110529               150.8688   2.6204    56564 MMT  0.315 0.315  6  3.80 
PSc110529               150.8688   2.6204    56564 MMT  0.315 0.305  2  2.49 
PSc110536 SNIa           54.3326 -26.9017    57013 AAT  0.250 0.235 13 12.7  
PSc110541               131.3523  45.1499    56564 MMT  0.574 0.574  6 14.7  
PSc110541               131.3523  45.1499    56564 MMT  0.574 0.303  3  2.64 
PSc110541               131.3523  45.1499    56564 MMT  0.574 0.202  2  5.11 
PSc110541               131.3523  45.1499    56564 MMT  0.574 0.469  2  1.79 
PSc110542 SNIa          131.8194  45.2979    56284 SDSS 0.430 0.481  8  3.22 
PSc110542 SNIa          131.8194  45.2979    56284 SDSS 0.430 0.187  3  3.77 
PSc110542 SNIa          131.8194  45.2979    56284 SDSS 0.430 0.467  2  2.44 
PSc110546               150.4237   2.8844    56564 MMT  0.223 0.222  9 19.5  
PSc110546               150.4237   2.8844    56564 MMT  0.223 0.565  5  7.86 
PSc110567 SNIa           52.7137 -26.4607    57013 AAT  0.220 0.214 13 24.3  
PSc110577                52.2340 -28.1434    57013 AAT  0.318 0.319 10  9.47 
PSc110595                36.6600  -3.8519    57662 MMT  0.331 0.331  8 10.3  
PSc110595                36.6600  -3.8519    57662 MMT  0.331 0.557  2 10.5  
PSc110647                54.1679 -27.0659    57013 AAT  0.321 0.321  4  5.44 
PSc110647                54.1679 -27.0659    57013 AAT  0.321 0.432  3  2.65 
PSc110647                54.1679 -27.0659    57013 AAT  0.321 0.493  2  2.98 
PSc110647                54.1679 -27.0659    57013 AAT  0.321 0.043  2  1.71 
PSc110710                35.0436  -4.7154    56930 MMT  0.694 0.695 10  5.23 
PSc110710                35.0436  -4.7154    56930 MMT  0.694 0.211  2  2.06 
PSc110710                35.0436  -4.7154    56930 MMT  0.694 0.171  2  1.75 
PSc110711                35.4006  -4.4340    56923 MMT  0.459 0.459  8  9.29 
PSc110711                35.4006  -4.4340    56923 MMT  0.459 0.532  2  9.32 
PSc110711                35.4006  -4.4340    56923 MMT  0.459 0.135  2  2.52 
PSc110712                34.7022  -3.9671    55861 MMT  0.335 0.336  8  3.74 
PSc110712                34.7022  -3.9671    55861 MMT  0.335 0.475  3  2.60 
PSc110716 SNIa          128.9857  43.4945    56284 SDSS 0.315 0.564  3  3.87 
PSc110716 SNIa          128.9857  43.4945    56284 SDSS 0.315 0.132  3  3.17 
PSc110719 SNIa          129.9230  43.9644    57718 MMT  0.427 0.585  8  3.67 
PSc110719 SNIa          129.9230  43.9644    57718 MMT  0.427 0.290  2  2.56 
PSc110719 SNIa          129.9230  43.9644    57718 MMT  0.427 0.221  2  2.50 
PSc110721 SNIa          130.2160  44.1144    57131 MMT  0.570 0.577  4  4.54 
PSc110721 SNIa          130.2160  44.1144    57131 MMT  0.570 0.694  4  3.06 
PSc110721 SNIa          130.2160  44.1144    57131 MMT  0.570 0.292  2  2.90 
PSc110721 SNIa          130.2160  44.1144    57131 MMT  0.570 0.136  2  1.59 
PSc110722 Bad           129.6300  44.1437    56564 MMT  0.308 0.308  9 12.5  
PSc110722 Bad           129.6300  44.1437    56564 MMT  0.308 0.068  3  2.96 
PSc110725               130.2660  44.4873    55924 SDSS 0.498 0.568  3  2.99 
PSc110725               130.2660  44.4873    55924 SDSS 0.498 0.129  2  4.03 
PSc110725               130.2660  44.4873    55924 SDSS 0.498 0.187  2  2.81 
PSc110725               130.2660  44.4873    55924 SDSS 0.498 0.420  2  2.61 
PSc110725               130.2660  44.4873    55924 SDSS 0.498 0.124  2  2.19 
PSc110726               130.7564  44.4960    57131 MMT  0.543 0.544  7 12.3  
PSc110726               130.7564  44.4960    57131 MMT  0.543 0.120  2  1.85 
PSc110727               129.9512  44.6341    56564 MMT        0.406  6  4.09 
PSc110727               129.9512  44.6341    56564 MMT        0.700  3  2.66 
PSc110727               129.9512  44.6341    56564 MMT        0.157  2  3.26 
PSc110728               131.8906  44.5387    57422 WIYN 0.110 0.360  3 10.2  
PSc110732               130.2289  45.0657    56564 MMT  0.284 0.284  6  5.64 
PSc110732               130.2289  45.0657    56564 MMT  0.284 0.079  4  2.27 
PSc110734 SNIa          131.0688  45.3442    56564 MMT  0.400 0.400  9 11.4  
PSc110734 SNIa          131.0688  45.3442    56564 MMT  0.400 0.293  2  2.23 
PSc120010               162.5880  56.8419    55657 MMT        0.525  5  4.15 
PSc120010               162.5880  56.8419    55657 MMT        0.058  5  2.64 
PSc120010               162.5880  56.8419    55657 MMT        1.033  2  3.66 
PSc120020               149.6571   1.3445    57134 MMT  0.188 0.188  6  2.68 
PSc120020               149.6571   1.3445    57134 MMT  0.188 0.503  2  2.63 
PSc120031 SLSN          162.1155  57.1526    55657 MMT  0.524 0.247  6  5.09 
PSc120031 SLSN          162.1155  57.1526    55657 MMT  0.524 0.028  4  1.87 
PSc120036               129.0958  43.7609    57066 MMT        0.285  6  5.19 
PSc120036               129.0958  43.7609    57066 MMT        0.156  2  2.17 
PSc120039               149.1086   1.5353    56564 MMT  0.324 0.324  7  4.54 
PSc120050               159.3504  57.6721    57126 MMT  0.337 0.337  7  6.24 
PSc120050               159.3504  57.6721    57126 MMT  0.337 0.772  2  6.55 
PSc120050               159.3504  57.6721    57126 MMT  0.337 0.020  2  2.57 
PSc120060               150.2979   1.5765    56564 MMT  0.405 0.406  7  2.98 
PSc120060               150.2979   1.5765    56564 MMT  0.405 0.286  4  2.00 
PSc120067 SNIIn         164.0876  57.6654    55721 MMT  0.422 0.422  3  4.09 
PSc120067 SNIIn         164.0876  57.6654    55721 MMT  0.422 0.419  2  4.06 
PSc120067 SNIIn         164.0876  57.6654    55721 MMT  0.422 0.188  2  2.24 
PSc120085 SNIa          150.4709   2.0427    57013 AAT  0.320 0.043  4  1.93 
PSc120085 SNIa          150.4709   2.0427    57013 AAT  0.320 0.547  3  3.76 
PSc120085 SNIa          150.4709   2.0427    57013 AAT  0.320 0.320  2  4.01 
PSc120085 SNIa          150.4709   2.0427    57013 AAT  0.320 0.561  2  3.18 
PSc120086 SNIa          150.7905   2.1441    57132 MMT  0.400 0.390 11 12.3  
PSc120086 SNIa          150.7905   2.1441    57132 MMT  0.400 0.061  2  2.73 
PSc120094 SNIa          150.5261   2.0877    57132 MMT  0.450 0.160  4  2.45 
PSc120094 SNIa          150.5261   2.0877    57132 MMT  0.450 0.415  2  2.51 
PSc120094 SNIa          150.5261   2.0877    57132 MMT  0.450 0.512  2  2.15 
PSc120103               149.9118   2.2420    57013 AAT  0.174 0.174  7 17.4  
PSc120103               149.9118   2.2420    57013 AAT  0.174 0.097  4  2.66 
PSc120103               149.9118   2.2420    57013 AAT  0.174 0.563  2  8.27 
PSc120111               150.2240   2.5219    56564 MMT  0.428 0.426  6  7.39 
PSc120111               150.2240   2.5219    56564 MMT  0.428 0.332  4  2.63 
PSc120111               150.2240   2.5219    56564 MMT  0.428 0.095  2  3.40 
PSc120113 SNII          160.2956  58.2369    57715 MMT  0.047 0.046  9  8.95 
PSc120113 SNII          160.2956  58.2369    57715 MMT  0.047 0.385  5  6.18 
PSc120122               132.0217  44.4895    57716 MMT  0.371 0.371  8  5.28 
PSc120122               132.0217  44.4895    57716 MMT  0.371 0.805  3  4.70 
PSc120122               132.0217  44.4895    57716 MMT  0.371 0.268  2  1.94 
PSc120151               131.4244  45.2567    57066 WIYN 1.195 0.113  7  5.58 
PSc120151               131.4244  45.2567    57066 WIYN 1.195 0.387  2  2.20 
PSc120160               150.5103   2.9757    56564 MMT  0.216 0.395  6  2.94 
PSc120160               150.5103   2.9757    56564 MMT  0.216 0.216  5  7.01 
PSc120160               150.5103   2.9757    56564 MMT  0.216 0.323  2  4.32 
PSc120172               149.2390   3.2546    55630 SDSS 0.641 0.123  4  5.75 
PSc120172               149.2390   3.2546    55630 SDSS 0.641 0.564  4  2.45 
PSc120175 SNII          150.8187   3.3982    52325 SDSS 0.105 0.118  6  4.45 
PSc120189               131.5355  43.3721    57128 MMT  0.484 0.485  4  3.54 
PSc120189               131.5355  43.3721    57128 MMT  0.484 0.154  2  2.67 
PSc120189               131.5355  43.3721    57128 MMT  0.484 0.182  2  2.66 
PSc120201               150.6090   2.1368    57132 MMT  0.559 0.560  6 11.1  
PSc120201               150.6090   2.1368    57132 MMT  0.559 0.488  4  2.83 
PSc120201               150.6090   2.1368    57132 MMT  0.559 0.158  2  2.30 
PSc120215 SNII          149.1779   0.9302    57134 MMT  0.092 0.091 13 12.8  
PSc120223               149.7615   3.1269    56564 MMT  0.619 0.619  6 22.1  
PSc120223               149.7615   3.1269    56564 MMT  0.619 0.545  3  1.88 
PSc120223               149.7615   3.1269    56564 MMT  0.619 0.236  2  4.24 
PSc120228 SNII           53.3716 -28.7574    57013 AAT  0.120 0.353  6  5.71 
PSc120233                36.2210  -4.1613    56923 MMT  0.208 0.207  6  4.29 
PSc120233                36.2210  -4.1613    56923 MMT  0.208 0.496  5  5.14 
PSc120233                36.2210  -4.1613    56923 MMT  0.208 0.159  2  2.37 
PSc120236                36.2262  -3.9477    56988 SDSS 0.575 0.576  5  3.16 
PSc120236                36.2262  -3.9477    56988 SDSS 0.575 0.170  2  2.07 
PSc120243 SNIa           36.4338  -3.1964    56924 MMT  0.336 0.512  7  5.49 
PSc120243 SNIa           36.4338  -3.1964    56924 MMT  0.336 0.497  3  2.74 
PSc120249               129.8779  43.9864    57718 MMT  0.274 0.273  3  2.79 
PSc120249               129.8779  43.9864    57718 MMT  0.274 0.689  2  2.68 
PSc120249               129.8779  43.9864    57718 MMT  0.274 0.188  2  1.97 
PSc120249               129.8779  43.9864    57718 MMT  0.274 0.103  2  1.60 
PSc120253               129.5918  44.2134    56564 MMT        0.154  3  4.75 
PSc120253               129.5918  44.2134    56564 MMT        0.395  3  2.27 
PSc120253               129.5918  44.2134    56564 MMT        0.533  2  3.73 
PSc120253               129.5918  44.2134    56564 MMT        0.504  2  3.58 
PSc120257 Bad           131.4646  44.7938    57422 WIYN 0.069 0.404  5  3.69 
PSc120257 Bad           131.4646  44.7938    57422 WIYN 0.069 0.118  3  1.38 
PSc120257 Bad           131.4646  44.7938    57422 WIYN 0.069 0.077  2  4.45 
PSc120257 Bad           131.4646  44.7938    57422 WIYN 0.069 0.689  2  4.17 
PSc120277               163.0898  57.3448    55657 MMT  0.001 0.326  5  2.26 
PSc120280               161.9693  57.4791    57422 WIYN 0.151 0.151  6  7.95 
PSc120280               161.9693  57.4791    57422 WIYN 0.151 0.533  3  4.12 
PSc120288               163.8705  57.8245    55721 MMT  0.247 0.473  3  2.94 
PSc120288               163.8705  57.8245    55721 MMT  0.247 0.247  2  2.80 
PSc120288               163.8705  57.8245    55721 MMT  0.247 0.210  2  2.17 
PSc120293               150.6192   2.3119    56564 MMT  0.415 0.415  6  3.97 
PSc120293               150.6192   2.3119    56564 MMT  0.415 0.104  4  2.20 
PSc120293               150.6192   2.3119    56564 MMT  0.415 0.309  2  2.99 
PSc120304               151.0965   2.6389    52235 SDSS 0.370 0.411  5  3.24 
PSc120304               151.0965   2.6389    52235 SDSS 0.370 0.286  2  2.60 
PSc120304               151.0965   2.6389    52235 SDSS 0.370 0.584  2  2.15 
PSc120313               150.8779   2.8680    56564 MMT  0.532 0.532  6  8.36 
PSc120313               150.8779   2.8680    56564 MMT  0.532 0.153  2  3.73 
PSc120313               150.8779   2.8680    56564 MMT  0.532 0.312  2  2.42 
PSc120313               150.8779   2.8680    56564 MMT  0.532 0.415  2  2.41 
PSc120334               162.6789  56.8754    57127 MMT  0.497 0.306  6  2.66 
PSc120334               162.6789  56.8754    57127 MMT  0.497 0.913  3  2.81 
PSc120336 SNIa          149.0822   1.4092    57134 MMT  0.160 0.495  6  5.47 
PSc120336 SNIa          149.0822   1.4092    57134 MMT  0.160 0.311  2  2.54 
PSc120351               162.2334  57.7429    55720 MMT  0.152 0.152  7 12.3  
PSc120351               162.2334  57.7429    55720 MMT  0.152 0.074  4  2.67 
PSc120351               162.2334  57.7429    55720 MMT  0.152 0.535  2 13.8  
PSc120369 SNIa          150.9955   2.2629    57132 MMT  0.329 0.329  7  9.26 
PSc120369 SNIa          150.9955   2.2629    57132 MMT  0.329 0.342  3  2.01 
PSc120369 SNIa          150.9955   2.2629    57132 MMT  0.329 0.016  2  2.88 
PSc120400 SNIa          149.6291   2.8710    57013 AAT  0.350 0.036  4  2.68 
PSc120400 SNIa          149.6291   2.8710    57013 AAT  0.350 0.552  3  3.82 
PSc120415               149.9146   1.4829    56564 MMT        0.668  7  4.47 
PSc120415               149.9146   1.4829    56564 MMT        0.689  2  3.58 
PSc120415               149.9146   1.4829    56564 MMT        0.346  2  2.31 
PSc120419 SNII          149.1882   0.9686    57134 MMT  0.093 0.092  9 10.6  
PSc120419 SNII          149.1882   0.9686    57134 MMT  0.093 0.400  3  1.99 
PSc120434               161.9615  57.2895    57422 WIYN       0.343  3  7.06 
PSc120434               161.9615  57.2895    57422 WIYN       0.079  3  5.11 
PSc120434               161.9615  57.2895    57422 WIYN       0.008  3  3.20 
PSc120441               161.4654  57.5624    56564 MMT  0.549 0.550  6  3.77 
PSc120441               161.4654  57.5624    56564 MMT  0.549 0.555  5  3.63 
PSc120441               161.4654  57.5624    56564 MMT  0.549 0.990  2  2.99 
PSc120444 SNIa           51.6818 -27.9361    57013 AAT  0.300 0.546  4  2.93 
PSc120444 SNIa           51.6818 -27.9361    57013 AAT  0.300 0.351  3  1.80 
PSc120444 SNIa           51.6818 -27.9361    57013 AAT  0.300 0.029  2  2.18 
PSc120455                53.1787 -27.9406    57013 AAT  0.231 0.232 11 32.5  
PSc120455                53.1787 -27.9406    57013 AAT  0.231 0.217  2  3.58 
PSc120458               149.5278   1.9303    55630 SDSS 0.536 0.565  6  7.80 
PSc120458               149.5278   1.9303    55630 SDSS 0.536 0.620  2  3.08 
PSc120458               149.5278   1.9303    55630 SDSS 0.536 0.608  2  2.59 
PSc120480               161.0833  58.1779    56564 MMT  0.195 0.195  7  5.18 
PSc120480               161.0833  58.1779    56564 MMT  0.195 0.262  2  6.34 
PSc120497               132.1212  44.7122    57422 WIYN       0.113  5  5.79 
PSc120497               132.1212  44.7122    57422 WIYN       0.474  4  7.52 
PSc120497               132.1212  44.7122    57422 WIYN       0.146  3  2.25 
PSc120497               132.1212  44.7122    57422 WIYN       0.124  2  2.34 
PSc120533               129.1029  43.3613    57066 MMT  0.494 0.494  3  2.62 
PSc120533               129.1029  43.3613    57066 MMT  0.494 0.104  3  2.13 
PSc120533               129.1029  43.3613    57066 MMT  0.494 0.387  2  2.58 
PSc120533               129.1029  43.3613    57066 MMT  0.494 0.175  2  2.02 
PSc120542               162.0916  57.3682    57422 WIYN       0.007  5  2.14 
PSc120542               162.0916  57.3682    57422 WIYN       0.390  3  3.90 
PSc120542               162.0916  57.3682    57422 WIYN       0.043  3  3.23 
PSc120543               161.0430  57.3774    55720 MMT        0.580  4  5.07 
PSc120543               161.0430  57.3774    55720 MMT        0.248  2  3.15 
PSc120543               161.0430  57.3774    55720 MMT        0.289  2  2.62 
PSc120551               130.2280  44.0989    57131 MMT  0.586 0.599  4  3.55 
PSc120551               130.2280  44.0989    57131 MMT  0.586 0.585  3  2.90 
PSc120551               130.2280  44.0989    57131 MMT  0.586 0.327  2  2.10 
PSc120551               130.2280  44.0989    57131 MMT  0.586 0.139  2  2.09 
PSc120553               130.9551  44.1344    57131 MMT  0.481 0.482  6 11.9  
PSc120553               130.9551  44.1344    57131 MMT  0.481 0.412  3  2.75 
PSc120553               130.9551  44.1344    57131 MMT  0.481 0.272  2  4.44 
PSc120554               130.7455  44.1547    57131 MMT  0.404 0.405  6 10.7  
PSc120554               130.7455  44.1547    57131 MMT  0.404 0.072  2  4.25 
PSc120561               130.2911  44.4355    57131 MMT  0.118 0.118 11 14.0  
PSc120567               160.5758  58.2365    57715 MMT  0.354 0.354 11  8.48 
PSc120568               160.6239  58.2802    57715 MMT        0.611  5  4.40 
PSc120568               160.6239  58.2802    57715 MMT        0.771  2  2.85 
PSc120568               160.6239  58.2802    57715 MMT        0.175  2  2.45 
PSc120570               129.4419  44.9525    57074 MMT  0.046 0.045  9 14.1  
PSc120570               129.4419  44.9525    57074 MMT  0.046 0.311  2  1.97 
PSc120570               129.4419  44.9525    57074 MMT  0.046 0.296  2  1.96 
PSc120581               160.2717  59.2029    56564 MMT  0.046 0.046  4  2.73 
PSc120581               160.2717  59.2029    56564 MMT  0.046 0.308  4  1.86 
PSc120581               160.2717  59.2029    56564 MMT  0.046 0.825  2  2.66 
PSc120581               160.2717  59.2029    56564 MMT  0.046 0.720  2  2.06 
PSc120584               163.6430  59.2892    56564 MMT  0.103 0.103 13 12.5  
PSc120585 SNIa           35.7719  -3.6109    55887 MMT  0.250 0.280  4  2.74 
PSc120586 SNIa           52.1468 -27.3411    57013 AAT  0.230 0.410  5  3.34 
PSc120586 SNIa           52.1468 -27.3411    57013 AAT  0.230 0.390  3  3.54 
PSc120586 SNIa           52.1468 -27.3411    57013 AAT  0.230 0.026  3  2.10 
PSc120593               129.9400  43.7157    57718 MMT  0.124 0.125 10 14.8  
PSc120593               129.9400  43.7157    57718 MMT  0.124 0.888  2  1.69 
PSc120613               131.6612  43.1928    57128 MMT  0.197 0.123  3  1.94 
PSc120613               131.6612  43.1928    57128 MMT  0.197 0.529  2  3.02 
PSc120613               131.6612  43.1928    57128 MMT  0.197 0.561  2  1.99 
PSc120634                 0.0000   0.0000    57134 MMT  0.131 0.336  4  2.80 
PSc120635               150.5972   1.3299    55300 SDSS 0.807 0.570  9  3.86 
PSc120635               150.5972   1.3299    55300 SDSS 0.807 0.211  3  2.82 
PSc120637               149.1751   1.5117    56564 MMT  0.292 0.292  9  9.70 
PSc120637               149.1751   1.5117    56564 MMT  0.292 0.043  3  1.74 
PSc120638               150.2652   1.5152    56564 MMT  0.082 0.081 13 11.0  
PSc120646               160.7957  57.3392    57128 MMT  0.283 0.283 10 13.4  
PSc120646               160.7957  57.3392    57128 MMT  0.283 0.225  3  2.20 
PSc120649               161.8610  57.3830    57422 WIYN 0.342 0.404  5  5.90 
PSc120649               161.8610  57.3830    57422 WIYN 0.342 0.342  3  5.71 
PSc120649               161.8610  57.3830    57422 WIYN 0.342 0.105  3  4.52 
PSc120650                37.0284  -5.0009    57716 MMT  0.513 0.513  4  3.10 
PSc120650                37.0284  -5.0009    57716 MMT  0.513 0.152  3  2.64 
PSc120650                37.0284  -5.0009    57716 MMT  0.513 0.526  2  2.77 
PSc120655               130.4334  43.9164    57718 MMT  0.603 0.602  6  9.00 
PSc120655               130.4334  43.9164    57718 MMT  0.603 0.487  5  3.27 
PSc120655               130.4334  43.9164    57718 MMT  0.603 0.224  2  0.00 
PSc120657               149.6269   1.5970    56564 MMT  0.283 0.284  9 14.6  
PSc120657               149.6269   1.5970    56564 MMT  0.283 0.708  2  3.01 
PSc120657               149.6269   1.5970    56564 MMT  0.283 0.199  2  1.82 
PSc120662               132.1594  43.9101    57716 MMT  0.915 0.917  4  2.57 
PSc120662               132.1594  43.9101    57716 MMT  0.915 0.173  4  2.18 
PSc120662               132.1594  43.9101    57716 MMT  0.915 0.570  2  2.34 
PSc120663               131.4895  43.9038    57716 MMT  0.630 0.631  5  6.80 
PSc120663               131.4895  43.9038    57716 MMT  0.630 0.396  5  2.77 
PSc120663               131.4895  43.9038    57716 MMT  0.630 0.159  2  2.60 
PSc120665               148.9533   1.9995    56564 MMT  0.124 0.317  4  2.47 
PSc120665               148.9533   1.9995    56564 MMT  0.124 0.562  2  2.46 
PSc120665               148.9533   1.9995    56564 MMT  0.124 0.478  2  2.23 
PSc120674                37.2947  -4.3388    57716 MMT  0.209 0.210 13 14.2  
PSc120676                53.2386 -27.8294    57013 AAT  0.348 0.349  6  5.67 
PSc120676                53.2386 -27.8294    57013 AAT  0.348 0.491  2  2.33 
PSc120676                53.2386 -27.8294    57013 AAT  0.348 0.244  2  2.15 
PSc120677                53.9879 -27.9268    57013 AAT  0.283 0.283 11 20.0  
PSc120677                53.9879 -27.9268    57013 AAT  0.283 0.730  2  4.83 
PSc120688               164.0815  58.0041    57064 MMT  0.596 0.597 11 11.9  
PSc120688               164.0815  58.0041    57064 MMT  0.596 0.217  2  1.19 
PSc120694                35.4979  -4.1495    56923 MMT  0.183 0.182  6  6.33 
PSc120694                35.4979  -4.1495    56923 MMT  0.183 0.306  2  1.97 
PSc120696                35.4078  -4.0429    56923 MMT        0.637  3  4.06 
PSc120696                35.4078  -4.0429    56923 MMT        0.580  2  3.94 
PSc120696                35.4078  -4.0429    56923 MMT        0.177  2  2.65 
PSc120696                35.4078  -4.0429    56923 MMT        0.539  2  1.78 
PSc120698               128.8526  44.4345    57422 WIYN 0.032 0.032  5  3.86 
PSc120698               128.8526  44.4345    57422 WIYN 0.032 0.385  2  2.65 
PSc120698               128.8526  44.4345    57422 WIYN 0.032 0.024  2  1.95 
PSc120700               129.1800  44.4046    55889 SDSS 0.332 0.384  7  4.02 
PSc120700               129.1800  44.4046    55889 SDSS 0.332 0.565  2  2.93 
PSc120701               128.8533  44.6098    56564 MMT  0.563 0.564  6  5.65 
PSc120701               128.8533  44.6098    56564 MMT  0.563 0.602  4  3.71 
PSc120701               128.8533  44.6098    56564 MMT  0.563 0.504  2  2.79 
PSc120703               130.1829  44.5196    57131 MMT  0.633 0.634  5  3.72 
PSc120703               130.1829  44.5196    57131 MMT  0.633 0.558  4  2.58 
PSc120705               150.5554   2.3524    56564 MMT  0.610 0.610  8  9.64 
PSc120705               150.5554   2.3524    56564 MMT  0.610 0.326  2  2.81 
PSc120705               150.5554   2.3524    56564 MMT  0.610 0.133  2  1.52 
PSc120706               149.6794   2.4331    56564 MMT  0.327 0.328 13 19.6  
PSc120713               160.9425  58.2596    57715 MMT  0.418 0.419 11  8.50 
PSc120713               160.9425  58.2596    57715 MMT  0.418 0.169  2  2.88 
PSc120715                37.1176  -4.1790    57716 MMT  0.263 0.264 13 17.0  
PSc120717               132.7307  44.3858    56356 SDSS 0.426 0.381  2  3.50 
PSc120717               132.7307  44.3858    56356 SDSS 0.426 0.201  2  2.58 
PSc120719               128.9111  44.9014    57422 WIYN 0.226 0.226 11 19.4  
PSc120719               128.9111  44.9014    57422 WIYN 0.226 0.341  2  3.41 
PSc120726                34.6304  -3.3759    55861 MMT  0.337 0.336  5  3.56 
PSc120726                34.6304  -3.3759    55861 MMT  0.337 0.580  2  3.40 
PSc120726                34.6304  -3.3759    55861 MMT  0.337 0.636  2  3.14 
PSc120728               130.9017  44.7720    56564 MMT  0.126 0.125 11 12.3  
PSc120728               130.9017  44.7720    56564 MMT  0.126 0.412  2 11.0  
PSc120731               150.2493   2.6192    56564 MMT  0.229 0.229  7  7.03 
PSc120731               150.2493   2.6192    56564 MMT  0.229 0.616  3  2.24 
PSc120731               150.2493   2.6192    56564 MMT  0.229 0.777  2  2.40 
PSc120741               131.0393  45.1336    56564 MMT  0.543 0.543  8  7.07 
PSc120741               131.0393  45.1336    56564 MMT  0.543 0.490  2  2.32 
PSc120744               131.0324  45.2176    56564 MMT  0.264 0.265 13 13.9  
PSc120750               162.8877  58.8717    56564 MMT  0.487 0.488  8  7.41 
PSc120750               162.8877  58.8717    56564 MMT  0.487 0.107  4  3.68 
PSc120754                35.1325  -3.2209    56925 MMT  0.523 0.154  4  2.26 
PSc120754                35.1325  -3.2209    56925 MMT  0.523 0.118  3  2.28 
PSc120754                35.1325  -3.2209    56925 MMT  0.523 0.312  2  2.13 
PSc120755                36.4614  -3.0396    56924 MMT  1.033 0.140  2  2.70 
PSc120755                36.4614  -3.0396    56924 MMT  1.033 0.048  2  2.61 
PSc120755                36.4614  -3.0396    56924 MMT  1.033 0.306  2  2.49 
PSc120755                36.4614  -3.0396    56924 MMT  1.033 0.217  2  1.99 
PSc120758               131.4117  45.3302    56564 MMT        0.169  9  4.12 
PSc120758               131.4117  45.3302    56564 MMT        0.600  2  2.48 
PSc120758               131.4117  45.3302    56564 MMT        0.413  2  2.32 
PSc120762               161.4617  59.1667    57716 MMT  0.441 0.441  6  5.59 
PSc120762               161.4617  59.1667    57716 MMT  0.441 0.099  2  2.51 
PSc120762               161.4617  59.1667    57716 MMT  0.441 0.238  2  2.11 
PSc130001                35.7285  -2.7715    55887 MMT        0.174  4  3.12 
PSc130001                35.7285  -2.7715    55887 MMT        0.042  3  1.90 
PSc130001                35.7285  -2.7715    55887 MMT        0.171  2  2.83 
PSc130011                35.5764  -5.0875    55828 MMT  0.387 0.387 11  9.50 
PSc130011                35.5764  -5.0875    55828 MMT  0.387 0.947  2  6.07 
PSc130015                36.4553  -4.9364    56564 MMT  0.310 0.310  6  3.94 
PSc130015                36.4553  -4.9364    56564 MMT  0.310 0.282  3  2.27 
PSc130015                36.4553  -4.9364    56564 MMT  0.310 0.117  2  2.81 
PSc130021 VAR           150.2006   1.2372    56564 MMT  0.046 0.046 11  5.80 
PSc130021 VAR           150.2006   1.2372    56564 MMT  0.046 0.271  2  2.55 
PSc130030                37.1141  -5.0224    57346 MMT  0.288 0.288  6  6.29 
PSc130030                37.1141  -5.0224    57346 MMT  0.288 0.202  3  2.08 
PSc130030                37.1141  -5.0224    57346 MMT  0.288 0.808  2  8.21 
PSc130037                37.3007  -4.7329    57716 MMT  0.143 0.143  6  5.11 
PSc130037                37.3007  -4.7329    57716 MMT  0.143 0.416  6  3.14 
PSc130037                37.3007  -4.7329    57716 MMT  0.143 0.307  2  6.19 
PSc130041               150.2735   1.6164    57013 AAT        0.496  4  7.01 
PSc130041               150.2735   1.6164    57013 AAT        0.006  4  2.28 
PSc130041               150.2735   1.6164    57013 AAT        0.406  3  3.46 
PSc130041               150.2735   1.6164    57013 AAT        0.056  2  3.20 
PSc130051                35.3529  -4.5735    55828 MMT        0.063  6  4.02 
PSc130051                35.3529  -4.5735    55828 MMT        0.287  2  3.03 
PSc130054                35.7587  -4.5220    56923 MMT        0.494  8  6.98 
PSc130054                35.7587  -4.5220    56923 MMT        0.337  2  2.65 
PSc130056                36.2565  -4.3006    56923 MMT  0.170 0.397  6  3.90 
PSc130056                36.2565  -4.3006    56923 MMT  0.170 0.169  5  3.84 
PSc130056                36.2565  -4.3006    56923 MMT  0.170 0.158  2  2.46 
PSc130096                37.1804  -4.1290    57716 MMT  0.324 0.324  8 14.0  
PSc130096                37.1804  -4.1290    57716 MMT  0.324 0.120  4  2.80 
PSc130108                36.6043  -3.6753    57662 MMT  0.514 0.514 11 12.0  
PSc130108                36.6043  -3.6753    57662 MMT  0.514 0.141  2  3.13 
PSc130109               150.0954   2.6354    56564 MMT  0.166 0.165  9 16.6  
PSc130109               150.0954   2.6354    56564 MMT  0.166 0.495  2  2.93 
PSc130127               149.0050   3.1333    57013 AAT  0.258 0.014  7  4.28 
PSc130127               149.0050   3.1333    57013 AAT  0.258 0.258  4  7.70 
PSc130127               149.0050   3.1333    57013 AAT  0.258 0.453  2  5.41 
PSc130134                35.2752  -3.1916    56925 MMT        0.014  4  2.47 
PSc130134                35.2752  -3.1916    56925 MMT        0.786  3  3.14 
PSc130134                35.2752  -3.1916    56925 MMT        0.124  3  3.01 
PSc130134                35.2752  -3.1916    56925 MMT        0.668  2  4.07 
PSc130141               149.9891   3.2771    57013 AAT  0.223 0.224  9  6.29 
PSc130143               149.7589   3.3698    57133 MMT  0.122 0.405  5  3.40 
PSc130143               149.7589   3.3698    57133 MMT  0.122 0.701  3  3.26 
PSc130143               149.7589   3.3698    57133 MMT  0.122 0.156  2  3.50 
PSc130145               149.9566   3.4792    57133 MMT  0.605 0.604  6 11.3  
PSc130145               149.9566   3.4792    57133 MMT  0.605 0.404  3  3.97 
PSc130145               149.9566   3.4792    57133 MMT  0.605 0.230  3  2.14 
PSc130150               162.5169  56.6921    57422 WIYN 0.210 0.209 11 19.5  
PSc130150               162.5169  56.6921    57422 WIYN 0.210 0.117  3  1.33 
PSc130173               128.9986  43.6289    57066 MMT  0.577 0.285  8  6.22 
PSc130173               128.9986  43.6289    57066 MMT  0.577 0.576  5  2.36 
PSc130181               130.1943  43.8000    57718 MMT        0.270  6  2.93 
PSc130181               130.1943  43.8000    57718 MMT        0.723  4  5.39 
PSc130181               130.1943  43.8000    57718 MMT        0.168  3  1.98 
PSc130182               129.5151  43.7089    57718 MMT  0.700 0.579  3  2.60 
PSc130182               129.5151  43.7089    57718 MMT  0.700 0.701  2  3.43 
PSc130182               129.5151  43.7089    57718 MMT  0.700 0.175  2  1.86 
PSc130187               130.4684  43.8549    57718 MMT  0.356 0.356  8  7.47 
PSc130187               130.4684  43.8549    57718 MMT  0.356 0.703  3  3.13 
PSc130187               130.4684  43.8549    57718 MMT  0.356 0.039  2  3.33 
PSc130191               160.0444  57.4475    57126 MMT  0.315 0.316  5 10.1  
PSc130191               160.0444  57.4475    57126 MMT  0.315 0.684  2  2.35 
PSc130195               129.0373  44.0273    57422 WIYN 0.318 0.319 10 10.2  
PSc130195               129.0373  44.0273    57422 WIYN 0.318 0.544  3  3.55 
PSc130197               129.0147  44.2964    56564 MMT  0.509 0.509  9  3.50 
PSc130199               159.5809  57.7728    57126 MMT        0.498  4  4.51 
PSc130199               159.5809  57.7728    57126 MMT        0.286  2  2.32 
PSc130199               159.5809  57.7728    57126 MMT        0.477  2  2.02 
PSc130199               159.5809  57.7728    57126 MMT        0.128  2  1.94 
PSc130204               129.4074  44.0864    57066 MMT  0.299 0.300 11  8.77 
PSc130204               129.4074  44.0864    57066 MMT  0.299 0.968  2  3.20 
PSc130223               130.1188  44.3715    57131 MMT  0.441 0.441  9  6.81 
PSc130223               130.1188  44.3715    57131 MMT  0.441 0.086  2  2.10 
PSc130228               161.3270  58.1381    56564 MMT  0.306 0.306  7  4.44 
PSc130228               161.3270  58.1381    56564 MMT  0.306 0.611  4  4.12 
PSc130239               129.6308  44.9254    57074 MMT  0.424 0.221  6  3.66 
PSc130239               129.6308  44.9254    57074 MMT  0.424 0.423  3  3.32 
PSc130239               129.6308  44.9254    57074 MMT  0.424 0.472  2  2.47 
PSc130283 SNIa          162.1114  59.4954    57716 MMT  0.075 0.075  8 10.6  
PSc130283 SNIa          162.1114  59.4954    57716 MMT  0.075 0.248  3  5.85 
PSc130292 Bad           214.4359  52.3614    57163 MMT  0.250 0.250  9  3.67 
PSc130292 Bad           214.4359  52.3614    57163 MMT  0.250 0.221  3  3.83 
PSc130303               211.6282  52.7070    57161 MMT  0.578 0.578  5  6.59 
PSc130303               211.6282  52.7070    57161 MMT  0.578 0.468  3  2.91 
PSc130303               211.6282  52.7070    57161 MMT  0.578 0.414  2  3.26 
PSc130303               211.6282  52.7070    57161 MMT  0.578 0.172  2  2.00 
PSc130308 SNIa          213.2371  52.7436    56564 MMT  0.082 0.081  9 19.3  
PSc130308 SNIa          213.2371  52.7436    56564 MMT  0.082 0.818  2  2.11 
PSc130309               211.9431  52.6463    57161 MMT  0.434 0.434  8  9.34 
PSc130309               211.9431  52.6463    57161 MMT  0.434 0.082  3  2.09 
PSc130314               215.6038  52.5380    57163 MMT  0.285 0.285  6  2.89 
PSc130314               215.6038  52.5380    57163 MMT  0.285 0.108  2  2.77 
PSc130324               211.2075  53.0380    55721 MMT        0.335  4  4.00 
PSc130324               211.2075  53.0380    55721 MMT        0.585  4  3.03 
PSc130324               211.2075  53.0380    55721 MMT        0.310  2  4.97 
PSc130327 SNII          211.3291  53.1243    55721 MMT  0.096 0.096  9 12.0  
PSc130327 SNII          211.3291  53.1243    55721 MMT  0.096 0.044  4  2.12 
PSc130347               215.1090  53.7226    57163 MMT  0.475 0.477  6  2.87 
PSc130347               215.1090  53.7226    57163 MMT  0.475 0.232  3  2.51 
PSc130350               212.1775  53.9986    56564 MMT  1.085 0.415  3  2.33 
PSc130350               212.1775  53.9986    56564 MMT  1.085 1.085  2  2.98 
PSc130350               212.1775  53.9986    56564 MMT  1.085 0.743  2  1.99 
PSc130352 QSO           212.4558  53.9933    56564 MMT  0.836 0.279  6  3.89 
PSc130352 QSO           212.4558  53.9933    56564 MMT  0.836 0.837  5  8.19 
PSc130361               211.3801  53.4675    55721 MMT  0.042 0.042  3  2.86 
PSc130361               211.3801  53.4675    55721 MMT  0.042 0.048  2  2.64 
PSc130361               211.3801  53.4675    55721 MMT  0.042 0.432  2  2.42 
PSc130361               211.3801  53.4675    55721 MMT  0.042 0.199  2  2.11 
PSc130361               211.3801  53.4675    55721 MMT  0.042 0.052  2  2.08 
PSc130364               212.9642  53.4968    56564 MMT  0.193 0.194 13 12.8  
PSc130367               212.6388  53.6745    56564 MMT  0.224 0.225  8 10.2  
PSc130367               212.6388  53.6745    56564 MMT  0.224 0.130  3  2.24 
PSc130371               212.3392  53.6712    56564 MMT  0.105 0.415  5  2.64 
PSc130371               212.3392  53.6712    56564 MMT  0.105 0.307  3  2.57 
PSc130371               212.3392  53.6712    56564 MMT  0.105 0.507  2  2.85 
PSc130371               212.3392  53.6712    56564 MMT  0.105 0.484  2  2.21 
PSc130373               214.5843  53.6443    55716 MMT  0.373 0.373  6  4.25 
PSc130373               214.5843  53.6443    55716 MMT  0.373 0.344  2  3.56 
PSc130376               214.3169  53.7908    55716 MMT  0.405 0.404  5  3.69 
PSc130376               214.3169  53.7908    55716 MMT  0.405 0.026  5  3.62 
PSc130376               214.3169  53.7908    55716 MMT  0.405 0.429  2  3.83 
PSc130376               214.3169  53.7908    55716 MMT  0.405 0.045  2  2.37 
PSc130385               212.1864  54.1807    56564 MMT        0.299  6  4.71 
PSc130385               212.1864  54.1807    56564 MMT        0.198  2  4.71 
PSc130385               212.1864  54.1807    56564 MMT        0.377  2  3.51 
PSc130385               212.1864  54.1807    56564 MMT        0.035  2  1.26 
PSc130385               212.1864  54.1807    56564 MMT        0.045  2  1.24 
PSc130391               212.9226  54.2214    55720 MMT        0.316  6  5.68 
PSc130391               212.9226  54.2214    55720 MMT        0.815  2  2.02 
PSc130392               214.0749  54.2088    55720 MMT  0.106 0.106  6  6.47 
PSc130392               214.0749  54.2088    55720 MMT  0.106 0.166  3  5.25 
PSc130392               214.0749  54.2088    55720 MMT  0.106 0.361  2  3.41 
PSc130392               214.0749  54.2088    55720 MMT  0.106 0.855  2  3.31 
PSc130393               214.8471  54.2084    52764 SDSS 0.111 0.122  6  3.80 
PSc130393               214.8471  54.2084    52764 SDSS 0.111 0.058  2  2.15 
PSc130393               214.8471  54.2084    52764 SDSS 0.111 0.012  2  1.87 
PSc130394               212.6462  54.3262    55720 MMT  0.481 0.482  9  7.68 
PSc130394               212.6462  54.3262    55720 MMT  0.481 0.466  2  1.65 
PSc130397 VAR           214.4751  54.2681    56426 SDSS 0.120 0.482  3  3.56 
PSc130397 VAR           214.4751  54.2681    56426 SDSS 0.120 0.173  3  2.25 
PSc130397 VAR           214.4751  54.2681    56426 SDSS 0.120 0.076  2  1.93 
PSc130414                34.7817  -4.7259    55888 MMT  0.356 0.356  7  3.56 
PSc130414                34.7817  -4.7259    55888 MMT  0.356 0.209  2  3.37 
PSc130416                36.9178  -4.6340    57716 MMT  0.384 0.385  6 18.3  
PSc130416                36.9178  -4.6340    57716 MMT  0.384 0.057  2  4.94 
PSc130416                36.9178  -4.6340    57716 MMT  0.384 0.285  2  4.57 
PSc130420                35.0868  -3.8366    56925 MMT  0.261 0.303  4  2.65 
PSc130420                35.0868  -3.8366    56925 MMT  0.261 0.594  2  2.15 
PSc130431                36.5858  -4.2759    56922 MMT        0.494  6 13.4  
PSc130431                36.5858  -4.2759    56922 MMT        0.424  5  4.31 
PSc130431                36.5858  -4.2759    56922 MMT        0.146  3  2.13 
PSc130434                35.2627  -3.2197    55887 MMT  0.274 0.275 11  8.01 
PSc130434                35.2627  -3.2197    55887 MMT  0.274 0.737  2  2.11 
PSc130436                36.3714  -3.0211    56924 MMT  0.185 0.229  3  2.46 
PSc130436                36.3714  -3.0211    56924 MMT  0.185 0.007  2  1.66 
PSc130440                53.9657 -28.8373    57013 AAT  0.204 0.204  9 17.7  
PSc130440                53.9657 -28.8373    57013 AAT  0.204 0.543  3  2.48 
PSc130445                51.8660 -28.2625    57013 AAT  0.704 0.704  5 10.2  
PSc130445                51.8660 -28.2625    57013 AAT  0.704 0.435  3  2.82 
PSc130446                52.9253 -28.1828    57013 AAT  0.217 0.217 10 10.6  
PSc130446                52.9253 -28.1828    57013 AAT  0.217 0.376  2  3.67 
PSc130451 SNIa           54.5016 -28.0115    57013 AAT  0.220 0.396  3  3.21 
PSc130451 SNIa           54.5016 -28.0115    57013 AAT  0.220 0.381  2  3.22 
PSc130451 SNIa           54.5016 -28.0115    57013 AAT  0.220 0.045  2  2.91 
PSc130451 SNIa           54.5016 -28.0115    57013 AAT  0.220 0.006  2  1.84 
PSc130455                52.3106 -27.3012    57013 AAT  0.152 0.152  7 32.7  
PSc130455                52.3106 -27.3012    57013 AAT  0.152 0.534  2 16.2  
PSc130455                52.3106 -27.3012    57013 AAT  0.152 0.077  2  1.49 
PSc130456                52.9345 -27.4045    57013 AAT        0.495  4  4.89 
PSc130456                52.9345 -27.4045    57013 AAT        0.028  3  2.32 
PSc130456                52.9345 -27.4045    57013 AAT        1.048  2  4.89 
PSc130456                52.9345 -27.4045    57013 AAT        0.052  2  2.27 
PSc130466                54.1118 -27.2835    57013 AAT  0.210 0.210 11 13.0  
PSc130478                35.4756  -3.8243    56925 MMT  0.240 0.240  5  2.89 
PSc130478                35.4756  -3.8243    56925 MMT  0.240 0.468  4  3.52 
PSc130478                35.4756  -3.8243    56925 MMT  0.240 0.173  2  2.09 
PSc130480                34.7355  -3.5868    55861 MMT        0.497  7  4.60 
PSc130480                34.7355  -3.5868    55861 MMT        0.039  3  2.32 
PSc130480                34.7355  -3.5868    55861 MMT        0.362  2  2.37 
PSc130485                35.5303  -3.3014    55887 MMT  0.278 0.278  9  7.13 
PSc130485                35.5303  -3.3014    55887 MMT  0.278 0.177  2  2.32 
PSc130490               131.3295  43.2268    57128 MMT  0.389 0.390  6  6.73 
PSc130490               131.3295  43.2268    57128 MMT  0.389 0.173  2  2.05 
PSc130490               131.3295  43.2268    57128 MMT  0.389 0.118  2  1.74 
PSc130493               129.7508  43.5116    57718 MMT  0.423 0.085  7  8.49 
PSc130493               129.7508  43.5116    57718 MMT  0.423 0.822  3  2.00 
PSc130493               129.7508  43.5116    57718 MMT  0.423 0.423  2  4.23 
PSc130496               131.4370  43.5125    57128 MMT  0.668 0.478  5  2.55 
PSc130496               131.4370  43.5125    57128 MMT  0.668 0.281  3  1.81 
PSc130496               131.4370  43.5125    57128 MMT  0.668 0.754  2  3.19 
PSc130502                 0.0000   0.0000    57128 MMT  0.581 0.581  5  2.85 
PSc130502                 0.0000   0.0000    57128 MMT  0.581 0.175  3  2.85 
PSc130502                 0.0000   0.0000    57128 MMT  0.581 0.505  2  2.63 
PSc130502                 0.0000   0.0000    57128 MMT  0.581 0.278  2  2.21 
PSc130508               132.3241  43.9021    57716 MMT  0.302 0.302  8 15.1  
PSc130508               132.3241  43.9021    57716 MMT  0.302 0.203  2  1.67 
PSc130508               132.3241  43.9021    57716 MMT  0.302 0.050  2  1.41 
PSc130527               148.7282   1.6061    56564 MMT  0.218 0.218 13 19.4  
PSc130538               151.0652   1.8787    57013 AAT  0.671 0.671  4  8.11 
PSc130538               151.0652   1.8787    57013 AAT  0.671 0.369  3  4.47 
PSc130538               151.0652   1.8787    57013 AAT  0.671 0.005  3  1.70 
PSc130541               151.3000   2.1388    57132 MMT  0.519 0.520 10  9.96 
PSc130541               151.3000   2.1388    57132 MMT  0.519 0.283  2  3.59 
PSc130545               149.1475   2.4066    57013 AAT  0.430 0.431  6 24.6  
PSc130545               149.1475   2.4066    57013 AAT  0.430 0.336  3  1.83 
PSc130545               149.1475   2.4066    57013 AAT  0.430 0.094  2  1.71 
PSc130593 VAR           128.6000  44.4127    57422 WIYN 0.032 0.032  5  4.76 
PSc130593 VAR           128.6000  44.4127    57422 WIYN 0.032 0.363  2  2.76 
PSc130593 VAR           128.6000  44.4127    57422 WIYN 0.032 0.076  2  2.33 
PSc130594 Bad           129.1263  44.4336    56564 MMT  0.649 0.650  6  4.35 
PSc130594 Bad           129.1263  44.4336    56564 MMT  0.649 0.414  6  3.50 
PSc130594 Bad           129.1263  44.4336    56564 MMT  0.649 0.217  2  1.80 
PSc130595               128.8231  44.5884    57422 WIYN       0.011  5  2.44 
PSc130595               128.8231  44.5884    57422 WIYN       0.554  3  2.74 
PSc130595               128.8231  44.5884    57422 WIYN       0.026  2  4.15 
PSc130595               128.8231  44.5884    57422 WIYN       0.485  2  2.79 
PSc130601               132.2018  44.7069    57066 WIYN       0.494  3  5.17 
PSc130601               132.2018  44.7069    57066 WIYN       0.113  2  3.24 
PSc130609               131.6186  44.9471    57422 WIYN       0.586  6  4.30 
PSc130609               131.6186  44.9471    57422 WIYN       0.264  2  2.53 
PSc130610               131.8853  44.9174    57066 WIYN 0.620 0.404  8  3.91 
PSc130610               131.8853  44.9174    57066 WIYN 0.620 0.488  2  2.43 
PSc130621               130.5331  45.2577    56564 MMT  0.704 0.705  7 15.4  
PSc130621               130.5331  45.2577    56564 MMT  0.704 0.582  3  3.50 
PSc130621               130.5331  45.2577    56564 MMT  0.704 0.269  2  1.60 
PSc130650               161.6830  57.7140    56564 MMT        0.689  4  7.86 
PSc130650               161.6830  57.7140    56564 MMT        0.396  3  2.21 
PSc130651               162.1789  57.4435    55657 MMT  0.337 0.336  5  3.51 
PSc130652               161.9844  57.5705    56564 MMT  0.355 0.355 10  6.21 
PSc130652               161.9844  57.5705    56564 MMT  0.355 0.257  3  3.13 
PSc130659               160.3944  57.7583    57126 MMT        0.314  5  3.16 
PSc130659               160.3944  57.7583    57126 MMT        0.682  4  2.72 
PSc130667               161.8046  57.9248    56564 MMT  0.592 0.592  6  6.23 
PSc130667               161.8046  57.9248    56564 MMT  0.592 0.478  4  2.93 
PSc130684               160.0051  58.6241    57715 MMT  0.412 0.412 11  5.40 
PSc130684               160.0051  58.6241    57715 MMT  0.412 0.222  2  1.50 
PSc130687               164.2358  58.3693    57064 MMT  0.495 0.495  4  3.49 
PSc130687               164.2358  58.3693    57064 MMT  0.495 0.115  3  3.13 
PSc130687               164.2358  58.3693    57064 MMT  0.495 0.744  2  1.97 
PSc130697 Bad           162.6846  58.6910    56564 MMT  0.580 0.581 10  5.81 
PSc130697 Bad           162.6846  58.6910    56564 MMT  0.580 0.358  2  3.38 
PSc130697 Bad           162.6846  58.6910    56564 MMT  0.580 0.273  2  2.37 
PSc130713               160.8248  59.4071    57716 MMT  0.161 0.497  6  2.66 
PSc130713               160.8248  59.4071    57716 MMT  0.161 0.160  2  3.19 
PSc130713               160.8248  59.4071    57716 MMT  0.161 0.905  2  1.64 
PSc130720               185.0027  45.6633    57366 MMT  0.479 0.479  7  6.09 
PSc130720               185.0027  45.6633    57366 MMT  0.479 0.408  4  3.53 
PSc130720               185.0027  45.6633    57366 MMT  0.479 0.231  2  2.49 
PSc130721               185.2620  45.6898    57366 MMT  0.324 0.323  7 11.0  
PSc130721               185.2620  45.6898    57366 MMT  0.324 0.261  2  2.47 
PSc130721               185.2620  45.6898    57366 MMT  0.324 0.009  2  2.47 
PSc130724               184.0629  45.9179    56564 MMT  0.313 0.313  6  9.20 
PSc130724               184.0629  45.9179    56564 MMT  0.313 0.122  2  3.65 
PSc130724               184.0629  45.9179    56564 MMT  0.313 0.226  2  2.28 
PSc130725               185.0604  45.8227    57366 MMT  0.425 0.167  3  2.25 
PSc130725               185.0604  45.8227    57366 MMT  0.425 0.086  2  2.56 
PSc130725               185.0604  45.8227    57366 MMT  0.425 0.425  2  2.05 
PSc130725               185.0604  45.8227    57366 MMT  0.425 0.913  2  1.99 
PSc130727               185.6639  45.8353    57366 MMT        0.068  7  5.39 
PSc130727               185.6639  45.8353    57366 MMT        0.485  3  2.34 
PSc130728               185.9683  45.9069    56564 MMT  0.178 0.179  9 19.1  
PSc130728               185.9683  45.9069    56564 MMT  0.178 0.101  3  1.99 
PSc130732               184.8097  45.8144    57366 MMT  0.892 0.074  6  4.18 
PSc130732               184.8097  45.8144    57366 MMT  0.892 0.764  2  2.34 
PSc130732               184.8097  45.8144    57366 MMT  0.892 0.826  2  2.11 
PSc130733               185.4239  45.8225    57366 MMT  0.562 0.562 10  5.77 
PSc130734 VAR           185.3026  45.8240    56564 MMT  0.286 0.286  3  3.89 
PSc130734 VAR           185.3026  45.8240    56564 MMT  0.286 0.360  3  3.00 
PSc130734 VAR           185.3026  45.8240    56564 MMT  0.286 0.035  3  2.31 
PSc130736               185.6572  45.9614    56564 MMT  0.206 0.344  2  3.79 
PSc130736               185.6572  45.9614    56564 MMT  0.206 0.101  2  2.61 
PSc130736               185.6572  45.9614    56564 MMT  0.206 0.489  2  1.96 
PSc130737               184.9799  46.0939    56564 MMT  0.259 0.259 13 10.6  
PSc130746               183.7297  46.3890    55723 MMT  0.169 0.168  9  5.44 
PSc130746               183.7297  46.3890    55723 MMT  0.169 0.476  2  2.67 
PSc130752               184.8577  46.3418    55723 MMT  0.425 0.425  4  4.59 
PSc130752               184.8577  46.3418    55723 MMT  0.425 0.020  3  2.16 
PSc130752               184.8577  46.3418    55723 MMT  0.425 0.413  2  2.57 
PSc130753               185.3489  46.2959    56564 MMT  0.376 0.375  7  6.02 
PSc130753               185.3489  46.2959    56564 MMT  0.376 0.049  2  3.28 
PSc130753               185.3489  46.2959    56564 MMT  0.376 0.995  2  2.10 
PSc130755 SNIa          183.7317  46.5759    57066 WIYN 0.293 0.113  3  3.73 
PSc130755 SNIa          183.7317  46.5759    57066 WIYN 0.293 0.146  3  2.91 
PSc130755 SNIa          183.7317  46.5759    57066 WIYN 0.293 0.053  2  2.11 
PSc130756               183.7818  46.4954    55723 MMT  0.321 0.321  7  5.43 
PSc130756               183.7818  46.4954    55723 MMT  0.321 0.066  3  2.45 
PSc130758               184.7839  46.4599    56564 MMT  0.303 0.302  7  5.72 
PSc130758               184.7839  46.4599    56564 MMT  0.303 0.286  4  3.26 
PSc130758               184.7839  46.4599    56564 MMT  0.303 0.406  2  3.31 
PSc130759               184.7908  46.5213    55723 MMT  0.476 0.536  3  2.70 
PSc130759               184.7908  46.5213    55723 MMT  0.476 0.240  2  1.84 
PSc130768               184.7624  46.6592    57066 MMT  0.506 0.506  6  5.84 
PSc130768               184.7624  46.6592    57066 MMT  0.506 0.311  2  2.18 
PSc130768               184.7624  46.6592    57066 MMT  0.506 0.147  2  2.16 
PSc130785               184.3335  46.8917    57066 MMT  0.130 0.130  9 15.4  
PSc130785               184.3335  46.8917    57066 MMT  0.130 0.499  2 13.7  
PSc130788               186.3105  46.8655    56564 MMT  0.628 0.688  5  4.71 
PSc130788               186.3105  46.8655    56564 MMT  0.628 0.248  4  2.66 
PSc130790               186.4252  46.8994    56564 MMT  0.187 0.188 13  8.00 
PSc130793               184.7124  46.9890    57066 MMT        0.344  5  2.55 
PSc130793               184.7124  46.9890    57066 MMT        0.482  4  2.67 
PSc130793               184.7124  46.9890    57066 MMT        0.192  2  4.68 
PSc130793               184.7124  46.9890    57066 MMT        0.286  2  2.53 
PSc130798               183.0623  47.2444    57072 MMT  0.288 0.288  8  5.80 
PSc130798               183.0623  47.2444    57072 MMT  0.288 0.707  2  5.60 
PSc130798               183.0623  47.2444    57072 MMT  0.288 0.126  2  1.68 
PSc130812 SNIIn         185.6371  47.3303    55723 MMT  0.282 0.370  3  3.23 
PSc130812 SNIIn         185.6371  47.3303    55723 MMT  0.282 0.006  3  2.51 
PSc130812 SNIIn         185.6371  47.3303    55723 MMT  0.282 0.297  2  2.49 
PSc130816               185.4256  47.3831    55723 MMT  0.082 0.082  8  8.02 
PSc130816               185.4256  47.3831    55723 MMT  0.082 0.032  3  3.16 
PSc130819               184.2170  47.5183    57063 MMT  0.464 0.465 11  5.59 
PSc130819               184.2170  47.5183    57063 MMT  0.464 0.168  2  1.80 
PSc130826               183.8619  47.5695    57364 MMT  0.614 0.614  4  3.35 
PSc130826               183.8619  47.5695    57364 MMT  0.614 0.487  3  2.76 
PSc130826               183.8619  47.5695    57364 MMT  0.614 0.539  2  2.76 
PSc130839               186.2767  47.5537    57367 MMT  0.158 0.829  3  2.88 
PSc130839               186.2767  47.5537    57367 MMT  0.158 0.484  3  2.44 
PSc130839               186.2767  47.5537    57367 MMT  0.158 0.159  2  3.14 
PSc130839               186.2767  47.5537    57367 MMT  0.158 0.532  2  2.76 
PSc130839               186.2767  47.5537    57367 MMT  0.158 0.121  2  1.93 
PSc130842               186.1869  47.6508    57074 MMT  0.315 0.315 10 17.0  
PSc130842               186.1869  47.6508    57074 MMT  0.315 0.285  3  2.78 
PSc130846 SNIbc (Ic)    185.2617  47.6301    55723 MMT  0.059 0.058  9  6.97 
PSc130851               183.5726  47.8255    57364 MMT  0.554 0.555  6  4.12 
PSc130851               183.5726  47.8255    57364 MMT  0.554 0.915  2  2.31 
PSc130851               183.5726  47.8255    57364 MMT  0.554 0.103  2  2.14 
PSc130852               184.1428  47.7930    57181 WIYN 0.363 0.363  3  5.13 
PSc130852               184.1428  47.7930    57181 WIYN 0.363 0.150  3  3.77 
PSc130852               184.1428  47.7930    57181 WIYN 0.363 0.603  2  5.49 
PSc130852               184.1428  47.7930    57181 WIYN 0.363 0.338  2  2.42 
PSc130852               184.1428  47.7930    57181 WIYN 0.363 0.010  2  1.52 
PSc130854               185.5084  47.7880    57074 MMT  0.374 0.374  6 10.4  
PSc130854               185.5084  47.7880    57074 MMT  0.374 0.279  3  1.98 
PSc130854               185.5084  47.7880    57074 MMT  0.374 0.048  2  5.39 
PSc130877               186.0313  47.9503    57074 MMT  0.453 0.453  9  5.46 
PSc130877               186.0313  47.9503    57074 MMT  0.453 0.116  2  2.99 
PSc130880               186.5021  47.9575    57367 MMT  0.245 0.245 13 10.5  
PSc130884               185.6016  48.1204    57074 MMT  0.727 0.727  2  3.16 
PSc130884               185.6016  48.1204    57074 MMT  0.727 0.301  2  2.97 
PSc130884               185.6016  48.1204    57074 MMT  0.727 0.540  2  2.49 
PSc130884               185.6016  48.1204    57074 MMT  0.727 0.592  2  2.14 
PSc130909               241.7694  54.0589    55717 MMT  0.258 0.259 10  5.87 
PSc130909               241.7694  54.0589    55717 MMT  0.258 0.345  2  2.82 
PSc130913 SNII          242.2731  54.1222    56564 MMT  0.210 0.037  7  3.36 
PSc130913 SNII          242.2731  54.1222    56564 MMT  0.210 0.210  4  5.60 
PSc130913 SNII          242.2731  54.1222    56564 MMT  0.210 0.114  2  2.69 
PSc130914               243.4028  54.1781    55654 MMT  0.315 0.316  6 16.7  
PSc130914               243.4028  54.1781    55654 MMT  0.315 0.229  2  2.01 
PSc130916               242.7523  54.1404    55654 MMT  0.335 0.336 13  8.51 
PSc130924               243.7874  54.3101    56564 MMT  0.152 0.152 11 15.9  
PSc130924               243.7874  54.3101    56564 MMT  0.152 0.937  2  2.14 
PSc130929               244.8173  54.4548    57422 WIYN       0.051  4  2.46 
PSc130929               244.8173  54.4548    57422 WIYN       0.377  3  4.49 
PSc130932               241.2897  54.7268    57161 MMT        0.285  8  3.50 
PSc130932               241.2897  54.7268    57161 MMT        0.552  3  2.82 
PSc130932               241.2897  54.7268    57161 MMT        0.155  2  4.40 
PSc130942 SNIIn         240.3597  55.2407    55720 MMT  0.400 0.398  4  3.18 
PSc130942 SNIIn         240.3597  55.2407    55720 MMT  0.400 0.373  3  3.23 
PSc130942 SNIIn         240.3597  55.2407    55720 MMT  0.400 0.666  2  1.98 
PSc130943 SNIa          242.7052  55.2516    55825 MMT  0.300 0.336  5  4.25 
PSc130943 SNIa          242.7052  55.2516    55825 MMT  0.300 0.291  4  2.81 
PSc130943 SNIa          242.7052  55.2516    55825 MMT  0.300 1.010  2  3.08 
PSc130945 SNIa          245.3335  55.0067    56564 MMT  0.260 0.266 11 11.3  
PSc130945 SNIa          245.3335  55.0067    56564 MMT  0.260 0.918  2  2.14 
PSc130954               244.0451  55.8369    56564 MMT  0.107 0.107  9 22.3  
PSc130954               244.0451  55.8369    56564 MMT  0.107 0.860  2  2.08 
PSc130956               241.5573  55.8216    56564 MMT        0.251  4  4.91 
PSc130956               241.5573  55.8216    56564 MMT        0.284  2  3.17 
PSc130956               241.5573  55.8216    56564 MMT        0.344  2  2.80 
PSc130956               241.5573  55.8216    56564 MMT        0.169  2  2.12 
PSc130997               186.7478  47.6659    57367 MMT  0.304 0.304  8  9.49 
PSc130997               186.7478  47.6659    57367 MMT  0.304 0.652  2  5.99 
PSc131014 SNII          184.0599  46.3473    57066 WIYN 0.068 0.067 13  7.91 
PSc131015 SNII          184.2355  46.3155    57066 WIYN 0.070 0.427  2  4.49 
PSc131015 SNII          184.2355  46.3155    57066 WIYN 0.070 0.143  2  3.26 
PSc131015 SNII          184.2355  46.3155    57066 WIYN 0.070 1.069  2  3.01 
PSc131015 SNII          184.2355  46.3155    57066 WIYN 0.070 0.369  2  2.89 
PSc131020               184.3239  46.6828    57066 WIYN       0.113  7  4.55 
PSc131021               211.5257  52.9316    55721 MMT  0.334 0.334  5  5.35 
PSc131031               212.4228  53.3495    56564 MMT  0.296 0.295  6 10.4  
PSc131031               212.4228  53.3495    56564 MMT  0.296 0.486  2 11.3  
PSc131031               212.4228  53.3495    56564 MMT  0.296 0.724  2  2.86 
PSc131031               212.4228  53.3495    56564 MMT  0.296 0.998  2  2.76 
PSc131033               185.0090  47.1512    57066 MMT  0.302 0.303 12 15.5  
PSc131047               149.8810   3.0182    56564 MMT  0.515 0.516 11  7.24 
PSc131047               149.8810   3.0182    56564 MMT  0.515 0.158  2  2.35 
PSc131084               131.4375  43.0560    57128 MMT  0.415 0.415 10 13.2  
PSc131084               131.4375  43.0560    57128 MMT  0.415 0.082  2  2.32 
PSc131085               129.5863  43.3227    57718 MMT  0.975 0.975  3  2.61 
PSc131085               129.5863  43.3227    57718 MMT  0.975 0.168  3  2.22 
PSc131085               129.5863  43.3227    57718 MMT  0.975 0.659  2  2.54 
PSc131086               161.4376  57.2207    55657 MMT  0.335 0.335  6  5.08 
PSc131086               161.4376  57.2207    55657 MMT  0.335 0.009  2  1.94 
PSc131087               162.1333  57.1582    55657 MMT  0.180 0.180 11  5.12 
PSc131089 SNII          129.4944  43.8057    57066 MMT  0.055 0.054  9 14.2  
PSc131089 SNII          129.4944  43.8057    57066 MMT  0.055 0.772  2  2.32 
PSc131091               132.3494  43.7600    57716 MMT  0.538 0.538  9  6.22 
PSc131091               132.3494  43.7600    57716 MMT  0.538 0.173  2  1.68 
PSc131094 SNII          149.2980   2.5446    56564 MMT  0.101 0.101 13 12.2  
PSc140026               149.6778   2.6725    56564 MMT  0.490 0.490  9  6.99 
PSc140026               149.6778   2.6725    56564 MMT  0.490 0.204  2  2.05 
PSc140051               150.7529   2.9921    56564 MMT  0.093 0.092  9  7.91 
PSc140051               150.7529   2.9921    56564 MMT  0.093 0.043  3  2.13 
PSc140085               149.4431   0.8252    57134 MMT  0.848 0.849  4  3.66 
PSc140085               149.4431   0.8252    57134 MMT  0.848 0.760  4  3.13 
PSc140085               149.4431   0.8252    57134 MMT  0.848 0.048  2  2.51 
PSc140089               149.6322   1.1225    56564 MMT  0.589 0.589  5  3.27 
PSc140089               149.6322   1.1225    56564 MMT  0.589 0.666  5  3.18 
PSc140089               149.6322   1.1225    56564 MMT  0.589 0.121  3  2.83 
PSc140092               163.1477  56.7786    57127 MMT  0.417 0.417  8  6.64 
PSc140092               163.1477  56.7786    57127 MMT  0.417 0.484  2  5.53 
PSc140092               163.1477  56.7786    57127 MMT  0.417 0.308  2  2.06 
PSc140094               160.5439  57.0424    57128 MMT  0.368 0.368 11  5.84 
PSc140094               160.5439  57.0424    57128 MMT  0.368 0.126  2  2.52 
PSc140103 SNII          130.2990  43.3815    57066 WIYN 0.145 0.145  8  5.81 
PSc140103 SNII          130.2990  43.3815    57066 WIYN 0.145 0.518  2  1.75 
PSc140104               129.5143  43.4612    57718 MMT  0.320 0.320  6 10.7  
PSc140104               129.5143  43.4612    57718 MMT  0.320 0.987  2  4.22 
PSc140104               129.5143  43.4612    57718 MMT  0.320 0.854  2  4.13 
PSc140104               129.5143  43.4612    57718 MMT  0.320 0.155  2  3.21 
PSc140105               130.1167  43.4324    57066 WIYN 0.144 0.144  3  3.39 
PSc140105               130.1167  43.4324    57066 WIYN 0.144 0.184  2  2.64 
PSc140105               130.1167  43.4324    57066 WIYN 0.144 0.565  2  2.58 
PSc140105               130.1167  43.4324    57066 WIYN 0.144 0.392  2  2.52 
PSc140107               130.8365  43.3663    56564 MMT  0.434 0.434  7  7.42 
PSc140107               130.8365  43.3663    56564 MMT  0.434 0.367  4  2.84 
PSc140112               149.4657   1.4576    57134 MMT  0.337 0.338 13 14.8  
PSc140120               161.7353  57.3657    55657 MMT  0.421 0.021  4  2.60 
PSc140120               161.7353  57.3657    55657 MMT  0.421 0.495  3  7.33 
PSc140120               161.7353  57.3657    55657 MMT  0.421 0.689  3  4.50 
PSc140120               161.7353  57.3657    55657 MMT  0.421 0.988  2  3.21 
PSc140121               186.3493  46.1868    56564 MMT  0.282 0.283  7 16.6  
PSc140121               186.3493  46.1868    56564 MMT  0.282 0.224  4  2.53 
PSc140121               186.3493  46.1868    56564 MMT  0.282 0.708  2 12.6  
PSc140122               184.2651  46.3117    55723 MMT  0.270 0.271  6  7.81 
PSc140122               184.2651  46.3117    55723 MMT  0.270 0.346  3  3.10 
PSc140122               184.2651  46.3117    55723 MMT  0.270 0.822  2  2.50 
PSc140123               185.7096  46.4065    56564 MMT  0.445 0.445  6 15.3  
PSc140123               185.7096  46.4065    56564 MMT  0.445 0.378  5  4.36 
PSc140123               185.7096  46.4065    56564 MMT  0.445 1.030  2  8.25 
PSc140124               185.7139  46.2906    56564 MMT  0.344 0.344  6  8.39 
PSc140124               185.7139  46.2906    56564 MMT  0.344 0.120  3  2.49 
PSc140126               185.9292  46.3191    56564 MMT  0.574 0.575  8 12.1  
PSc140126               185.9292  46.3191    56564 MMT  0.574 0.204  2  2.39 
PSc140131               130.0803  43.7026    57718 MMT        0.041  5  2.54 
PSc140131               130.0803  43.7026    57718 MMT        0.430  2  2.30 
PSc140133               129.4667  43.9493    57066 MMT  0.145 0.184  7  3.73 
PSc140133               129.4667  43.9493    57066 MMT  0.145 0.451  2  2.30 
PSc140149               150.1075   1.6003    56564 MMT  0.730 0.284  5  2.38 
PSc140149               150.1075   1.6003    56564 MMT  0.730 0.730  4  3.11 
PSc140152 SNIa          162.3924  57.6156    55657 MMT  0.210 0.543  2  2.81 
PSc140152 SNIa          162.3924  57.6156    55657 MMT  0.210 0.310  2  2.80 
PSc140153               185.6665  46.5591    56564 MMT  0.110 0.110  6  3.12 
PSc140153               185.6665  46.5591    56564 MMT  0.110 0.914  5  2.48 
PSc140159               132.5291  44.1097    57716 MMT  0.272 0.271 11 14.1  
PSc140159               132.5291  44.1097    57716 MMT  0.272 0.175  2  1.96 
PSc140161               130.8303  44.0422    57131 MMT  0.364 0.365  6  8.04 
PSc140161               130.8303  44.0422    57131 MMT  0.364 0.300  5  4.42 
PSc140161               130.8303  44.0422    57131 MMT  0.364 0.042  2  2.43 
PSc140164               151.3916   2.0222    57132 MMT  0.353 0.353  8  6.96 
PSc140164               151.3916   2.0222    57132 MMT  0.353 0.153  2  3.43 
PSc140167 VAR           150.3272   1.9286    55630 SDSS 0.529 0.483  4  4.20 
PSc140167 VAR           150.3272   1.9286    55630 SDSS 0.529 0.402  2  3.68 
PSc140167 VAR           150.3272   1.9286    55630 SDSS 0.529 0.128  2  3.64 
PSc140167 VAR           150.3272   1.9286    55630 SDSS 0.529 0.620  2  3.36 
PSc140168               150.6277   1.9911    57132 MMT  0.289 0.289  6  6.12 
PSc140168               150.6277   1.9911    57132 MMT  0.289 0.406  3  6.16 
PSc140171               149.5053   2.0366    57013 AAT  0.539 0.549  3  4.75 
PSc140171               149.5053   2.0366    57013 AAT  0.539 0.494  2  5.18 
PSc140171               149.5053   2.0366    57013 AAT  0.539 0.139  2  2.76 
PSc140171               149.5053   2.0366    57013 AAT  0.539 0.100  2  1.79 
PSc140173               160.0564  57.9962    57126 MMT  0.125 0.157  5  2.91 
PSc140173               160.0564  57.9962    57126 MMT  0.125 0.125  4  3.15 
PSc140175               162.8206  57.9595    57066 WIYN       0.113  7  6.56 
PSc140175               162.8206  57.9595    57066 WIYN       0.425  5  7.66 
PSc140177               164.6026  57.9157    57064 MMT  0.281 0.281  9 23.9  
PSc140180               164.2090  58.0396    57064 MMT  0.202 0.202 13 15.5  
PSc140181 SNIa          183.7377  46.8447    57195 MMT  0.101 0.101 13 14.2  
PSc140182               186.3147  46.8651    57066 WIYN 0.276 0.417  4  3.50 
PSc140182               186.3147  46.8651    57066 WIYN 0.276 0.276  3  3.57 
PSc140182               186.3147  46.8651    57066 WIYN 0.276 0.042  2  2.27 
PSc140189               214.9594  53.3485    55716 MMT  0.035 0.194  4  2.71 
PSc140189               214.9594  53.3485    55716 MMT  0.035 0.035  3  3.24 
PSc140189               214.9594  53.3485    55716 MMT  0.035 0.315  2  2.43 
PSc140189               214.9594  53.3485    55716 MMT  0.035 0.236  2  2.03 
PSc140190               214.9785  53.2637    57163 MMT  0.168 0.415  5  2.66 
PSc140190               214.9785  53.2637    57163 MMT  0.168 0.169  4  3.37 
PSc140190               214.9785  53.2637    57163 MMT  0.168 0.672  2  3.30 
PSc140193               130.2228  44.3562    57131 MMT  0.633 0.633  9  7.34 
PSc140197               150.6008   2.3519    56564 MMT  0.729 0.728  7  6.42 
PSc140197               150.6008   2.3519    56564 MMT  0.729 0.314  2  3.24 
PSc140198               149.2143   2.4617    56564 MMT  0.577 0.577 10 10.9  
PSc140198               149.2143   2.4617    56564 MMT  0.577 0.190  2  1.61 
PSc140199               149.5981   2.4945    56564 MMT  0.578 0.047  5  2.90 
PSc140199               149.5981   2.4945    56564 MMT  0.578 0.577  5  2.68 
PSc140199               149.5981   2.4945    56564 MMT  0.578 0.216  2  2.56 
PSc140205               163.5326  58.2021    57064 MMT  0.394 0.318  4  2.51 
PSc140205               163.5326  58.2021    57064 MMT  0.394 0.217  3  2.51 
PSc140205               163.5326  58.2021    57064 MMT  0.394 0.990  2  2.10 
PSc140206               162.5901  58.3654    57066 WIYN       0.442  4  4.55 
PSc140206               162.5901  58.3654    57066 WIYN       0.180  4  3.58 
PSc140206               162.5901  58.3654    57066 WIYN       0.319  2  4.46 
PSc140210               213.7673  53.4547    56564 MMT  0.202 0.202  9 15.8  
PSc140213               211.2491  53.6466    55721 MMT  0.001 0.076  1  5.68 
PSc140213               211.2491  53.6466    55721 MMT  0.001 0.351  1  2.56 
PSc140213               211.2491  53.6466    55721 MMT  0.001 0.439  1  1.71 
PSc140213               211.2491  53.6466    55721 MMT  0.001 0.347  1  1.24 
PSc140214               213.5575  53.7021    55720 MMT  0.337 0.337  6  8.53 
PSc140214               213.5575  53.7021    55720 MMT  0.337 0.269  2  1.69 
PSc140215               129.9297  44.6593    56564 MMT  0.225 0.225 13 14.6  
PSc140220               149.5847   2.8234    56564 MMT        0.741  6  3.53 
PSc140220               149.5847   2.8234    56564 MMT        0.689  2  2.74 
PSc140220               149.5847   2.8234    56564 MMT        0.158  2  2.40 
PSc140220               149.5847   2.8234    56564 MMT        0.296  2  2.30 
PSc140221               160.9199  58.4427    57715 MMT  0.685 0.487  4  2.34 
PSc140221               160.9199  58.4427    57715 MMT  0.685 0.157  4  2.34 
PSc140221               160.9199  58.4427    57715 MMT  0.685 0.685  2  2.43 
PSc140221               160.9199  58.4427    57715 MMT  0.685 0.183  2  2.13 
PSc140222               164.4971  58.3576    57064 MMT  0.186 0.186 11  8.80 
PSc140222               164.4971  58.3576    57064 MMT  0.186 0.205  2  4.07 
PSc140224               160.1643  58.6947    57715 MMT  0.157 0.157 13 14.5  
PSc140225               161.5348  58.6965    56564 MMT  0.496 0.495 10  8.68 
PSc140225               161.5348  58.6965    56564 MMT  0.496 0.024  2  2.02 
PSc140226               161.8125  58.6116    57066 WIYN 0.181 0.181  9  9.65 
PSc140229               186.6849  47.3913    56564 MMT  0.433 0.434  7 10.2  
PSc140229               186.6849  47.3913    56564 MMT  0.433 0.093  2  3.59 
PSc140229               186.6849  47.3913    56564 MMT  0.433 0.339  2  2.35 
PSc140234               212.1942  53.8238    56564 MMT  0.155 0.156  7  3.00 
PSc140234               212.1942  53.8238    56564 MMT  0.155 0.484  5  2.78 
PSc140240               131.1490  44.8736    56564 MMT  0.465 0.466  3  4.26 
PSc140240               131.1490  44.8736    56564 MMT  0.465 0.123  2  2.34 
PSc140240               131.1490  44.8736    56564 MMT  0.465 0.396  2  1.74 
PSc140258               213.5386  54.0537    55720 MMT        0.489  4  4.12 
PSc140258               213.5386  54.0537    55720 MMT        0.350  2  3.63 
PSc140266               150.0552   3.0134    57133 MMT  0.610 0.610  4  2.89 
PSc140266               150.0552   3.0134    57133 MMT  0.610 0.286  2  2.47 
PSc140268               149.2502   2.9141    56564 MMT  0.729 0.729  6 12.0  
PSc140268               149.2502   2.9141    56564 MMT  0.729 0.631  2  3.93 
PSc140268               149.2502   2.9141    56564 MMT  0.729 0.287  2  2.20 
PSc140268               149.2502   2.9141    56564 MMT  0.729 0.215  2  2.02 
PSc140269               149.9441   2.9981    56564 MMT  0.190 0.190 13 15.8  
PSc140276               186.1173  47.9333    57074 MMT  0.249 0.248  9 13.3  
PSc140276               186.1173  47.9333    57074 MMT  0.249 0.152  2  1.47 
PSc140277               184.3632  47.8237    57181 WIYN       0.308  4  2.65 
PSc140277               184.3632  47.8237    57181 WIYN       0.364  3  7.18 
PSc140277               184.3632  47.8237    57181 WIYN       0.112  3  2.54 
PSc140285               129.8749  45.4486    57074 MMT  0.138 0.138  9  6.36 
PSc140286               131.1409  45.4016    56564 MMT  0.195 0.195  8 11.2  
PSc140286               131.1409  45.4016    56564 MMT  0.195 0.483  3  3.33 
PSc140286               131.1409  45.4016    56564 MMT  0.195 0.530  2  2.24 
PSc140290               130.4650  45.3534    56564 MMT  0.689 0.949  2  3.56 
PSc140290               130.4650  45.3534    56564 MMT  0.689 0.689  2  3.37 
PSc140290               130.4650  45.3534    56564 MMT  0.689 0.122  2  3.37 
PSc140290               130.4650  45.3534    56564 MMT  0.689 0.408  2  2.46 
PSc140290               130.4650  45.3534    56564 MMT  0.689 0.361  2  2.37 
PSc140290               130.4650  45.3534    56564 MMT  0.689 0.213  2  2.12 
PSc140293               130.4626  45.5360    56564 MMT  0.516 0.517  8  2.89 
PSc140297               162.7618  59.1052    56564 MMT  0.655 0.108  3  2.41 
PSc140297               162.7618  59.1052    56564 MMT  0.655 0.183  2  2.50 
PSc140297               162.7618  59.1052    56564 MMT  0.655 0.104  2  1.87 
PSc140299               160.3088  59.1414    56564 MMT  0.141 0.141  6  3.71 
PSc140299               160.3088  59.1414    56564 MMT  0.141 0.287  3  2.51 
PSc140299               160.3088  59.1414    56564 MMT  0.141 0.694  2  2.62 
PSc140299               160.3088  59.1414    56564 MMT  0.141 0.577  2  2.19 
PSc140307               186.3247  46.8750    57066 WIYN 0.928 0.428  3  2.94 
PSc140307               186.3247  46.8750    57066 WIYN 0.928 0.080  3  2.38 
PSc140307               186.3247  46.8750    57066 WIYN 0.928 0.529  2  3.00 
PSc140311               163.5393  56.8210    52373 SDSS 0.047 0.069  7  5.25 
PSc140311               163.5393  56.8210    52373 SDSS 0.047 0.009  3  2.79 
PSc140311               163.5393  56.8210    52373 SDSS 0.047 0.794  2  6.44 
PSc140312 SNIa          183.9225  45.9093    55723 MMT  0.049 0.049  8  5.02 
PSc140312 SNIa          183.9225  45.9093    55723 MMT  0.049 0.436  2  3.51 
PSc140312 SNIa          183.9225  45.9093    55723 MMT  0.049 0.388  2  3.36 
PSc140318               161.4253  57.1927    55657 MMT  0.361 0.360  5  3.46 
PSc140318               161.4253  57.1927    55657 MMT  0.361 0.043  2  1.83 
PSc140318               161.4253  57.1927    55657 MMT  0.361 0.052  2  1.77 
PSc140319               163.1060  57.1845    55657 MMT  0.586 0.586  4  3.49 
PSc140319               163.1060  57.1845    55657 MMT  0.586 0.309  2  2.33 
PSc140319               163.1060  57.1845    55657 MMT  0.586 0.181  2  2.19 
PSc140319               163.1060  57.1845    55657 MMT  0.586 0.061  2  1.88 
PSc140320               159.6704  57.3740    57126 MMT  0.402 0.403  6 24.8  
PSc140320               159.6704  57.3740    57126 MMT  0.402 0.310  3  2.16 
PSc140320               159.6704  57.3740    57126 MMT  0.402 0.072  2  5.81 
PSc140325               161.6359  57.5683    56564 MMT  0.483 0.483 10 11.5  
PSc140325               161.6359  57.5683    56564 MMT  0.483 0.080  2  1.48 
PSc140328               184.7851  46.6944    57066 MMT  0.915 0.311  5  2.52 
PSc140328               184.7851  46.6944    57066 MMT  0.915 0.268  2  2.57 
PSc140328               184.7851  46.6944    57066 MMT  0.915 0.915  2  2.41 
PSc140346               214.5817  53.3394    55716 MMT  0.265 0.264 13 16.2  
PSc140352               185.8777  47.2720    53084 SDSS 0.507 0.092  3  2.13 
PSc140352               185.8777  47.2720    53084 SDSS 0.507 0.468  2  2.80 
PSc140352               185.8777  47.2720    53084 SDSS 0.507 0.554  2  2.74 
PSc140352               185.8777  47.2720    53084 SDSS 0.507 0.666  2  2.18 
PSc140354               212.0688  53.4872    55721 MMT  0.208 0.021  4  2.37 
PSc140354               212.0688  53.4872    55721 MMT  0.208 0.235  3  3.79 
PSc140354               212.0688  53.4872    55721 MMT  0.208 0.425  3  3.23 
PSc140357 SNII          214.6244  53.7252    55716 MMT  0.148 0.148 10  7.51 
PSc140361               186.5292  47.5244    56564 MMT  0.369 0.369  8  4.12 
PSc140361               186.5292  47.5244    56564 MMT  0.369 0.437  2  4.99 
PSc140361               186.5292  47.5244    56564 MMT  0.369 0.270  2  2.29 
PSc140367               150.4997   3.5288    57133 MMT  0.285 0.758  3  2.41 
PSc140367               150.4997   3.5288    57133 MMT  0.285 0.335  2  3.04 
PSc140367               150.4997   3.5288    57133 MMT  0.285 0.039  2  2.72 
PSc140367               150.4997   3.5288    57133 MMT  0.285 0.462  2  2.64 
PSc140367               150.4997   3.5288    57133 MMT  0.285 0.138  2  2.60 
PSc140371               162.4168  57.1961    57422 WIYN 0.403 0.025  5  2.16 
PSc140371               162.4168  57.1961    57422 WIYN 0.403 0.403  3  3.91 
PSc140372               131.4385  43.0375    57128 MMT  0.407 0.406  3  2.31 
PSc140372               131.4385  43.0375    57128 MMT  0.407 0.227  2  2.34 
PSc140372               131.4385  43.0375    57128 MMT  0.407 1.012  2  2.11 
PSc140372               131.4385  43.0375    57128 MMT  0.407 0.182  2  2.11 
PSc140372               131.4385  43.0375    57128 MMT  0.407 0.159  2  2.00 
PSc140373               130.6723  43.2737    57066 WIYN       0.113  7  7.30 
PSc140373               130.6723  43.2737    57066 WIYN       0.236  2  7.18 
PSc140373               130.6723  43.2737    57066 WIYN       0.425  2  1.84 
PSc140375               130.4412  43.5385    57718 MMT        0.582  5  4.00 
PSc140375               130.4412  43.5385    57718 MMT        0.212  4  2.91 
PSc140375               130.4412  43.5385    57718 MMT        0.191  2  2.77 
PSc140382               130.9593  43.6554    56564 MMT  0.262 0.262  7 15.8  
PSc140382               130.9593  43.6554    56564 MMT  0.262 0.681  2  9.30 
PSc140382               130.9593  43.6554    56564 MMT  0.262 0.204  2  2.26 
PSc140384               150.6501   1.6570    57013 AAT  0.587 0.585  5 10.3  
PSc140384               150.6501   1.6570    57013 AAT  0.587 0.209  3  5.88 
PSc140384               150.6501   1.6570    57013 AAT  0.587 0.512  3  2.49 
PSc140387               129.2302  44.2728    56564 MMT  0.212 0.212  9  9.87 
PSc140389               130.2977  44.1131    57131 MMT  0.505 0.506  7 17.4  
PSc140389               130.2977  44.1131    57131 MMT  0.505 0.435  4  3.77 
PSc140389               130.2977  44.1131    57131 MMT  0.505 0.153  2  2.13 
PSc140390               149.4550   2.0305    56564 MMT  0.200 0.200  8  7.87 
PSc140390               149.4550   2.0305    56564 MMT  0.200 0.285  5  6.93 
PSc140396               162.2700  58.2008    56564 MMT  0.358 0.358 11 11.4  
PSc140396               162.2700  58.2008    56564 MMT  0.358 0.084  2  2.53 
PSc140402               130.2566  44.8660    56564 MMT  0.106 0.105  8  6.66 
PSc140402               130.2566  44.8660    56564 MMT  0.106 0.416  6  5.00 
PSc140405               183.8489  47.5225    57364 MMT  0.629 0.629  4  3.22 
PSc140405               183.8489  47.5225    57364 MMT  0.629 0.608  4  2.60 
PSc140405               183.8489  47.5225    57364 MMT  0.629 0.105  2  2.20 
PSc140408               184.7806  47.6336    57365 MMT  0.497 0.497  6  2.91 
PSc140408               184.7806  47.6336    57365 MMT  0.497 0.171  3  2.51 
PSc140408               184.7806  47.6336    57365 MMT  0.497 0.334  2  2.31 
PSc140414               129.4651  45.1733    57074 MMT  0.313 0.313  7  8.69 
PSc140414               129.4651  45.1733    57074 MMT  0.313 0.270  2  2.46 
PSc140415               131.9784  45.2306    57422 WIYN       0.404  5  3.97 
PSc140415               131.9784  45.2306    57422 WIYN       0.119  4  3.48 
PSc140415               131.9784  45.2306    57422 WIYN       0.689  2  4.13 
PSc140415               131.9784  45.2306    57422 WIYN       0.077  2  4.06 
PSc140418 SNII          214.8058  54.1543    55716 MMT  0.191 0.191  6  5.23 
PSc140418 SNII          214.8058  54.1543    55716 MMT  0.191 0.317  2  3.60 
PSc140418 SNII          214.8058  54.1543    55716 MMT  0.191 0.025  2  1.57 
PSc140419               131.0001  45.3834    56564 MMT  0.554 0.555  6  4.39 
PSc140419               131.0001  45.3834    56564 MMT  0.554 0.259  3  2.61 
PSc140419               131.0001  45.3834    56564 MMT  0.554 0.611  2  4.04 
PSc140420               131.2597  45.5098    56564 MMT  0.544 0.544 10  4.33 
PSc140420               131.2597  45.5098    56564 MMT  0.544 0.231  3  2.78 
PSc150007               183.4306  46.2891    57066 WIYN       0.113  7  6.81 
PSc150007               183.4306  46.2891    57066 WIYN       0.390  3  1.90 
PSc150009               129.8922  43.7505    57718 MMT  0.430 0.431 11  6.78 
PSc150009               129.8922  43.7505    57718 MMT  0.430 0.103  2  2.03 
PSc150010               129.1106  43.6956    57066 MMT  0.284 0.284  6  3.29 
PSc150012               129.5272  43.8482    57718 MMT  0.580 0.581  6  4.71 
PSc150012               129.5272  43.8482    57718 MMT  0.580 0.473  3  1.59 
PSc150012               129.5272  43.8482    57718 MMT  0.580 0.219  2  2.53 
PSc150019               151.0954   1.5470    57132 MMT  0.335 0.335  6  7.76 
PSc150019               151.0954   1.5470    57132 MMT  0.335 0.019  2  3.17 
PSc150020 FELT          149.1745   1.8941    56564 MMT  0.323 0.323 13  8.01 
PSc150022               160.9970  57.8540    56564 MMT  0.284 0.284  6  8.98 
PSc150022               160.9970  57.8540    56564 MMT  0.284 0.827  2  3.95 
PSc150027               131.3989  43.6811    56564 MMT  0.335 0.336 13  7.80 
PSc150040               132.2690  44.5801    57066 MMT  0.285 0.645  4  3.41 
PSc150040               132.2690  44.5801    57066 MMT  0.285 0.239  4  2.51 
PSc150040               132.2690  44.5801    57066 MMT  0.285 0.999  2  2.46 
PSc150041               129.8883  44.8730    57074 MMT  0.639 0.639  3  3.66 
PSc150041               129.8883  44.8730    57074 MMT  0.639 0.012  3  2.28 
PSc150044               150.3581   2.8476    57133 MMT  0.159 0.159  6  2.79 
PSc150044               150.3581   2.8476    57133 MMT  0.159 0.300  3  2.13 
PSc150045               159.7464  58.7766    57715 MMT  0.644 0.289  3  2.13 
PSc150045               159.7464  58.7766    57715 MMT  0.644 0.644  2  3.20 
PSc150045               159.7464  58.7766    57715 MMT  0.644 0.284  2  1.86 
PSc150045               159.7464  58.7766    57715 MMT  0.644 0.052  2  1.59 
PSc150053               163.5124  58.9325    56564 MMT  0.602 0.603 10  5.79 
PSc150053               163.5124  58.9325    56564 MMT  0.602 0.169  2  2.71 
PSc150058               163.2681  59.1987    56564 MMT  0.083 0.083 10 13.2  
PSc150058               163.2681  59.1987    56564 MMT  0.083 0.338  2  1.99 
PSc150059               161.2032  59.1136    57716 MMT  0.391 0.390  6  4.33 
PSc150059               161.2032  59.1136    57716 MMT  0.391 0.582  2  3.60 
PSc150059               161.2032  59.1136    57716 MMT  0.391 0.212  2  2.76 
PSc150059               161.2032  59.1136    57716 MMT  0.391 0.953  2  2.55 
PSc150063               150.4179   3.5769    57133 MMT  0.223 0.224 11  8.07 
PSc150063               150.4179   3.5769    57133 MMT  0.223 0.284  2  6.29 
PSc150073               129.8138  44.0740    57066 MMT  0.590 0.405  5  3.09 
PSc150073               129.8138  44.0740    57066 MMT  0.590 0.590  3  3.25 
PSc150073               129.8138  44.0740    57066 MMT  0.590 0.156  2  2.40 
PSc150077               132.5945  43.9939    57716 MMT  0.488 0.167  4  2.35 
PSc150077               132.5945  43.9939    57716 MMT  0.488 0.489  2  2.47 
PSc150077               132.5945  43.9939    57716 MMT  0.488 0.149  2  2.41 
PSc150077               132.5945  43.9939    57716 MMT  0.488 0.185  2  2.18 
PSc150077               132.5945  43.9939    57716 MMT  0.488 0.545  2  2.03 
PSc150132               185.8085  46.7072    56564 MMT  0.267 0.266  6  4.43 
PSc150132               185.8085  46.7072    56564 MMT  0.267 0.217  3  2.70 
PSc150132               185.8085  46.7072    56564 MMT  0.267 0.182  2  2.23 
PSc150141               185.1951  47.2758    55723 MMT        0.555  3  4.74 
PSc150141               185.1951  47.2758    55723 MMT        0.484  2  4.16 
PSc150141               185.1951  47.2758    55723 MMT        0.025  2  1.98 
PSc150145               187.0882  47.2887    57367 MMT  0.223 0.223  9 21.3  
PSc150145               187.0882  47.2887    57367 MMT  0.223 0.623  3  2.08 
PSc150150               185.9414  47.7128    57074 MMT  0.400 0.400 10 11.0  
PSc150150               185.9414  47.7128    57074 MMT  0.400 0.130  2  2.37 
PSc150170               160.9200  58.4100    57715 MMT  0.579 0.580  6  5.27 
PSc150170               160.9200  58.4100    57715 MMT  0.579 0.145  2  2.08 
PSc150170               160.9200  58.4100    57715 MMT  0.579 0.024  2  1.81 
PSc150181               161.9449  59.0878    57716 MMT  0.478 0.478  5  2.92 
PSc150181               161.9449  59.0878    57716 MMT  0.478 0.408  3  2.90 
PSc150181               161.9449  59.0878    57716 MMT  0.478 0.318  2  2.34 
PSc150185               185.8340  46.2367    56564 MMT  0.518 0.519  6  5.78 
PSc150185               185.8340  46.2367    56564 MMT  0.518 0.741  2  5.47 
PSc150185               185.8340  46.2367    56564 MMT  0.518 0.263  2  4.03 
PSc150185               185.8340  46.2367    56564 MMT  0.518 0.447  2  2.17 
PSc150186               186.3279  46.1234    56564 MMT        0.453  6  4.12 
PSc150186               186.3279  46.1234    56564 MMT        0.158  2  3.11 
PSc150186               186.3279  46.1234    56564 MMT        0.383  2  3.08 
PSc150195               185.2086  48.1249    55723 MMT  0.267 0.267  7  7.50 
PSc150195               185.2086  48.1249    55723 MMT  0.267 0.496  2  2.15 
PSc150195               185.2086  48.1249    55723 MMT  0.267 0.114  2  1.66 
PSc150196               185.7832  48.2615    57074 MMT  0.502 0.502 10  8.60 
PSc150198               186.4440  46.4982    57066 WIYN       0.495  4  5.69 
PSc150198               186.4440  46.4982    57066 WIYN       0.041  4  2.47 
PSc150198               186.4440  46.4982    57066 WIYN       0.864  2  4.87 
PSc150198               186.4440  46.4982    57066 WIYN       0.146  2  4.54 
PSc150198               186.4440  46.4982    57066 WIYN       0.161  2  3.32 
PSc150204               185.1903  46.8775    57066 MMT  0.578 0.288  3  2.45 
PSc150204               185.1903  46.8775    57066 MMT  0.578 0.728  2  2.57 
PSc150206               186.4158  47.2579    56564 MMT  0.310 0.310  7  9.98 
PSc150206               186.4158  47.2579    56564 MMT  0.310 0.473  2  8.93 
PSc150206               186.4158  47.2579    56564 MMT  0.310 0.237  2  2.21 
PSc150210               149.5669   2.5161    56564 MMT  0.474 0.475 10  7.50 
PSc150210               149.5669   2.5161    56564 MMT  0.474 0.153  2  1.78 
PSc150212               183.7333  47.6380    57063 MMT  0.483 0.482 10 10.7  
PSc150212               183.7333  47.6380    57063 MMT  0.483 0.194  3  2.41 
PSc150217               162.8771  56.8611    57127 MMT  0.460 0.460 10  7.79 
PSc150217               162.8771  56.8611    57127 MMT  0.460 0.303  2  2.99 
PSc150218               184.4129  45.9217    55723 MMT  0.243 0.243  7  7.29 
PSc150218               184.4129  45.9217    55723 MMT  0.243 0.499  2  2.23 
PSc150218               184.4129  45.9217    55723 MMT  0.243 0.027  2  1.90 
PSc150221               213.0109  52.3244    55717 MMT  0.525 0.023  6  2.61 
PSc150221               213.0109  52.3244    55717 MMT  0.525 0.525  4  3.69 
PSc150221               213.0109  52.3244    55717 MMT  0.525 0.343  2  3.42 
PSc150222               131.5109  43.4029    57128 MMT  0.145 0.159  3  3.00 
PSc150222               131.5109  43.4029    57128 MMT  0.145 0.204  2  2.76 
PSc150222               131.5109  43.4029    57128 MMT  0.145 0.579  2  2.44 
PSc150222               131.5109  43.4029    57128 MMT  0.145 0.900  2  2.30 
PSc150222               131.5109  43.4029    57128 MMT  0.145 0.953  2  2.18 
PSc150226               162.5630  57.3708    55720 MMT  0.379 0.380  6 22.0  
PSc150226               162.5630  57.3708    55720 MMT  0.379 0.053  2  3.08 
PSc150226               162.5630  57.3708    55720 MMT  0.379 0.316  2  2.15 
PSc150234               212.7707  52.6054    55717 MMT  0.460 0.460  7  5.36 
PSc150234               212.7707  52.6054    55717 MMT  0.460 0.346  3  2.71 
PSc150235               213.2704  52.6778    55717 MMT  0.345 0.346  8  5.80 
PSc150235               213.2704  52.6778    55717 MMT  0.345 0.727  2  2.30 
PSc150236               214.3694  52.6450    57163 MMT  0.160 0.159 13  3.85 
PSc150243               183.9980  46.6449    57066 WIYN 0.666 0.667  3  5.71 
PSc150243               183.9980  46.6449    57066 WIYN 0.666 0.990  2  2.57 
PSc150243               183.9980  46.6449    57066 WIYN 0.666 0.278  2  2.31 
PSc150243               183.9980  46.6449    57066 WIYN 0.666 0.041  2  1.82 
PSc150244               131.0795  43.7351    56564 MMT  0.325 0.325 10  6.70 
PSc150244               131.0795  43.7351    56564 MMT  0.325 0.176  3  2.42 
PSc150249 SNII          160.9193  58.0439    56564 MMT  0.133 0.133  7  4.55 
PSc150249 SNII          160.9193  58.0439    56564 MMT  0.133 0.139  5  3.18 
PSc150249 SNII          160.9193  58.0439    56564 MMT  0.133 0.156  2  2.79 
PSc150252               185.7307  47.0016    56564 MMT  0.533 0.531  8  4.59 
PSc150252               185.7307  47.0016    56564 MMT  0.533 0.639  3  3.88 
PSc150254 SNIa          183.2112  47.1457    57072 MMT  0.270 0.273  7  2.77 
PSc150254 SNIa          183.2112  47.1457    57072 MMT  0.270 0.525  3  2.80 
PSc150254 SNIa          183.2112  47.1457    57072 MMT  0.270 0.176  2  2.19 
PSc150258               211.2977  53.6366    55721 MMT  0.000 0.724  2  2.59 
PSc150259               211.7804  53.6696    56564 MMT  0.617 0.618 10  8.28 
PSc150259               211.7804  53.6696    56564 MMT  0.617 0.210  2  1.64 
PSc150262               164.3816  58.3012    57064 MMT  0.259 0.279  5  2.39 
PSc150262               164.3816  58.3012    57064 MMT  0.259 0.259  2  2.82 
PSc150262               164.3816  58.3012    57064 MMT  0.259 0.153  2  1.89 
PSc150266                 0.0000   0.0000    55720 MMT  0.163 0.160  2  2.84 
PSc150266                 0.0000   0.0000    55720 MMT  0.163 0.062  2  2.68 
PSc150266                 0.0000   0.0000    55720 MMT  0.163 0.103  2  2.67 
PSc150267 SNII          215.0774  53.9913    55716 MMT  0.209 0.209  7 20.8  
PSc150267 SNII          215.0774  53.9913    55716 MMT  0.209 0.153  3  2.31 
PSc150267 SNII          215.0774  53.9913    55716 MMT  0.209 0.610  2 10.1  
PSc150273               183.7035  47.3192    57072 MMT  0.457 0.457  8  6.15 
PSc150273               183.7035  47.3192    57072 MMT  0.457 0.628  2  6.34 
PSc150273               183.7035  47.3192    57072 MMT  0.457 0.175  2  2.15 
PSc150274               160.2230  58.4273    57715 MMT  0.169 0.145  4  2.95 
PSc150274               160.2230  58.4273    57715 MMT  0.169 0.168  2  2.94 
PSc150276               184.4895  47.6829    55723 MMT  0.211 0.212 13  8.32 
PSc150285               211.9774  54.2028    56564 MMT  0.426 0.426  6  8.19 
PSc150285               211.9774  54.2028    56564 MMT  0.426 0.088  2  2.40 
PSc150285               211.9774  54.2028    56564 MMT  0.426 0.410  2  1.93 
PSc150294               186.4085  46.7987    57192 MMT  0.688 0.479  3  2.20 
PSc150294               186.4085  46.7987    57192 MMT  0.688 0.688  2  2.93 
PSc150295               163.5315  58.1429    57064 MMT  0.318 0.318  7  4.13 
PSc150295               163.5315  58.1429    57064 MMT  0.318 0.990  2  3.47 
PSc150296               183.8276  47.5000    57364 MMT  0.222 0.222  5  3.41 
PSc150296               183.8276  47.5000    57364 MMT  0.222 0.623  5  3.03 
PSc150296               183.8276  47.5000    57364 MMT  0.222 0.286  2  3.40 
PSc150300               162.7551  59.2030    56564 MMT  0.502 0.272  4  2.48 
PSc150300               162.7551  59.2030    56564 MMT  0.502 0.976  3  2.54 
PSc150300               162.7551  59.2030    56564 MMT  0.502 0.502  2  3.06 
PSc150310               242.5528  53.5623    55717 MMT  0.212 0.317  3  5.22 
PSc150310               242.5528  53.5623    55717 MMT  0.212 0.372  2  5.34 
PSc150310               242.5528  53.5623    55717 MMT  0.212 0.036  2  2.58 
PSc150314               162.3678  56.6506    57422 WIYN 0.376 0.377  5  6.81 
PSc150314               162.3678  56.6506    57422 WIYN 0.376 0.542  2  4.05 
PSc150323               244.7033  54.2288    56564 MMT  0.186 0.186  6  8.22 
PSc150323               244.7033  54.2288    56564 MMT  0.186 0.387  4  2.41 
PSc150323               244.7033  54.2288    56564 MMT  0.186 0.771  2  2.58 
PSc150347               149.6976   1.1321    56564 MMT  0.550 0.550  6  3.71 
PSc150347               149.6976   1.1321    56564 MMT  0.550 0.415  4  2.90 
PSc150347               149.6976   1.1321    56564 MMT  0.550 0.167  2  3.12 
PSc150348               149.8023   1.1966    56564 MMT        0.022  6  3.44 
PSc150348               149.8023   1.1966    56564 MMT        0.669  5  3.41 
PSc150360               242.4285  53.6993    55717 MMT  0.294 0.294  6 12.3  
PSc150360               242.4285  53.6993    55717 MMT  0.294 0.233  5  2.45 
PSc150360               242.4285  53.6993    55717 MMT  0.294 0.725  2  8.79 
PSc150364               243.3747  53.9312    57166 MMT  0.390 0.390  8  4.04 
PSc150364               243.3747  53.9312    57166 MMT  0.390 0.495  2  3.11 
PSc150364               243.3747  53.9312    57166 MMT  0.390 0.106  2  1.59 
PSc150365               242.5146  53.8173    55717 MMT  0.337 0.337 11  7.07 
PSc150365               242.5146  53.8173    55717 MMT  0.337 0.007  2  2.36 
PSc150371               150.2001   1.3043    56564 MMT  0.122 0.122  4  2.92 
PSc150371               150.2001   1.3043    56564 MMT  0.122 0.040  3  2.58 
PSc150371               150.2001   1.3043    56564 MMT  0.122 0.393  3  2.36 
PSc150379               241.0416  53.9733    56564 MMT  0.208 0.208  9  8.59 
PSc150379               241.0416  53.9733    56564 MMT  0.208 0.121  2  2.58 
PSc150381 SLSN          243.1930  54.0724    56564 MMT  1.283 0.392  4  3.51 
PSc150381 SLSN          243.1930  54.0724    56564 MMT  1.283 0.006  2  2.55 
PSc150381 SLSN          243.1930  54.0724    56564 MMT  1.283 0.956  2  2.40 
PSc150382               242.4764  54.2517    56564 MMT        0.429  6  4.04 
PSc150382               242.4764  54.2517    56564 MMT        0.326  5  3.22 
PSc150387               244.4530  54.2029    56564 MMT  0.158 0.157 10 16.4  
PSc150387               244.4530  54.2029    56564 MMT  0.158 0.012  3  2.56 
PSc150388               130.2904  43.7820    57718 MMT  0.143 0.142 11 12.5  
PSc150390               130.4707  43.8283    57718 MMT  0.355 0.356  7 10.6  
PSc150390               130.4707  43.8283    57718 MMT  0.355 0.291  4  2.98 
PSc150390               130.4707  43.8283    57718 MMT  0.355 0.034  2  3.03 
PSc150403               242.6153  54.3694    55717 MMT  0.336 0.337 10  9.43 
PSc150403               242.6153  54.3694    55717 MMT  0.336 0.459  2  5.16 
PSc150404               241.5937  54.5207    56564 MMT  0.342 0.342 13  6.39 
PSc150412 SNII          243.0032  54.6921    55716 MMT  0.236 0.236  3  5.36 
PSc150412 SNII          243.0032  54.6921    55716 MMT  0.236 0.336  3  3.47 
PSc150412 SNII          243.0032  54.6921    55716 MMT  0.236 0.255  3  2.69 
PSc150416               243.2289  54.7386    55716 MMT  0.334 0.335  8 11.9  
PSc150416               243.2289  54.7386    55716 MMT  0.334 0.034  2  2.94 
PSc150419               240.5132  55.0285    55720 MMT  0.335 0.336  7  6.32 
PSc150419               240.5132  55.0285    55720 MMT  0.335 0.007  3  1.99 
PSc150421               241.2513  55.0195    55720 MMT  0.298 0.507  4  3.09 
PSc150421               241.2513  55.0195    55720 MMT  0.298 0.298  3  3.46 
PSc150421               241.2513  55.0195    55720 MMT  0.298 0.469  2  3.25 
PSc150423               242.3925  55.0335    57164 MMT  0.259 0.259 12  6.82 
PSc150430               244.1799  55.1727    56564 MMT  0.427 0.427 10 14.6  
PSc150430               244.1799  55.1727    56564 MMT  0.427 0.077  2  2.33 
PSc150437               244.6569  55.3993    56564 MMT  0.383 0.383 10 17.4  
PSc150442               243.2314  55.5213    56564 MMT  0.520 0.521 10 11.2  
PSc150442               243.2314  55.5213    56564 MMT  0.520 0.160  2  3.32 
PSc150443               244.3965  55.4676    56564 MMT  0.275 0.274  6  3.54 
PSc150443               244.3965  55.4676    56564 MMT  0.275 0.415  4  3.80 
PSc150443               244.3965  55.4676    56564 MMT  0.275 0.170  2  2.17 
PSc150446               243.7567  55.8229    56564 MMT  0.536 0.535  9 15.9  
PSc150446               243.7567  55.8229    56564 MMT  0.536 0.081  2  1.49 
PSc150455 SNIa          243.6907  56.1609    56564 MMT  0.064 0.063 13 12.3  
PSc150456               130.7117  43.4201    56564 MMT  0.548 0.548  6  4.86 
PSc150456               130.7117  43.4201    56564 MMT  0.548 0.104  2  2.06 
PSc150456               130.7117  43.4201    56564 MMT  0.548 0.474  2  1.96 
PSc150457 SNIa          161.3537  57.2184    55720 MMT  0.301 0.060  4  2.74 
PSc150457 SNIa          161.3537  57.2184    55720 MMT  0.301 0.168  3  2.80 
PSc150457 SNIa          161.3537  57.2184    55720 MMT  0.301 0.462  3  2.57 
PSc150469               186.3581  46.3495    56564 MMT  0.678 0.678  4  4.09 
PSc150469               186.3581  46.3495    56564 MMT  0.678 0.582  3  3.65 
PSc150469               186.3581  46.3495    56564 MMT  0.678 0.113  3  2.05 
PSc150469               186.3581  46.3495    56564 MMT  0.678 0.151  2  2.19 
PSc150471               148.9064   1.7392    56564 MMT  0.311 0.310 11  8.08 
PSc150471               148.9064   1.7392    56564 MMT  0.311 0.186  2  2.54 
PSc150475               149.1700   1.7366    56564 MMT  0.164 0.164 11  7.36 
PSc150475               149.1700   1.7366    56564 MMT  0.164 0.282  2  2.11 
PSc150483               184.1135  46.6925    57066 WIYN 0.404 0.354  6  2.77 
PSc150483               184.1135  46.6925    57066 WIYN 0.404 0.404  4  2.39 
PSc150483               184.1135  46.6925    57066 WIYN 0.404 0.077  2  2.92 
PSc150484                 0.0000   0.0000    55723 MMT  0.105 0.105  4  3.17 
PSc150484                 0.0000   0.0000    55723 MMT  0.105 0.348  3  2.86 
PSc150492               212.7108  52.9266    57161 MMT  0.077 0.077  5  2.65 
PSc150492               212.7108  52.9266    57161 MMT  0.077 0.104  2  2.42 
PSc150495               131.7224  43.9652    57716 MMT        0.429 10  4.15 
PSc150495               131.7224  43.9652    57716 MMT        1.006  2  2.59 
PSc150500               186.4219  46.6811    56564 MMT  0.375 0.375  7 17.9  
PSc150500               186.4219  46.6811    56564 MMT  0.375 0.388  3  2.22 
PSc150500               186.4219  46.6811    56564 MMT  0.375 0.050  2  4.89 
PSc150507 SNII          162.2027  57.7935    55720 MMT  0.073 0.072  9 18.1  
PSc150507 SNII          162.2027  57.7935    55720 MMT  0.073 0.024  2  2.68 
PSc150509 SNIa          241.2338  54.8779    55720 MMT  0.300 0.292 10  3.50 
PSc150509 SNIa          241.2338  54.8779    55720 MMT  0.300 0.721  2  2.89 
PSc150509 SNIa          241.2338  54.8779    55720 MMT  0.300 0.317  2  2.84 
PSc150512               243.8759  54.8589    56564 MMT  0.328 0.329  6 14.5  
PSc150512               243.8759  54.8589    56564 MMT  0.328 0.240  4  4.47 
PSc150512               243.8759  54.8589    56564 MMT  0.328 0.014  2  6.14 
PSc150513               244.3420  54.8288    56564 MMT  0.267 0.267  7 10.00 
PSc150515               241.1575  55.2688    55720 MMT  0.322 0.322  8 14.9  
PSc150515               241.1575  55.2688    55720 MMT  0.322 0.079  2  3.22 
PSc150520               150.6943   1.5498    57013 AAT        0.434  4  4.05 
PSc150520               150.6943   1.5498    57013 AAT        0.492  3  5.10 
PSc150520               150.6943   1.5498    57013 AAT        1.054  3  4.96 
PSc150520               150.6943   1.5498    57013 AAT        0.009  3  2.46 
PSc150522 SNIa          151.3694   1.8560    57132 MMT  0.230 0.229 13 11.1  
PSc150524               162.1565  57.4233    55720 MMT  0.135 0.476  2  2.57 
PSc150524               162.1565  57.4233    55720 MMT  0.135 0.099  2  1.97 
PSc150524               162.1565  57.4233    55720 MMT  0.135 0.048  2  1.97 
PSc150526               132.5387  44.0742    57716 MMT  0.572 0.572  5  6.83 
PSc150526               132.5387  44.0742    57716 MMT  0.572 0.484  4  2.62 
PSc150526               132.5387  44.0742    57716 MMT  0.572 0.161  2  1.94 
PSc150527               151.0151   2.0171    57132 MMT  0.601 0.601  7 11.6  
PSc150527               151.0151   2.0171    57132 MMT  0.601 0.275  2  3.57 
PSc150527               151.0151   2.0171    57132 MMT  0.601 0.524  2  2.24 
PSc150528               151.2583   1.9232    57132 MMT  0.137 0.136  5  3.05 
PSc150528               151.2583   1.9232    57132 MMT  0.137 0.284  3  2.93 
PSc150528               151.2583   1.9232    57132 MMT  0.137 0.394  2  2.39 
PSc150530               151.1430   2.1676    57132 MMT  0.345 0.345  5  2.87 
PSc150530               151.1430   2.1676    57132 MMT  0.345 0.447  4  2.89 
PSc150533               161.7788  57.9805    56564 MMT  0.106 0.106  3  3.70 
PSc150533               161.7788  57.9805    56564 MMT  0.106 0.306  3  2.93 
PSc150533               161.7788  57.9805    56564 MMT  0.106 0.387  3  2.39 
PSc150533               161.7788  57.9805    56564 MMT  0.106 0.678  2  2.09 
PSc150534               187.0202  46.8714    57066 WIYN       0.404  6  4.54 
PSc150534               187.0202  46.8714    57066 WIYN       0.416  2  3.86 
PSc150540               186.9551  47.0955    57192 MMT  0.600 0.600  7  3.05 
PSc150540               186.9551  47.0955    57192 MMT  0.600 0.441  3  2.76 
PSc150540               186.9551  47.0955    57192 MMT  0.600 0.169  2  2.68 
PSc150564               213.8186  53.5574    56564 MMT  0.145 0.144 10  9.22 
PSc150564               213.8186  53.5574    56564 MMT  0.145 0.287  3  5.08 
PSc150569               214.3256  53.5985    55716 MMT  0.336 0.336  3  2.75 
PSc150569               214.3256  53.5985    55716 MMT  0.336 0.019  3  1.95 
PSc150569               214.3256  53.5985    55716 MMT  0.336 0.271  2  2.48 
PSc150570               213.4325  53.6916    55720 MMT  0.243 0.243 11  4.82 
PSc150570               213.4325  53.6916    55720 MMT  0.243 0.318  2  2.76 
PSc150573               214.7340  53.7318    55716 MMT  0.322 0.322  6 20.9  
PSc150573               214.7340  53.7318    55716 MMT  0.322 0.261  5  3.91 
PSc150573               214.7340  53.7318    55716 MMT  0.322 0.009  2  2.63 
PSc150576 SNII          214.8225  53.7514    55716 MMT  0.168 0.168  9 21.8  
PSc150576 SNII          214.8225  53.7514    55716 MMT  0.168 0.090  5  2.26 
PSc150582 SNIIn         161.8178  59.0237    57716 MMT  0.116 0.115  8 10.8  
PSc150582 SNIIn         161.8178  59.0237    57716 MMT  0.116 0.479  4 10.5  
PSc150590               213.7015  52.3813    55717 MMT  0.075 0.075  4  2.46 
PSc150590               213.7015  52.3813    55717 MMT  0.075 1.002  2  2.03 
PSc150592               130.0887  44.8667    57074 MMT  0.346 0.501  3  3.26 
PSc150592               130.0887  44.8667    57074 MMT  0.346 0.012  3  2.78 
PSc150592               130.0887  44.8667    57074 MMT  0.346 0.346  2  3.54 
PSc150592               130.0887  44.8667    57074 MMT  0.346 0.574  2  3.39 
PSc150596               149.4152   2.8358    56564 MMT  0.494 0.494  8  6.64 
PSc150596               149.4152   2.8358    56564 MMT  0.494 0.204  2  1.72 
PSc150600               149.9185   2.7268    56564 MMT  0.400 0.400  9  6.75 
PSc150600               149.9185   2.7268    56564 MMT  0.400 0.291  2  1.88 
PSc150602               159.4042  58.5548    57715 MMT  0.497 0.497  6  2.97 
PSc150602               159.4042  58.5548    57715 MMT  0.497 0.312  2  2.46 
PSc150602               159.4042  58.5548    57715 MMT  0.497 0.338  2  2.32 
PSc150604               161.1128  58.5908    57715 MMT  0.491 0.491 11  8.38 
PSc150604               161.1128  58.5908    57715 MMT  0.491 0.234  3  1.61 
PSc150607               211.9474  53.8816    56564 MMT  0.429 0.430  6  6.10 
PSc150607               211.9474  53.8816    56564 MMT  0.429 0.479  5  5.20 
PSc150607               211.9474  53.8816    56564 MMT  0.429 0.175  2  4.30 
PSc150623               130.8160  45.1547    56564 MMT  0.404 0.404  7 12.0  
PSc150623               130.8160  45.1547    56564 MMT  0.404 0.045  3  2.09 
PSc150623               130.8160  45.1547    56564 MMT  0.404 0.311  2  2.23 
PSc150632               213.8179  54.3872    55720 MMT  0.399 0.315  3  2.51 
PSc150632               213.8179  54.3872    55720 MMT  0.399 0.399  2  3.33 
PSc150632               213.8179  54.3872    55720 MMT  0.399 0.031  2  2.71 
PSc150632               213.8179  54.3872    55720 MMT  0.399 0.023  2  2.09 
PSc150650               185.6986  48.2389    57074 MMT        0.704  8  4.22 
PSc150650               185.6986  48.2389    57074 MMT        0.652  2  3.40 
PSc150650               185.6986  48.2389    57074 MMT        0.287  2  2.29 
PSc150652               186.1453  48.1704    57074 MMT  0.537 0.538  6  4.86 
PSc150652               186.1453  48.1704    57074 MMT  0.537 0.671  3  4.67 
PSc150652               186.1453  48.1704    57074 MMT  0.537 0.172  3  3.40 
PSc150652               186.1453  48.1704    57074 MMT  0.537 0.469  2  3.38 
PSc150656               162.6150  59.4892    56564 MMT  0.690 0.690  4  3.27 
PSc150656               162.6150  59.4892    56564 MMT  0.690 0.182  2  2.86 
PSc150656               162.6150  59.4892    56564 MMT  0.690 0.485  2  2.80 
PSc150657                 0.0000   0.0000    57066 MMT  0.484 0.484  4  3.84 
PSc150657                 0.0000   0.0000    57066 MMT  0.484 0.414  3  2.44 
PSc150657                 0.0000   0.0000    57066 MMT  0.484 0.306  2  2.91 
PSc150665               184.0548  46.8205    57066 WIYN       0.113  7  5.35 
PSc150665               184.0548  46.8205    57066 WIYN       0.062  2  2.00 
PSc150677               150.1198   1.6924    56564 MMT  0.338 0.337 13 11.2  
PSc150680               185.2366  46.5191    57366 MMT  0.174 0.174  4  3.66 
PSc150680               185.2366  46.5191    57366 MMT  0.174 0.723  2  2.61 
PSc150680               185.2366  46.5191    57366 MMT  0.174 0.225  2  1.88 
PSc150682               185.4708  46.5127    57066 MMT  0.579 0.579  5  6.32 
PSc150682               185.4708  46.5127    57066 MMT  0.579 0.265  4  2.89 
PSc150682               185.4708  46.5127    57066 MMT  0.579 0.176  2  2.11 
PSc150686               213.1794  52.8314    56564 MMT  0.179 0.180 10 13.2  
PSc150686               213.1794  52.8314    56564 MMT  0.179 0.571  2  2.88 
PSc150692 SNII          150.2052   2.8810    57133 MMT  0.077 0.077 13 12.6  
PSc150696               242.0896  55.6305    55825 MMT  0.264 0.264  7 13.5  
PSc150696               242.0896  55.6305    55825 MMT  0.264 0.587  2  6.46 
PSc150696               242.0896  55.6305    55825 MMT  0.264 0.682  2  3.90 
PSc150696               242.0896  55.6305    55825 MMT  0.264 0.087  2  1.88 
PSc150704               183.6979  48.1366    57063 MMT  0.493 0.494  8  8.52 
PSc150704               183.6979  48.1366    57063 MMT  0.493 0.284  2  3.61 
PSc150704               183.6979  48.1366    57063 MMT  0.493 0.385  2  3.56 
PSc150707 Bad           128.5953  44.6240    52232 SDSS 0.037 0.430  3  2.66 
PSc150707 Bad           128.5953  44.6240    52232 SDSS 0.037 0.074  3  1.97 
PSc150707 Bad           128.5953  44.6240    52232 SDSS 0.037 0.012  2  3.40 
PSc150707 Bad           128.5953  44.6240    52232 SDSS 0.037 0.008  2  3.40 
PSc150709               162.5559  57.0707    55720 MMT  0.319 0.319  4  3.20 
PSc150709               162.5559  57.0707    55720 MMT  0.319 0.586  2  2.95 
PSc150713               184.7148  46.1076    57366 MMT  0.222 0.580  4  3.17 
PSc150713               184.7148  46.1076    57366 MMT  0.222 1.078  2  1.81 
PSc150735               150.7571   2.6047    56564 MMT  0.107 0.313  5  2.97 
PSc150735               150.7571   2.6047    56564 MMT  0.107 0.106  2  3.29 
PSc150735               150.7571   2.6047    56564 MMT  0.107 0.005  2  2.32 
PSc150740               186.1190  47.6165    56564 MMT  0.208 0.208  9 27.1  
PSc150740               186.1190  47.6165    56564 MMT  0.208 0.152  4  2.48 
PSc150741               214.1971  54.0382    55716 MMT  0.316 0.316  7  8.85 
PSc150741               214.1971  54.0382    55716 MMT  0.316 0.752  2  7.24 
PSc150999               184.7879  45.8680    57366 MMT  0.689 0.689  6  3.51 
PSc150999               184.7879  45.8680    57366 MMT  0.689 0.484  5  2.74 
PSc150999               184.7879  45.8680    57366 MMT  0.689 0.292  2  2.59 
PSc151001               213.6638  52.1180    57164 MMT  0.281 0.281  2  2.43 
PSc151001               213.6638  52.1180    57164 MMT  0.281 0.384  2  2.42 
PSc151001               213.6638  52.1180    57164 MMT  0.281 0.174  2  2.27 
PSc151001               213.6638  52.1180    57164 MMT  0.281 0.522  2  2.12 
PSc151005               212.3147  52.3837    57161 MMT  0.159 0.159 10 16.7  
PSc151005               212.3147  52.3837    57161 MMT  0.159 0.083  3  0.00 
PSc151033               185.9251  46.6057    56564 MMT  0.392 0.393 11 10.2  
PSc151033               185.9251  46.6057    56564 MMT  0.392 0.050  2  1.80 
PSc151034 SNIa          185.1371  46.6677    53117 SDSS 0.132 0.120  5  2.69 
PSc151034 SNIa          185.1371  46.6677    53117 SDSS 0.132 0.476  3  2.48 
PSc151034 SNIa          185.1371  46.6677    53117 SDSS 0.132 0.614  2  2.42 
PSc151040               184.0402  46.9003    57066 WIYN       0.113  7  6.19 
PSc151067               212.1874  53.4247    56564 MMT  0.523 0.524 10  6.39 
PSc151069               213.1602  53.5626    57162 MMT  0.336 0.336 11  9.76 
PSc151069               213.1602  53.5626    57162 MMT  0.336 0.008  2  1.29 
PSc151075               211.2687  53.6551    55721 MMT  0.001 0.340  2  2.65 
PSc151078               184.7465  47.5624    57181 WIYN       0.367  3  6.53 
PSc151078               184.7465  47.5624    57181 WIYN       0.011  3  2.42 
PSc151078               184.7465  47.5624    57181 WIYN       0.592  3  2.24 
PSc151078               184.7465  47.5624    57181 WIYN       0.327  2  2.35 
PSc151079               183.0534  47.7121    57364 MMT  0.484 0.483  5  3.10 
PSc151079               183.0534  47.7121    57364 MMT  0.484 0.154  5  2.96 
PSc151095               186.7306  47.5301    56564 MMT  0.436 0.437 10  4.86 
PSc151095               186.7306  47.5301    56564 MMT  0.436 0.083  2  1.95 
PSc151121               213.4070  54.2816    55720 MMT  0.484 0.485  6  4.95 
PSc151121               213.4070  54.2816    55720 MMT  0.484 0.755  2  3.79 
PSc151124               185.1812  48.2003    57074 MMT  0.580 0.580  5  3.76 
PSc151124               185.1812  48.2003    57074 MMT  0.580 0.477  4  2.47 
PSc151124               185.1812  48.2003    57074 MMT  0.580 1.109  2  2.30 
PSc151194               214.2897  53.6443    57163 MMT  0.128 0.128  9 11.7  
PSc151194               214.2897  53.6443    57163 MMT  0.128 0.484  4  3.10 
PSc151217                 0.0000   0.0000    56564 MMT  0.214 0.214  4  3.68 
PSc151217                 0.0000   0.0000    56564 MMT  0.214 0.344  2  2.35 
PSc151217                 0.0000   0.0000    56564 MMT  0.214 0.075  2  2.22 
PSc151217                 0.0000   0.0000    56564 MMT  0.214 0.493  2  2.20 
PSc151251               162.0637  58.2645    56564 MMT  0.786 0.787  6  4.97 
PSc151251               162.0637  58.2645    56564 MMT  0.786 0.154  5  3.61 
PSc151256               184.8287  47.1855    57365 MMT  0.484 0.146  4  2.37 
PSc151256               184.8287  47.1855    57365 MMT  0.484 0.484  3  3.02 
PSc151256               184.8287  47.1855    57365 MMT  0.484 0.149  2  2.27 
PSc151375               245.0043  54.8183    56564 MMT  0.286 0.286  4  4.12 
PSc151375               245.0043  54.8183    56564 MMT  0.286 0.579  3  2.34 
PSc151375               245.0043  54.8183    56564 MMT  0.286 0.688  2  2.71 
PSc151377               241.2026  55.0338    55720 MMT  0.289 0.290  6  9.28 
PSc151377               241.2026  55.0338    55720 MMT  0.289 0.717  2  8.38 
PSc151377               241.2026  55.0338    55720 MMT  0.289 0.206  2  1.63 
PSc151380               242.6209  55.0003    57164 MMT  0.236 0.237  8  4.72 
PSc151380               242.6209  55.0003    57164 MMT  0.236 0.490  2  2.85 
PSc151380               242.6209  55.0003    57164 MMT  0.236 0.838  2  1.62 
PSc151382               244.2360  55.1408    55716 MMT  0.773 0.006  7  6.28 
PSc151382               244.2360  55.1408    55716 MMT  0.773 0.690  2  2.19 
PSc151383               241.9222  55.1718    57164 MMT        0.615  5  4.37 
PSc151383               241.9222  55.1718    57164 MMT        0.123  2  2.10 
PSc151383               241.9222  55.1718    57164 MMT        0.246  2  1.90 
PSc151383               241.9222  55.1718    57164 MMT        0.014  2  1.68 
PSc151387               242.0508  55.3771    55825 MMT  0.473 0.526  2  2.80 
PSc151387               242.0508  55.3771    55825 MMT  0.473 0.336  2  2.72 
PSc151387               242.0508  55.3771    55825 MMT  0.473 0.473  2  2.62 
PSc151393               241.3305  55.5212    56564 MMT  0.338 0.337  6 14.4  
PSc151393               241.3305  55.5212    56564 MMT  0.338 0.274  3  2.29 
PSc151393               241.3305  55.5212    56564 MMT  0.338 0.021  2  3.27 
PSc151419               240.3516  54.8913    55720 MMT  0.023 0.009  6  2.04 
PSc151419               240.3516  54.8913    55720 MMT  0.023 0.359  3  2.87 
PSc151425 SNIa          243.9653  54.4426    56564 MMT  0.328 0.327 13 14.7  
PSc151492               186.4474  46.8328    57066 WIYN 0.178 0.113  7  6.35 
PSc151558               161.2116  58.8127    56564 MMT  0.930 0.452  3  2.69 
PSc151558               161.2116  58.8127    56564 MMT  0.930 0.148  3  2.35 
PSc151558               161.2116  58.8127    56564 MMT  0.930 0.525  2  2.74 
PSc151620               215.4876  52.4929    57163 MMT  0.174 0.173  5  2.90 
PSc151620               215.4876  52.4929    57163 MMT  0.174 0.103  2  2.94 
PSc151620               215.4876  52.4929    57163 MMT  0.174 0.282  2  2.46 
PSc151746               161.4993  57.5800    55720 MMT  0.386 0.387  2  4.84 
PSc151746               161.4993  57.5800    55720 MMT  0.386 0.862  2  4.56 
PSc151746               161.4993  57.5800    55720 MMT  0.386 0.844  2  2.35 
PSc151759               160.4729  57.1668    57128 MMT  0.242 0.247  3  3.02 
PSc151759               160.4729  57.1668    57128 MMT  0.242 0.476  3  2.08 
PSc151764               183.6484  46.6821    57066 WIYN       0.113  6  5.49 
PSc151764               183.6484  46.6821    57066 WIYN       0.146  2  6.24 
PSc151764               183.6484  46.6821    57066 WIYN       0.473  2  2.10 
PSc151769               162.6380  57.9856    56564 MMT  0.542 0.543  6 10.1  
PSc151769               162.6380  57.9856    56564 MMT  0.542 0.318  3  2.70 
PSc151769               162.6380  57.9856    56564 MMT  0.542 0.179  2  2.37 
PSc151771               162.3292  58.0252    56564 MMT  0.295 0.294  8 13.9  
PSc151771               162.3292  58.0252    56564 MMT  0.295 0.582  2 15.1  
PSc151771               162.3292  58.0252    56564 MMT  0.295 0.045  2  0.96 
PSc151783               184.7676  47.6777    57181 WIYN       0.167  4  3.89 
PSc151783               184.7676  47.6777    57181 WIYN       0.358  3  6.45 
PSc151794               161.7912  57.4330    57128 MMT  0.344 0.485  4  4.80 
PSc151794               161.7912  57.4330    57128 MMT  0.344 0.344  4  4.69 
PSc151794               161.7912  57.4330    57128 MMT  0.344 0.238  2  1.71 
PSc151794               161.7912  57.4330    57128 MMT  0.344 0.159  2  1.65 
PSc151801               149.6405   1.2905    56564 MMT  0.591 0.185  7  4.73 
PSc151801               149.6405   1.2905    56564 MMT  0.591 0.287  3  3.54 
PSc151801               149.6405   1.2905    56564 MMT  0.591 0.592  2  3.93 
PSc151810               149.3450   2.5189    56564 MMT  0.138 0.138 11 16.0  
PSc151810               149.3450   2.5189    56564 MMT  0.138 0.050  3  2.09 
PSc160016               185.7849  45.8784    56564 MMT  0.334 0.334  7  9.89 
PSc160016               185.7849  45.8784    56564 MMT  0.334 0.246  2  3.29 
PSc160016               185.7849  45.8784    56564 MMT  0.334 0.272  2  2.32 
PSc160016               185.7849  45.8784    56564 MMT  0.334 0.019  2  1.29 
PSc160017               184.2715  46.0296    56564 MMT  0.497 0.497  7  3.07 
PSc160017               184.2715  46.0296    56564 MMT  0.497 0.335  2  2.69 
PSc160017               184.2715  46.0296    56564 MMT  0.497 0.689  2  2.59 
PSc160020               161.0684  57.4740    55720 MMT  0.587 0.247  6  3.24 
PSc160020               161.0684  57.4740    55720 MMT  0.587 0.472  3  2.32 
PSc160021               186.9039  46.6858    57066 WIYN 0.274 0.275  8 14.6  
PSc160023               160.6756  58.3774    57715 MMT  0.234 0.234 13 16.7  
PSc160028               243.3466  53.9713    56564 MMT  0.135 0.135 13 12.1  
PSc160032               160.7369  58.2475    57715 MMT  0.590 0.508  2  2.37 
PSc160032               160.7369  58.2475    57715 MMT  0.590 0.590  2  2.31 
PSc160032               160.7369  58.2475    57715 MMT  0.590 0.012  2  2.31 
PSc160032               160.7369  58.2475    57715 MMT  0.590 0.487  2  2.14 
PSc160032               160.7369  58.2475    57715 MMT  0.590 0.085  2  1.86 
PSc160033               185.7224  47.2442    56564 MMT  0.443 0.443  5  3.92 
PSc160033               185.7224  47.2442    56564 MMT  0.443 0.413  2  2.18 
PSc160033               185.7224  47.2442    56564 MMT  0.443 0.249  2  2.01 
PSc160039 SNIa          184.9726  48.1417    55723 MMT  0.270 0.267  3  2.64 
PSc160039 SNIa          184.9726  48.1417    55723 MMT  0.270 0.335  2  2.72 
PSc160040 Bad           185.9348  48.3110    57074 MMT  0.534 0.534  6 21.8  
PSc160040 Bad           185.9348  48.3110    57074 MMT  0.534 0.174  2  2.41 
PSc160040 Bad           185.9348  48.3110    57074 MMT  0.534 0.465  2  1.95 
PSc160042 SNII          212.7977  51.9869    55717 MMT  0.146 0.146  8 11.7  
PSc160042 SNII          212.7977  51.9869    55717 MMT  0.146 0.438  3  7.29 
PSc160045               183.7094  46.0370    57066 WIYN       0.419  4  4.07 
PSc160045               183.7094  46.0370    57066 WIYN       0.314  2  3.01 
PSc160045               183.7094  46.0370    57066 WIYN       0.013  2  1.33 
PSc160046 SNIa          242.1258  53.6856    55717 MMT  0.107 0.107  4  2.74 
PSc160046 SNIa          242.1258  53.6856    55717 MMT  0.107 0.458  3  2.83 
PSc160046 SNIa          242.1258  53.6856    55717 MMT  0.107 0.261  2  3.10 
PSc160047                 0.0000   0.0000    57128 MMT  0.495 0.495  5  3.04 
PSc160047                 0.0000   0.0000    57128 MMT  0.495 0.388  3  2.21 
PSc160047                 0.0000   0.0000    57128 MMT  0.495 0.305  2  2.05 
PSc160051               186.4169  46.1878    56564 MMT  0.448 0.448  9  7.16 
PSc160051               186.4169  46.1878    56564 MMT  0.448 0.284  3  3.66 
PSc160054               186.3543  46.4261    56564 MMT  0.398 0.398  6 11.6  
PSc160054               186.3543  46.4261    56564 MMT  0.398 0.368  4  2.38 
PSc160054               186.3543  46.4261    56564 MMT  0.398 0.066  2  5.79 
PSc160056               212.5621  52.6745    55717 MMT  0.333 0.333  4  2.72 
PSc160056               212.5621  52.6745    55717 MMT  0.333 0.026  3  2.36 
PSc160059               184.6977  46.5821    55723 MMT  0.344 0.344  6  4.85 
PSc160059               184.6977  46.5821    55723 MMT  0.344 0.069  3  2.59 
PSc160060               184.9537  46.7290    57066 MMT  0.141 0.116  4  2.37 
PSc160060               184.9537  46.7290    57066 MMT  0.141 0.123  2  2.95 
PSc160060               184.9537  46.7290    57066 MMT  0.141 0.636  2  2.36 
PSc160063               215.5395  52.6051    57163 MMT  0.284 0.284  6  2.87 
PSc160066 SNIa          186.5901  46.5954    57066 WIYN 0.530 0.113  7  5.67 
PSc160068               185.4015  46.7361    57066 MMT  0.395 0.396  8  5.67 
PSc160068               185.4015  46.7361    57066 MMT  0.395 0.284  3  1.92 
PSc160068               185.4015  46.7361    57066 MMT  0.395 0.462  2  3.19 
PSc160069               241.5500  54.9093    55720 MMT  0.256 0.257  4  4.21 
PSc160069               241.5500  54.9093    55720 MMT  0.256 0.020  4  1.46 
PSc160069               241.5500  54.9093    55720 MMT  0.256 0.429  2  3.52 
PSc160069               241.5500  54.9093    55720 MMT  0.256 0.047  2  2.42 
PSc160070 SNIa          243.1932  54.8739    55716 MMT  0.360 0.054  3  2.68 
PSc160070 SNIa          243.1932  54.8739    55716 MMT  0.360 0.886  2  2.14 
PSc160071               162.8442  58.2104    57066 WIYN       0.435  6  4.25 
PSc160071               162.8442  58.2104    57066 WIYN       0.175  3  3.06 
PSc160072               161.5757  58.3518    56564 MMT  0.200 0.200  7  9.81 
PSc160072               161.5757  58.3518    56564 MMT  0.200 0.120  4  2.18 
PSc160072               161.5757  58.3518    56564 MMT  0.200 0.235  2  9.19 
PSc160079               184.7442  47.7565    57063 MMT  0.493 0.494  9  4.47 
PSc160079               184.7442  47.7565    57063 MMT  0.493 0.168  2  2.49 
PSc160080               186.8316  47.2746    56564 MMT  0.446 0.446  9  6.21 
PSc160080               186.8316  47.2746    56564 MMT  0.446 0.115  2  2.92 
PSc160082               183.9670  47.7680    57063 MMT  0.191 0.191  9 16.9  
PSc160083               184.9421  47.7364    57181 WIYN       0.360  3  6.35 
PSc160083               184.9421  47.7364    57181 WIYN       0.135  3  2.66 
PSc160089               162.8001  59.0459    56564 MMT  0.508 0.508  8 11.5  
PSc160089               162.8001  59.0459    56564 MMT  0.508 0.138  4  2.26 
PSc160089               162.8001  59.0459    56564 MMT  0.508 0.495  2  2.25 
PSc160090               183.6239  47.8556    57364 MMT  0.684 0.828  2  3.29 
PSc160090               183.6239  47.8556    57364 MMT  0.684 0.115  2  3.15 
PSc160090               183.6239  47.8556    57364 MMT  0.684 0.053  2  3.12 
PSc160090               183.6239  47.8556    57364 MMT  0.684 0.313  2  2.99 
PSc160090               183.6239  47.8556    57364 MMT  0.684 0.684  2  2.76 
PSc160091               184.5602  47.9448    55723 MMT  0.804 0.371  3  2.42 
PSc160091               184.5602  47.9448    55723 MMT  0.804 0.186  3  2.18 
PSc160091               184.5602  47.9448    55723 MMT  0.804 0.129  2  2.01 
PSc160091               184.5602  47.9448    55723 MMT  0.804 0.093  2  1.55 
PSc160098               184.9176  48.0099    55723 MMT  0.295 0.296  7  4.41 
PSc160098               184.9176  48.0099    55723 MMT  0.295 0.443  2  3.15 
PSc160099 SNIa          214.6639  54.1821    55716 MMT  0.100 0.345  3  2.83 
PSc160099 SNIa          214.6639  54.1821    55716 MMT  0.100 0.431  3  2.25 
PSc160099 SNIa          214.6639  54.1821    55716 MMT  0.100 0.249  2  3.19 
PSc160099 SNIa          214.6639  54.1821    55716 MMT  0.100 0.804  2  2.52 
PSc160106               243.9523  56.2947    56564 MMT  0.301 0.301  8 12.0  
PSc160106               243.9523  56.2947    56564 MMT  0.301 0.828  2  3.47 
PSc160116               162.3941  56.9785    55720 MMT  0.483 0.372  3  2.65 
PSc160116               162.3941  56.9785    55720 MMT  0.483 0.483  2  2.60 
PSc160116               162.3941  56.9785    55720 MMT  0.483 0.317  2  2.37 
PSc160126 SNIa          163.2832  57.2013    55721 MMT  0.370 0.357  3  3.09 
PSc160132               185.7680  46.2131    57366 MMT  0.484 0.463  8  3.09 
PSc160132               185.7680  46.2131    57366 MMT  0.484 0.484  3  3.02 
PSc160132               185.7680  46.2131    57366 MMT  0.484 0.102  2  2.23 
PSc160134               186.0885  46.3578    56564 MMT        0.663  5  3.95 
PSc160134               186.0885  46.3578    56564 MMT        0.275  3  2.67 
PSc160134               186.0885  46.3578    56564 MMT        0.585  2  1.92 
PSc160146               212.7170  52.7632    55717 MMT  0.417 0.418  5 11.6  
PSc160146               212.7170  52.7632    55717 MMT  0.417 0.081  3  4.66 
PSc160146               212.7170  52.7632    55717 MMT  0.417 0.351  2  2.08 
PSc160154               213.3837  52.7736    56564 MMT  0.158 0.158  9 16.7  
PSc160154               213.3837  52.7736    56564 MMT  0.158 0.074  2  1.54 
PSc160155               211.0709  53.1408    55721 MMT  0.135 0.135  7 21.8  
PSc160155               211.0709  53.1408    55721 MMT  0.135 0.083  5  2.44 
PSc160155               211.0709  53.1408    55721 MMT  0.135 0.511  2 18.6  
PSc160156               213.4332  52.8982    56564 MMT  0.549 0.550  8  6.52 
PSc160156               213.4332  52.8982    56564 MMT  0.549 0.581  2  6.09 
PSc160160               215.2584  52.9744    57163 MMT  0.488 0.488  4  3.34 
PSc160160               215.2584  52.9744    57163 MMT  0.488 0.863  2  3.10 
PSc160160               215.2584  52.9744    57163 MMT  0.488 0.291  2  1.94 
PSc160167               185.3432  47.3100    55723 MMT  0.421 0.421  3  2.42 
PSc160167               185.3432  47.3100    55723 MMT  0.421 0.361  2  2.40 
PSc160168               212.6989  53.4227    56564 MMT  0.115 0.115 10 14.5  
PSc160169               212.4428  53.5324    56564 MMT  0.524 0.523  8  7.14 
PSc160172               212.7673  53.6771    56564 MMT  0.203 0.203 13  8.92 
PSc160175               212.9837  53.7374    56564 MMT  0.487 0.488  6  3.84 
PSc160175               212.9837  53.7374    56564 MMT  0.487 0.156  3  2.94 
PSc160175               212.9837  53.7374    56564 MMT  0.487 0.461  3  2.91 
PSc160175               212.9837  53.7374    56564 MMT  0.487 0.577  2  3.83 
PSc160181               161.3401  58.7369    57716 MMT  0.354 0.278  3  2.26 
PSc160181               161.3401  58.7369    57716 MMT  0.354 0.817  2  2.39 
PSc160181               161.3401  58.7369    57716 MMT  0.354 0.584  2  2.37 
PSc160181               161.3401  58.7369    57716 MMT  0.354 0.032  2  1.86 
PSc160182               186.5199  47.1281    57066 WIYN 0.421 0.662  4  5.46 
PSc160182               186.5199  47.1281    57066 WIYN 0.421 0.113  3  5.52 
PSc160182               186.5199  47.1281    57066 WIYN 0.421 0.425  3  4.42 
PSc160183               183.6536  47.5771    57072 MMT  0.274 0.273  8  9.39 
PSc160183               183.6536  47.5771    57072 MMT  0.274 0.171  3  2.56 
PSc160195               242.6676  53.6572    55717 MMT  0.229 0.229 11 27.1  
PSc160195               242.6676  53.6572    55717 MMT  0.229 1.066  2  2.02 
PSc160197 SNIa          241.6174  53.8712    56564 MMT  0.360 0.353  6  4.71 
PSc160197 SNIa          241.6174  53.8712    56564 MMT  0.360 0.272  2  2.62 
PSc160198 SNIa          242.9048  53.9703    55717 MMT  0.350 0.352  5  3.63 
PSc160198 SNIa          242.9048  53.9703    55717 MMT  0.350 0.049  2  1.88 
PSc160200 SNIa          242.6074  54.1499    55717 MMT  0.423 0.423  5  3.91 
PSc160200 SNIa          242.6074  54.1499    55717 MMT  0.423 0.329  2  1.60 
PSc160202               164.3695  57.8953    55721 MMT  0.004 0.076  1  3.01 
PSc160202               164.3695  57.8953    55721 MMT  0.004 0.344  1  2.36 
PSc160202               164.3695  57.8953    55721 MMT  0.004 0.572  1  2.07 
PSc160202               164.3695  57.8953    55721 MMT  0.004 0.338  1  1.76 
PSc160202               164.3695  57.8953    55721 MMT  0.004 1.019  1  1.67 
PSc160202               164.3695  57.8953    55721 MMT  0.004 0.408  1  0.00 
PSc160206               212.0384  53.2301    55721 MMT  0.449 0.449  6  4.49 
PSc160206               212.0384  53.2301    55721 MMT  0.449 0.282  2  2.19 
PSc160209               213.2928  53.2103    56564 MMT  0.196 0.195  9 21.1  
PSc160209               213.2928  53.2103    56564 MMT  0.196 0.484  4 10.4  
PSc160212               184.7589  48.0686    55723 MMT  0.614 0.352  3  2.95 
PSc160212               184.7589  48.0686    55723 MMT  0.614 0.615  2  3.71 
PSc160212               184.7589  48.0686    55723 MMT  0.614 0.578  2  3.04 
PSc160214 SNIa          213.8228  54.2989    55720 MMT  0.630 0.014  5  2.76 
PSc160214 SNIa          213.8228  54.2989    55720 MMT  0.630 0.438  2  2.43 
PSc160214 SNIa          213.8228  54.2989    55720 MMT  0.630 0.460  2  2.41 
PSc160221               240.6119  54.8199    55720 MMT        0.422  9  4.17 
PSc160221               240.6119  54.8199    55720 MMT        0.418  3  2.60 
PSc160222 VAR           184.2545  47.0300    56385 SDSS 0.556 0.556  8  4.66 
PSc160223               184.7223  47.0290    57365 MMT  0.518 0.519  8  7.05 
PSc160223               184.7223  47.0290    57365 MMT  0.518 0.465  2  2.32 
PSc160223               184.7223  47.0290    57365 MMT  0.518 0.223  2  1.98 
PSc160225               242.3372  54.7540    57164 MMT  0.233 0.233  7  9.15 
PSc160225               242.3372  54.7540    57164 MMT  0.233 0.297  3  2.79 
PSc160225               242.3372  54.7540    57164 MMT  0.233 0.272  2  9.65 
PSc160225               242.3372  54.7540    57164 MMT  0.233 0.584  2  2.33 
PSc160227               243.8634  54.6483    55716 MMT  0.478 0.478  8  7.92 
PSc160227               243.8634  54.6483    55716 MMT  0.478 0.537  2  6.35 
PSc160231               244.0833  54.9613    55716 MMT  0.202 0.202  9  9.58 
PSc160231               244.0833  54.9613    55716 MMT  0.202 0.122  3  2.39 
PSc160233               244.1233  55.2323    55716 MMT  0.244 0.244  6 14.1  
PSc160233               244.1233  55.2323    55716 MMT  0.244 0.154  3  2.37 
PSc160233               244.1233  55.2323    55716 MMT  0.244 0.656  2 16.9  
PSc160253               160.6760  58.7701    57715 MMT  0.597 0.597  5  3.10 
PSc160253               160.6760  58.7701    57715 MMT  0.597 0.652  3  3.37 
PSc160253               160.6760  58.7701    57715 MMT  0.597 0.169  3  2.67 
PSc160253               160.6760  58.7701    57715 MMT  0.597 0.199  2  2.69 
PSc160255               161.3718  58.9258    57716 MMT  0.585 0.587  7 11.4  
PSc160255               161.3718  58.9258    57716 MMT  0.585 0.408  2  3.52 
PSc160255               161.3718  58.9258    57716 MMT  0.585 0.178  2  2.11 
PSc160258               186.2790  47.9198    57074 MMT  0.461 0.461 10  9.95 
PSc160258               186.2790  47.9198    57074 MMT  0.461 0.281  2  2.92 
PSc160261               241.1157  55.6128    56564 MMT  0.248 0.247  9 18.6  
PSc160261               241.1157  55.6128    56564 MMT  0.248 0.165  3  2.22 
PSc160262               244.6630  55.7060    57194 MMT  0.511 0.512  7  6.55 
PSc160262               244.6630  55.7060    57194 MMT  0.511 0.974  2  2.50 
PSc160262               244.6630  55.7060    57194 MMT  0.511 0.345  2  2.46 
PSc160264               243.9886  55.7967    56564 MMT        0.403  4  3.16 
PSc160264               243.9886  55.7967    56564 MMT        0.119  3  2.29 
PSc160264               243.9886  55.7967    56564 MMT        0.391  2  4.12 
PSc160264               243.9886  55.7967    56564 MMT        0.476  2  2.66 
PSc160266               161.1664  59.4042    57716 MMT  0.914 0.170  5  2.62 
PSc160266               161.1664  59.4042    57716 MMT  0.914 0.914  4  3.52 
PSc160266               161.1664  59.4042    57716 MMT  0.914 0.414  2  2.83 
PSc160272               243.3716  56.1550    56564 MMT  0.242 0.243 11 11.1  
PSc160272               243.3716  56.1550    56564 MMT  0.242 0.084  2  2.32 
PSc160278               160.9172  56.7024    57128 MMT  0.296 0.296  2  2.33 
PSc160278               160.9172  56.7024    57128 MMT  0.296 0.134  2  2.17 
PSc160278               160.9172  56.7024    57128 MMT  0.296 0.079  2  1.97 
PSc160280               184.3150  46.0977    56564 MMT  0.547 0.548 10  9.94 
PSc160280               184.3150  46.0977    56564 MMT  0.547 0.180  2  2.33 
PSc160282               161.1883  57.1373    55720 MMT  0.540 0.541  9  6.88 
PSc160282               161.1883  57.1373    55720 MMT  0.540 0.175  3  3.94 
PSc160285               184.8597  46.4142    56564 MMT  0.486 0.487  5  8.32 
PSc160285               184.8597  46.4142    56564 MMT  0.486 0.304  3  3.20 
PSc160285               184.8597  46.4142    56564 MMT  0.486 0.260  2  3.22 
PSc160285               184.8597  46.4142    56564 MMT  0.486 0.383  2  2.76 
PSc160287 SNIa          212.8753  52.4830    55717 MMT  0.510 0.509  9  5.69 
PSc160287 SNIa          212.8753  52.4830    55717 MMT  0.510 0.201  2  2.69 
PSc160290               241.1606  54.4966    57161 MMT  0.352 0.352  3  3.45 
PSc160290               241.1606  54.4966    57161 MMT  0.352 0.357  2  2.64 
PSc160298               241.1958  54.8141    55720 MMT  0.291 0.292  8 10.8  
PSc160298               241.1958  54.8141    55720 MMT  0.291 0.382  2  7.91 
PSc160300               186.4164  47.3750    57367 MMT  0.187 0.186  9 13.3  
PSc160300               186.4164  47.3750    57367 MMT  0.187 0.488  5 24.8  
PSc160301               212.9642  53.4968    57162 MMT  0.193 0.193 13 13.2  
PSc160308               183.3176  47.8347    57364 MMT  0.195 0.195  9  7.49 
PSc160308               183.3176  47.8347    57364 MMT  0.195 0.369  4  3.65 
PSc160310               215.2298  53.8378    55716 MMT        0.015  5  2.56 
PSc160310               215.2298  53.8378    55716 MMT        0.354  4  4.20 
PSc170018               185.3762  46.1180    56564 MMT  0.226 0.226  9 14.0  
PSc170018               185.3762  46.1180    56564 MMT  0.226 0.169  3  2.88 
PSc170018               185.3762  46.1180    56564 MMT  0.226 0.160  2  2.91 
PSc170023 Bad           212.2908  52.5725    57161 MMT  0.655 0.655  6  8.86 
PSc170023 Bad           212.2908  52.5725    57161 MMT  0.655 0.577  3  2.96 
PSc170023 Bad           212.2908  52.5725    57161 MMT  0.655 0.285  2  2.85 
PSc170023 Bad           212.2908  52.5725    57161 MMT  0.655 0.232  2  1.64 
PSc170024               184.5654  45.8527    56564 MMT  0.552 0.552 11  5.83 
PSc170024               184.5654  45.8527    56564 MMT  0.552 0.128  2  1.75 
PSc170031               183.7232  46.5899    57066 WIYN       0.971  2  4.37 
PSc170031               183.7232  46.5899    57066 WIYN       0.580  2  4.15 
PSc170031               183.7232  46.5899    57066 WIYN       0.355  2  3.74 
PSc170031               183.7232  46.5899    57066 WIYN       0.212  2  2.73 
PSc170031               183.7232  46.5899    57066 WIYN       0.144  2  2.49 
PSc170031               183.7232  46.5899    57066 WIYN       0.010  2  2.42 
PSc170044               213.5368  53.0559    56564 MMT  0.480 0.481  8  9.20 
PSc170044               213.5368  53.0559    56564 MMT  0.480 0.398  3  2.73 
PSc170044               213.5368  53.0559    56564 MMT  0.480 0.131  2  2.84 
PSc170048               184.6563  47.0434    57365 MMT  0.578 0.578  6  3.02 
PSc170048               184.6563  47.0434    57365 MMT  0.578 0.259  2  2.23 
PSc170051               185.5725  46.9861    57066 MMT        0.497  8  4.04 
PSc170051               185.5725  46.9861    57066 MMT        0.334  2  3.14 
PSc170053               185.9950  46.9808    56564 MMT  0.190 0.580  5  2.55 
PSc170053               185.9950  46.9808    56564 MMT  0.190 0.213  2  3.24 
PSc170053               185.9950  46.9808    56564 MMT  0.190 0.443  2  2.38 
PSc170053               185.9950  46.9808    56564 MMT  0.190 0.185  2  1.43 
PSc170055               186.3818  47.0381    57066 WIYN       0.495  2  5.95 
PSc170055               186.3818  47.0381    57066 WIYN       0.113  2  4.04 
PSc170055               186.3818  47.0381    57066 WIYN       0.398  2  3.55 
PSc170055               186.3818  47.0381    57066 WIYN       0.063  2  2.07 
PSc170060               185.8178  47.2550    56564 MMT  0.752 0.463  6  3.40 
PSc170060               185.8178  47.2550    56564 MMT  0.752 0.753  5  6.15 
PSc170060               185.8178  47.2550    56564 MMT  0.752 0.141  2  2.39 
PSc170064                 0.0000   0.0000    55721 MMT  0.001 0.509  2  2.66 
PSc170076               185.0520  47.6209    55723 MMT  0.301 0.301 11  7.41 
PSc170076               185.0520  47.6209    55723 MMT  0.301 0.451  2  3.12 
PSc170078 SNIa          186.1831  47.6684    56564 MMT  0.320 0.415  5  2.68 
PSc170078 SNIa          186.1831  47.6684    56564 MMT  0.320 0.168  3  2.52 
PSc170078 SNIa          186.1831  47.6684    56564 MMT  0.320 0.695  2  2.58 
PSc170083               183.8882  47.8040    57063 MMT  0.369 0.369  6  7.96 
PSc170083               183.8882  47.8040    57063 MMT  0.369 0.978  2  6.34 
PSc170083               183.8882  47.8040    57063 MMT  0.369 0.169  2  3.20 
PSc170083               183.8882  47.8040    57063 MMT  0.369 0.238  2  2.38 
PSc170103               160.7530  57.8276    57126 MMT  0.527 0.527  6  4.75 
PSc170103               160.7530  57.8276    57126 MMT  0.527 0.539  2  4.14 
PSc170103               160.7530  57.8276    57126 MMT  0.527 0.344  2  2.86 
PSc170106 VAR           161.3797  57.8567    52427 SDSS 0.083 0.433  5  2.73 
PSc170106 VAR           161.3797  57.8567    52427 SDSS 0.083 0.132  3  3.67 
PSc170114               160.9202  57.9138    56564 MMT  0.285 0.284  5  5.52 
PSc170114               160.9202  57.9138    56564 MMT  0.285 0.429  3  3.74 
PSc170114               160.9202  57.9138    56564 MMT  0.285 0.946  2  5.00 
PSc170114               160.9202  57.9138    56564 MMT  0.285 0.096  2  3.09 
PSc170118               183.7192  46.8560    57066 WIYN 0.365 0.495  3  5.07 
PSc170118               183.7192  46.8560    57066 WIYN 0.365 0.864  2  5.10 
PSc170118               183.7192  46.8560    57066 WIYN 0.365 0.288  2  4.63 
PSc170118               183.7192  46.8560    57066 WIYN 0.365 0.113  2  4.47 
PSc170157               159.3763  58.0885    57126 MMT  0.363 0.363  6  7.57 
PSc170157               159.3763  58.0885    57126 MMT  0.363 0.413  4  4.82 
PSc170157               159.3763  58.0885    57126 MMT  0.363 0.040  2  3.00 
PSc170175               184.7798  47.3538    57365 MMT  0.690 0.690  3  3.57 
PSc170175               184.7798  47.3538    57365 MMT  0.690 0.158  2  1.26 
PSc170178               213.1766  53.5199    57162 MMT  0.240 0.240  9 10.1  
PSc170178               213.1766  53.5199    57162 MMT  0.240 0.146  3  1.54 
PSc170190               242.8259  55.2388    55825 MMT  0.593 0.008  3  2.31 
PSc170190               242.8259  55.2388    55825 MMT  0.593 0.297  2  2.10 
PSc170190               242.8259  55.2388    55825 MMT  0.593 0.976  2  2.09 
PSc170190               242.8259  55.2388    55825 MMT  0.593 0.058  2  2.01 
PSc170191               240.8140  55.1070    57161 MMT  0.219 0.478  8  3.19 
PSc170191               240.8140  55.1070    57161 MMT  0.219 0.580  3  3.01 
PSc170191               240.8140  55.1070    57161 MMT  0.219 0.124  2  2.05 
PSc170193               242.5106  55.2724    57164 MMT  0.509 0.510  7  9.15 
PSc170193               242.5106  55.2724    57164 MMT  0.509 0.152  2  3.16 
PSc170193               242.5106  55.2724    57164 MMT  0.509 0.425  2  2.37 
PSc170194               243.7512  55.1525    56564 MMT  1.095 0.168  5  2.52 
PSc170194               243.7512  55.1525    56564 MMT  1.095 0.348  2  2.53 
PSc170194               243.7512  55.1525    56564 MMT  1.095 1.095  2  2.49 
PSc170194               243.7512  55.1525    56564 MMT  1.095 0.227  2  1.94 
PSc170198               243.6688  56.2971    56564 MMT  0.242 0.242  8 22.8  
PSc170198               243.6688  56.2971    56564 MMT  0.242 0.184  3  2.56 
PSc170198               243.6688  56.2971    56564 MMT  0.242 0.653  2  3.90 
PSc170205 VAR           160.8555  58.6907    57715 MMT  0.046 0.045  9 15.8  
PSc170205 VAR           160.8555  58.6907    57715 MMT  0.046 0.753  2  1.92 
PSc170206               159.8066  58.5795    57715 MMT  0.261 0.262  4  2.63 
PSc170206               159.8066  58.5795    57715 MMT  0.261 1.067  3  2.57 
PSc170209               161.8768  58.6310    57066 WIYN       0.404  6  4.67 
PSc170209               161.8768  58.6310    57066 WIYN       0.295  2  3.74 
PSc170228               240.5054  55.2800    57161 MMT  0.213 0.213 13 18.9  
PSc170230               242.3442  55.3403    57164 MMT  0.429 0.718  6  3.78 
PSc170230               242.3442  55.3403    57164 MMT  0.429 0.429  2  3.80 
PSc170230               242.3442  55.3403    57164 MMT  0.429 0.319  2  2.09 
PSc170230               242.3442  55.3403    57164 MMT  0.429 0.046  2  1.78 
PSc170233               242.0462  55.4842    56564 MMT  0.428 0.488  4  2.77 
PSc170233               242.0462  55.4842    56564 MMT  0.428 0.157  4  2.18 
PSc170233               242.0462  55.4842    56564 MMT  0.428 0.323  3  2.39 
PSc170234               161.9406  56.7769    57422 WIYN       0.055  3  3.15 
PSc170234               161.9406  56.7769    57422 WIYN       0.332  2  3.18 
PSc170240               184.1017  45.9781    56564 MMT  0.169 0.168 10 17.5  
PSc170240               184.1017  45.9781    56564 MMT  0.169 0.549  2  2.11 
PSc170251               214.0593  52.3751    57164 MMT  0.488 0.488  5  3.23 
PSc170251               214.0593  52.3751    57164 MMT  0.488 0.730  3  2.81 
PSc170251               214.0593  52.3751    57164 MMT  0.488 0.324  2  2.93 
PSc170254               242.2256  53.8563    56564 MMT  0.147 0.148 10 31.3  
PSc170255               244.1432  53.8206    56564 MMT  0.676 0.354  6  2.38 
PSc170255               244.1432  53.8206    56564 MMT  0.676 0.676  3  2.99 
PSc170275               212.3031  52.7121    57161 MMT  0.296 0.296 13  9.15 
PSc170276               212.3475  52.6924    57161 MMT  0.521 0.522 10  5.92 
PSc170283               242.8477  54.2029    57166 MMT  0.085 0.414  3  2.95 
PSc170283               242.8477  54.2029    57166 MMT  0.085 0.174  2  2.21 
PSc170283               242.8477  54.2029    57166 MMT  0.085 0.172  2  2.19 
PSc170285               244.0377  54.1416    56564 MMT  0.526 0.527  9  7.61 
PSc170285               244.0377  54.1416    56564 MMT  0.526 0.194  2  2.41 
PSc170285               244.0377  54.1416    56564 MMT  0.526 0.007  2  1.80 
PSc170287               242.0734  54.2712    56564 MMT  0.388 0.389  6 10.2  
PSc170287               242.0734  54.2712    56564 MMT  0.388 0.523  2  8.63 
PSc170287               242.0734  54.2712    56564 MMT  0.388 0.059  2  3.80 
PSc170303               241.9506  54.5173    56562 APO  0.147 0.475  3  5.23 
PSc170303               241.9506  54.5173    56562 APO  0.147 0.361  2  5.33 
PSc170303               241.9506  54.5173    56562 APO  0.147 0.147  2  3.77 
PSc170324               244.5223  55.5687    57194 MMT  0.307 0.307  6  7.17 
PSc170324               244.5223  55.5687    57194 MMT  0.307 0.670  2  2.42 
PSc170324               244.5223  55.5687    57194 MMT  0.307 0.281  2  2.31 
PSc170329               162.8137  58.7907    56564 MMT  0.126 0.126  9 15.6  
PSc170333               163.1416  58.9038    56564 MMT  0.249 0.249 13 13.4  
PSc170349               241.7176  55.8770    56564 MMT  0.408 0.408 11  8.17 
PSc170349               241.7176  55.8770    56564 MMT  0.408 0.216  2  2.03 
PSc170351               243.9336  55.9294    56564 MMT  0.243 0.242  8  9.14 
PSc170351               243.9336  55.9294    56564 MMT  0.243 0.084  4  2.60 
PSc170363               243.2813  55.9548    55825 MMT  0.485 0.485 11  7.75 
PSc170365               243.1824  56.2019    56564 MMT  0.065 0.065 12 11.9  
PSc170386               183.6216  47.8958    57063 MMT  0.477 0.476  5  3.72 
PSc170386               183.6216  47.8958    57063 MMT  0.477 0.110  3  2.23 
PSc170386               183.6216  47.8958    57063 MMT  0.477 0.380  2  2.36 
PSc170386               183.6216  47.8958    57063 MMT  0.477 0.006  2  1.40 
PSc170400               212.7404  54.2631    57162 MMT  0.546 0.546  7  5.93 
PSc170400               212.7404  54.2631    57162 MMT  0.546 0.580  3  4.90 
PSc170400               212.7404  54.2631    57162 MMT  0.546 1.104  2  3.21 
PSc170409               185.1250  45.7429    56564 MMT  0.257 0.257 13  4.64 
PSc170410               185.7863  46.2312    56564 MMT  0.690 0.271  5  3.28 
PSc170410               185.7863  46.2312    56564 MMT  0.690 0.340  2  3.09 
PSc170410               185.7863  46.2312    56564 MMT  0.690 0.669  2  2.03 
PSc170412               185.9105  46.5598    56564 MMT  0.389 0.390  6 20.8  
PSc170412               185.9105  46.5598    56564 MMT  0.389 0.299  4  3.00 
PSc170412               185.9105  46.5598    56564 MMT  0.389 0.061  2  5.96 
PSc170424               242.5712  53.8769    57166 MMT  0.303 0.303  2  3.10 
PSc170424               242.5712  53.8769    57166 MMT  0.303 0.314  2  2.19 
PSc170424               242.5712  53.8769    57166 MMT  0.303 0.916  2  2.15 
PSc170424               242.5712  53.8769    57166 MMT  0.303 0.261  2  2.11 
PSc170451               186.8453  46.6155    57066 WIYN 0.405 0.185  3  2.37 
PSc170451               186.8453  46.6155    57066 WIYN 0.405 0.076  2  2.97 
PSc170451               186.8453  46.6155    57066 WIYN 0.405 1.115  2  2.80 
PSc170451               186.8453  46.6155    57066 WIYN 0.405 0.405  2  2.50 
PSc170457               240.2692  54.8910    57161 MMT  0.355 0.355 13  8.11 
PSc170465               241.8811  54.8605    57164 MMT  0.183 0.183 13 12.4  
PSc170482               212.4165  53.6693    56564 MMT  0.305 0.315  5  3.32 
PSc170482               212.4165  53.6693    56564 MMT  0.305 0.918  2  2.99 
PSc170482               212.4165  53.6693    56564 MMT  0.305 0.304  2  2.92 
PSc170520               244.2770  55.3470    56564 MMT  0.448 0.448  7  8.34 
PSc170520               244.2770  55.3470    56564 MMT  0.448 0.484  2  6.27 
PSc170532 SNIa          243.2752  55.7307    56564 MMT  0.107 0.107 11  9.43 
PSc170532 SNIa          243.2752  55.7307    56564 MMT  0.107 0.081  2  2.77 
PSc170539 VAR           334.4773   1.3781    56925 MMT  0.210 0.209  8  5.70 
PSc170539 VAR           334.4773   1.3781    56925 MMT  0.210 0.131  2  2.22 
PSc170540               333.3427   1.3321    55828 MMT  0.170 0.171  7 11.0  
PSc170540               333.3427   1.3321    55828 MMT  0.170 0.116  4  2.28 
PSc170540               333.3427   1.3321    55828 MMT  0.170 0.558  2  9.45 
PSc170552               334.0456   0.5046    51791 SDSS 0.146 0.139  3  2.65 
PSc170552               334.0456   0.5046    51791 SDSS 0.146 0.544  2  3.11 
PSc170552               334.0456   0.5046    51791 SDSS 0.146 0.207  2  2.66 
PSc170552               334.0456   0.5046    51791 SDSS 0.146 0.641  2  2.45 
PSc170556               333.8774   0.6265    56564 MMT  0.428 0.428  9  5.80 
PSc170556               333.8774   0.6265    56564 MMT  0.428 0.334  2  3.27 
PSc170558               334.6911   1.3652    56926 MMT  0.285 0.284  7  3.81 
PSc170558               334.6911   1.3652    56926 MMT  0.285 0.744  2  2.36 
PSc180006 VAR           212.6314  52.6836    56449 SDSS 0.477 0.478  6  5.57 
PSc180006 VAR           212.6314  52.6836    56449 SDSS 0.477 0.120  4  3.00 
PSc180006 VAR           212.6314  52.6836    56449 SDSS 0.477 0.369  3  2.63 
PSc180016               242.9489  54.4624    57166 MMT  0.336 0.336  6 14.3  
PSc180016               242.9489  54.4624    57166 MMT  0.336 0.274  4  3.71 
PSc180016               242.9489  54.4624    57166 MMT  0.336 0.019  2  5.83 
PSc180017               240.6211  54.9137    57161 MMT  0.198 0.199  8  3.87 
PSc180017               240.6211  54.9137    57161 MMT  0.198 0.156  2  3.38 
PSc180018               213.1111  53.0907    56564 MMT  0.326 0.326 10 12.8  
PSc180018               213.1111  53.0907    56564 MMT  0.326 0.224  2  2.61 
PSc180021               244.1535  54.7355    56564 MMT  0.135 0.135 11 17.2  
PSc180021               244.1535  54.7355    56564 MMT  0.135 0.048  3  2.30 
PSc180025               213.2896  53.4629    56564 MMT  0.463 0.464  6  8.28 
PSc180025               213.2896  53.4629    56564 MMT  0.463 0.395  4  3.27 
PSc180025               213.2896  53.4629    56564 MMT  0.463 0.121  2  2.35 
PSc180033               211.7062  53.9472    56564 MMT  0.474 0.495  5  3.06 
PSc180033               211.7062  53.9472    56564 MMT  0.474 0.287  2  2.88 
PSc180033               211.7062  53.9472    56564 MMT  0.474 1.001  2  2.35 
PSc180050               241.8543  55.7838    56564 MMT  0.248 0.248  9 13.7  
PSc180050               241.8543  55.7838    56564 MMT  0.248 0.190  2  1.88 
PSc180053               333.2738  -0.1073    56980 MMT  0.303 0.414  3  2.49 
PSc180053               333.2738  -0.1073    56980 MMT  0.303 0.304  2  2.74 
PSc180053               333.2738  -0.1073    56980 MMT  0.303 0.337  2  2.37 
PSc180053               333.2738  -0.1073    56980 MMT  0.303 0.485  2  2.34 
PSc180060               333.6231  -0.7615    56982 MMT  0.444 0.445  7  5.18 
PSc180060               333.6231  -0.7615    56982 MMT  0.444 0.458  4  2.83 
PSc180074               333.3484   0.6068    57663 MMT  1.068 0.305  4  2.89 
PSc180074               333.3484   0.6068    57663 MMT  1.068 0.415  4  2.78 
PSc180074               333.3484   0.6068    57663 MMT  1.068 1.068  2  2.91 
PSc180074               333.3484   0.6068    57663 MMT  1.068 0.105  2  2.49 
PSc180077               333.3232   0.8091    56564 MMT  0.342 0.341  6  5.64 
PSc180077               333.3232   0.8091    56564 MMT  0.342 0.278  4  3.14 
PSc180079               334.8203   0.8370    56926 MMT  0.152 0.152 13 10.5  
PSc180083               333.3739   1.3877    55828 MMT  0.314 0.314  3  3.48 
PSc180083               333.3739   1.3877    55828 MMT  0.314 0.118  2  2.49 
PSc180083               333.3739   1.3877    55828 MMT  0.314 0.158  2  2.37 
PSc180090               212.3876  52.3907    57161 MMT  0.485 0.170  5  2.45 
PSc180090               212.3876  52.3907    57161 MMT  0.485 0.485  3  3.38 
PSc180090               212.3876  52.3907    57161 MMT  0.485 0.267  2  2.86 
PSc180100               241.7264  54.1744    56564 MMT  0.618 0.618  4  3.96 
PSc180100               241.7264  54.1744    56564 MMT  0.618 0.114  2  2.91 
PSc180100               241.7264  54.1744    56564 MMT  0.618 0.279  2  2.44 
PSc180100               241.7264  54.1744    56564 MMT  0.618 0.261  2  2.30 
PSc180111               244.9170  54.3411    57422 WIYN 0.342 0.342  3  3.49 
PSc180112               240.3651  54.6573    57161 MMT  0.639 0.640  7  8.89 
PSc180112               240.3651  54.6573    57161 MMT  0.639 0.404  2  4.33 
PSc180112               240.3651  54.6573    57161 MMT  0.639 0.155  2  2.52 
PSc180119               244.0590  54.7181    57422 WIYN 0.024 0.405  3  3.11 
PSc180119               244.0590  54.7181    57422 WIYN 0.024 0.024  2  2.72 
PSc180119               244.0590  54.7181    57422 WIYN 0.024 0.293  2  1.90 
PSc180127               212.2753  53.6407    56564 MMT  0.356 0.357 11 11.3  
PSc180127               212.2753  53.6407    56564 MMT  0.356 0.034  2  3.33 
PSc180133               214.9833  53.4147    57163 MMT  0.500 0.498  3  2.73 
PSc180133               214.9833  53.4147    57163 MMT  0.500 0.483  2  2.37 
PSc180133               214.9833  53.4147    57163 MMT  0.500 0.050  2  1.63 
PSc180134               212.4061  53.8567    56564 MMT  0.519 0.517 10  7.32 
PSc180134               212.4061  53.8567    56564 MMT  0.519 0.042  2  1.40 
PSc180135               241.2104  55.3688    57161 MMT  0.643 0.642  6  3.34 
PSc180135               241.2104  55.3688    57161 MMT  0.643 0.323  3  2.30 
PSc180157               242.6243  55.7041    56564 MMT  0.492 0.493  7 10.2  
PSc180157               242.6243  55.7041    56564 MMT  0.492 0.283  2  3.77 
PSc180157               242.6243  55.7041    56564 MMT  0.492 0.392  2  2.35 
PSc180166 SNIa          242.8417  55.0640    55825 MMT  0.147 0.146 13  5.48 
PSc180168               245.2670  55.1207    57194 MMT  0.539 0.538  4  3.38 
PSc180168               245.2670  55.1207    57194 MMT  0.539 0.231  3  2.10 
PSc180168               245.2670  55.1207    57194 MMT  0.539 0.179  2  2.14 
PSc180174               241.9838  55.9133    56564 MMT  0.651 0.651  4  3.69 
PSc180174               241.9838  55.9133    56564 MMT  0.651 0.406  2  2.34 
PSc180174               241.9838  55.9133    56564 MMT  0.651 0.155  2  2.28 
PSc180194               334.6481  -0.9002    56564 MMT        0.405  8  4.47 
PSc180194               334.6481  -0.9002    56564 MMT        0.326  2  2.42 
PSc180197               334.1580  -0.7273    56982 MMT        0.270  3  3.09 
PSc180197               334.1580  -0.7273    56982 MMT        0.988  2  4.39 
PSc180197               334.1580  -0.7273    56982 MMT        0.689  2  2.58 
PSc180208               334.0046  -0.4263    56564 MMT  0.088 0.088 12 11.0  
PSc180213               242.2188  54.4246    57166 MMT  0.518 0.519  6  4.90 
PSc180213               242.2188  54.4246    57166 MMT  0.518 0.249  2  2.26 
PSc180214               244.9516  54.2070    57422 WIYN 0.326 0.326  7  8.56 
PSc180214               244.9516  54.2070    57422 WIYN 0.326 0.348  3  8.05 
PSc180214               244.9516  54.2070    57422 WIYN 0.326 0.143  2  3.73 
PSc180225               213.2336  52.9956    56564 MMT  0.752 0.751  4  3.47 
PSc180225               213.2336  52.9956    56564 MMT  0.752 1.100  2  2.53 
PSc180239               335.0637   0.2801    56985 MMT  0.262 0.262  2  2.97 
PSc180239               335.0637   0.2801    56985 MMT  0.262 0.348  2  2.88 
PSc180239               335.0637   0.2801    56985 MMT  0.262 0.117  2  2.18 
PSc180255               333.7352   0.5440    56564 MMT  0.458 0.459  6  6.83 
PSc180255               333.7352   0.5440    56564 MMT  0.458 0.391  3  2.71 
PSc180255               333.7352   0.5440    56564 MMT  0.458 0.153  2  3.73 
PSc180255               333.7352   0.5440    56564 MMT  0.458 0.098  2  2.42 
PSc180265               241.7949  55.8992    56564 MMT        0.304  5  4.28 
PSc180265               241.7949  55.8992    56564 MMT        0.250  4  2.74 
PSc180265               241.7949  55.8992    56564 MMT        0.103  2  2.55 
PSc180277               334.3446   1.4217    56925 MMT  0.180 0.180  8 15.3  
PSc180277               334.3446   1.4217    56925 MMT  0.180 0.086  3  1.98 
PSc180277               334.3446   1.4217    56925 MMT  0.180 0.049  2  1.90 
PSc180288               333.5120   1.6600    55828 MMT        0.025  5  2.49 
PSc180288               333.5120   1.6600    55828 MMT        0.770  3  4.86 
PSc180288               333.5120   1.6600    55828 MMT        0.389  2  5.07 
PSc180288               333.5120   1.6600    55828 MMT        0.067  2  2.15 
PSc180289               242.0132  53.5770    52055 SDSS 0.142 0.130  5  2.34 
PSc180289               242.0132  53.5770    52055 SDSS 0.142 0.333  3  2.14 
PSc180289               242.0132  53.5770    52055 SDSS 0.142 0.629  2  2.06 
PSc180297 Bad           242.6519  54.4411    57166 MMT  0.459 0.459  9  4.66 
PSc180297 Bad           242.6519  54.4411    57166 MMT  0.459 0.137  3  3.88 
PSc180301               243.8185  54.6049    56564 MMT        0.603  6  7.37 
PSc180301               243.8185  54.6049    56564 MMT        0.364  2  2.37 
PSc180301               243.8185  54.6049    56564 MMT        0.210  2  2.00 
PSc180307               241.2473  55.1382    57161 MMT  0.216 0.217  3  3.43 
PSc180307               241.2473  55.1382    57161 MMT  0.216 0.407  3  2.61 
PSc180307               241.2473  55.1382    57161 MMT  0.216 0.247  2  2.92 
PSc180314               243.5621  55.5788    56564 MMT  1.023 0.174  4  2.50 
PSc180315 Bad           244.6058  55.5235    57194 MMT  1.051 0.460  5  2.93 
PSc180315 Bad           244.6058  55.5235    57194 MMT  1.051 0.533  3  4.47 
PSc180315 Bad           244.6058  55.5235    57194 MMT  1.051 0.447  2  3.34 
PSc180320               244.5193  55.8295    57194 MMT  0.320 0.320  8 10.3  
PSc180320               244.5193  55.8295    57194 MMT  0.320 0.286  3  2.53 
PSc180320               244.5193  55.8295    57194 MMT  0.320 0.384  2  8.09 
PSc180323               243.6638  56.3799    56564 MMT  0.110 0.110 13 13.3  
PSc180329               334.3343   1.2588    56925 MMT  0.424 0.424  7 15.2  
PSc180329               334.3343   1.2588    56925 MMT  0.424 0.087  2  3.80 
PSc180344               334.4022  -0.9661    56564 MMT  0.410 0.410 11  8.35 
PSc180362               334.3589  -0.5278    56564 MMT  0.199 0.199 11 13.9  
PSc180372               243.7814  54.3333    56564 MMT  0.349 0.348  6  9.36 
PSc180372               243.7814  54.3333    56564 MMT  0.349 0.029  2  7.21 
PSc180372               243.7814  54.3333    56564 MMT  0.349 0.725  2  1.95 
PSc180376               243.8559  54.4750    56564 MMT  0.494 0.494  6 22.2  
PSc180376               243.8559  54.4750    56564 MMT  0.494 0.425  3  2.31 
PSc180376               243.8559  54.4750    56564 MMT  0.494 0.112  3  1.64 
PSc180376               243.8559  54.4750    56564 MMT  0.494 0.386  2  5.74 
PSc180378               334.4961  -0.2890    56564 MMT  0.312 0.312  5 19.9  
PSc180378               334.4961  -0.2890    56564 MMT  0.312 0.678  2  2.03 
PSc180400 VAR           332.8720   0.1952    56980 MMT        0.629  5  5.04 
PSc180417               333.0729   0.5847    57663 MMT  0.309 0.309  8 14.8  
PSc180417               333.0729   0.5847    57663 MMT  0.309 0.208  2  1.72 
PSc180417               333.0729   0.5847    57663 MMT  0.309 0.776  2  1.45 
PSc180418 Bad           333.4936   0.4887    57663 MMT  1.586 0.431  2  5.55 
PSc180418 Bad           333.4936   0.4887    57663 MMT  1.586 0.233  2  2.70 
PSc180424               334.3346   0.5325    57282 WIYN 0.329 0.009  6  4.21 
PSc180424               334.3346   0.5325    57282 WIYN 0.329 0.329  4  9.39 
PSc180424               334.3346   0.5325    57282 WIYN 0.329 0.347  3  3.80 
PSc180426               245.1970  54.9387    56564 MMT  0.424 0.423  8  6.25 
PSc180426               245.1970  54.9387    56564 MMT  0.424 0.275  3  2.16 
PSc180426               245.1970  54.9387    56564 MMT  0.424 0.522  2  6.77 
PSc180431               335.2718   0.3855    57282 WIYN 2.110 0.075  4  3.61 
PSc180431               335.2718   0.3855    57282 WIYN 2.110 0.589  3  7.48 
PSc180431               335.2718   0.3855    57282 WIYN 2.110 0.365  3  7.25 
PSc180475               244.0014  54.1002    56564 MMT  0.441 0.441 11  5.71 
PSc180475               244.0014  54.1002    56564 MMT  0.441 1.024  2  2.47 
PSc180476               243.5189  54.1739    56564 MMT  0.484 0.485  6  7.53 
PSc180476               243.5189  54.1739    56564 MMT  0.484 0.292  4  3.16 
PSc180476               243.5189  54.1739    56564 MMT  0.484 0.132  2  2.82 
PSc180481               334.3044  -0.4404    56982 MMT  0.587 0.587  3  2.77 
PSc180481               334.3044  -0.4404    56982 MMT  0.587 0.287  3  2.07 
PSc180481               334.3044  -0.4404    56982 MMT  0.587 0.504  2  2.90 
PSc180499               334.8850  -0.0895    56985 MMT  0.580 0.390  4  3.35 
PSc180499               334.8850  -0.0895    56985 MMT  0.580 0.507  3  3.47 
PSc180499               334.8850  -0.0895    56985 MMT  0.580 0.580  2  3.48 
PSc180499               334.8850  -0.0895    56985 MMT  0.580 0.213  2  2.71 
PSc180502               245.1416  54.8212    56564 MMT  0.153 0.153  9 12.6  
PSc180502               245.1416  54.8212    56564 MMT  0.153 0.446  2  8.60 
PSc180503               244.9416  54.9153    56485 SDSS 0.384 0.441  5  2.74 
PSc180503               244.9416  54.9153    56485 SDSS 0.384 0.655  3  2.29 
PSc180503               244.9416  54.9153    56485 SDSS 0.384 1.061  2  2.58 
PSc180523               333.2912   0.4776    57663 MMT  0.328 0.328  6 12.4  
PSc180523               333.2912   0.4776    57663 MMT  0.328 0.240  4  4.41 
PSc180523               333.2912   0.4776    57663 MMT  0.328 0.013  2  4.13 
PSc180538               243.0176  55.3159    55825 MMT  0.497 0.616  2  2.52 
PSc180538               243.0176  55.3159    55825 MMT  0.497 0.410  2  1.98 
PSc180546               333.9133   0.8123    56925 MMT  0.535 0.535  4  3.01 
PSc180546               333.9133   0.8123    56925 MMT  0.535 0.415  4  2.44 
PSc180546               333.9133   0.8123    56925 MMT  0.535 0.034  2  1.99 
PSc180548               244.1537  55.7028    56564 MMT  0.241 0.484  5  2.71 
PSc180548               244.1537  55.7028    56564 MMT  0.241 0.284  3  3.30 
PSc180549               241.3311  55.6471    56564 MMT  0.338 0.338 13  9.14 
PSc180551               333.4436   1.0727    57663 MMT        0.602 11  6.37 
PSc180551               333.4436   1.0727    57663 MMT        0.280  2  3.04 
PSc180554               334.7801   1.1534    56926 MMT  0.212 0.212  8 14.9  
PSc180554               334.7801   1.1534    56926 MMT  0.212 0.552  4  5.54 
PSc180555               333.8991   1.2605    56564 MMT  0.591 0.589  5  3.11 
PSc180555               333.8991   1.2605    56564 MMT  0.591 0.105  4  2.33 
PSc180555               333.8991   1.2605    56564 MMT  0.591 0.296  2  2.79 
PSc180561 SNIa          334.4623   1.4685    56925 MMT  0.230 0.178  6  2.05 
PSc180561 SNIa          334.4623   1.4685    56925 MMT  0.230 0.453  2  2.39 
PSc190001               242.0090  53.8105    56564 MMT  0.434 0.434 10 10.1  
PSc190001               242.0090  53.8105    56564 MMT  0.434 0.080  2  1.61 
PSc190024               333.5145  -0.1825    56980 MMT  0.363 0.363  8 11.9  
PSc190024               333.5145  -0.1825    56980 MMT  0.363 0.027  2  2.19 
PSc190041 Bad           334.1618   0.4243    57282 WIYN 0.341 0.009  6  4.87 
PSc190041 Bad           334.1618   0.4243    57282 WIYN 0.341 0.341  3  5.16 
PSc190041 Bad           334.1618   0.4243    57282 WIYN 0.341 0.201  3  3.25 
PSc190049               242.3217  55.4876    56564 MMT  0.259 0.259  9 13.0  
PSc190049               242.3217  55.4876    56564 MMT  0.259 0.906  2  1.90 
PSc190050               244.8876  55.1873    56564 MMT  0.345 0.345  9 16.9  
PSc190050               244.8876  55.1873    56564 MMT  0.345 0.085  3  1.93 
PSc190060               243.2083  55.5457    56564 MMT  0.255 0.256 13 13.9  
PSc190062               333.8562   0.6799    56564 MMT  0.295 0.296 10  7.93 
PSc190062               333.8562   0.6799    56564 MMT  0.295 0.153  2  3.20 
PSc190072               241.2570  55.7832    56564 MMT  0.338 0.338  8 21.4  
PSc190072               241.2570  55.7832    56564 MMT  0.338 0.079  3  2.12 
PSc190073               244.7263  55.7959    57194 MMT  0.297 0.297  8 12.1  
PSc190074               241.4056  55.8057    56564 MMT  0.312 0.312  5  7.58 
PSc190074               241.4056  55.8057    56564 MMT  0.312 0.254  5  2.89 
PSc190074               241.4056  55.8057    56564 MMT  0.312 0.157  2  2.12 
PSc190087               242.3697  53.6822    57166 MMT  0.227 0.227  5  4.47 
PSc190087               242.3697  53.6822    57166 MMT  0.227 0.582  5  2.61 
PSc190087               242.3697  53.6822    57166 MMT  0.227 0.135  2  2.41 
PSc190094               242.4976  54.3816    57166 MMT  0.233 0.233  9  8.14 
PSc190094               242.4976  54.3816    57166 MMT  0.233 0.078  2  2.02 
PSc190094               242.4976  54.3816    57166 MMT  0.233 0.137  2  1.43 
PSc190111               243.7216  54.6650    56809 SDSS 0.332 0.316  6  3.98 
PSc190112               245.0604  54.7524    56564 MMT        0.602  7  6.21 
PSc190112               245.0604  54.7524    56564 MMT        0.139  3  2.67 
PSc190112               245.0604  54.7524    56564 MMT        0.287  2  3.56 
PSc190121               334.6031  -0.7512    56564 MMT  0.568 0.569  6 11.8  
PSc190121               334.6031  -0.7512    56564 MMT  0.568 0.416  5  3.43 
PSc190121               334.6031  -0.7512    56564 MMT  0.568 0.168  3  4.47 
PSc190133               333.1300   0.3405    57663 MMT  0.354 0.354  7  4.12 
PSc190133               333.1300   0.3405    57663 MMT  0.354 0.366  3  3.46 
PSc190133               333.1300   0.3405    57663 MMT  0.354 0.102  2  1.83 
PSc190135               334.4221   0.2854    55829 MMT  0.608 0.708  3  3.10 
PSc190135               334.4221   0.2854    55829 MMT  0.608 0.387  2  2.55 
PSc190135               334.4221   0.2854    55829 MMT  0.608 0.312  2  2.29 
PSc190135               334.4221   0.2854    55829 MMT  0.608 0.182  2  1.95 
PSc190142               334.7981   0.4350    56926 MMT  0.438 0.436 10  6.24 
PSc190142               334.7981   0.4350    56926 MMT  0.438 0.082  2  2.06 
PSc190151               242.9779  55.3156    55825 MMT  0.217 0.218 10 20.5  
PSc190165               333.7478   0.9049    56925 MMT  0.529 0.406  5  2.70 
PSc190165               333.7478   0.9049    56925 MMT  0.529 0.529  3  4.67 
PSc190165               333.7478   0.9049    56925 MMT  0.529 0.232  2  2.43 
PSc190165               333.7478   0.9049    56925 MMT  0.529 1.104  2  2.03 
PSc190169               242.7289  55.9312    55825 MMT  0.496 0.497  6  8.67 
PSc190169               242.7289  55.9312    55825 MMT  0.496 1.102  2  5.83 
PSc190169               242.7289  55.9312    55825 MMT  0.496 0.477  2  1.91 
PSc190171               333.5723   1.1886    56925 MMT  0.250 0.249  8 21.4  
PSc190171               333.5723   1.1886    56925 MMT  0.250 0.167  5  2.15 
PSc190186               244.6893  54.1117    56564 MMT  0.081 0.080  9 19.2  
PSc190186               244.6893  54.1117    56564 MMT  0.081 0.432  3  2.11 
PSc190209 SNIa          333.0818   1.0363    57663 MMT  0.370 0.367  9 13.9  
PSc190209 SNIa          333.0818   1.0363    57663 MMT  0.370 0.032  2  2.16 
PSc190215               244.0368  53.8803    56564 MMT  0.185 0.185  8 16.7  
PSc190215               244.0368  53.8803    56564 MMT  0.185 0.454  2  2.11 
PSc190215               244.0368  53.8803    56564 MMT  0.185 0.084  2  1.70 
PSc190219               243.7617  54.2286    56564 MMT  0.196 0.196  6  2.86 
PSc190219               243.7617  54.2286    56564 MMT  0.196 0.129  4  2.55 
PSc190221               333.8384  -0.5711    56982 MMT  0.585 0.585  6  3.53 
PSc190221               333.8384  -0.5711    56982 MMT  0.585 0.600  2  2.49 
PSc190221               333.8384  -0.5711    56982 MMT  0.585 0.334  2  2.43 
PSc190224 Bad           242.1899  54.3737    56564 MMT  0.464 0.464 13  4.50 
PSc190228               240.6908  55.0679    57161 MMT  0.405 0.405  6 20.5  
PSc190228               240.6908  55.0679    57161 MMT  0.405 0.340  5  2.53 
PSc190228               240.6908  55.0679    57161 MMT  0.405 0.073  2  5.46 
PSc190233               242.6441  55.3141    55825 MMT  0.033 0.032  7  3.59 
PSc190233               242.6441  55.3141    55825 MMT  0.033 0.466  3  2.02 
PSc190234               241.4806  55.4497    56564 MMT  0.594 0.596  9 17.3  
PSc190234               241.4806  55.4497    56564 MMT  0.594 0.187  2  1.38 
PSc190237 SNIa          243.2551  55.4860    55825 MMT  0.229 0.229 13 13.0  
PSc190241               241.4395  55.7257    56564 MMT  0.387 0.387 11  4.94 
PSc190250               333.0242   1.1781    55504 SDSS 0.215 0.197  5  3.06 
PSc190250               333.0242   1.1781    55504 SDSS 0.215 0.216  4  4.22 
PSc190250               333.0242   1.1781    55504 SDSS 0.215 0.229  2  2.27 
PSc190252               241.3663  55.9541    56564 MMT  0.405 0.405 10  9.20 
PSc190252               241.3663  55.9541    56564 MMT  0.405 0.080  2  1.43 
PSc190256               243.6626  53.7468    56564 MMT  0.518 0.519 10  8.42 
PSc190256               243.6626  53.7468    56564 MMT  0.518 0.085  2  1.56 
PSc190260 SNIa          333.9669  -0.8255    56982 MMT  0.145 0.144 13  8.52 
PSc190265               243.6188  54.3774    56564 MMT        0.264  7  3.14 
PSc190265               243.6188  54.3774    56564 MMT        0.879  2  4.45 
PSc190265               243.6188  54.3774    56564 MMT        0.400  2  2.55 
PSc190265               243.6188  54.3774    56564 MMT        0.706  2  2.25 
PSc190266 SNII          240.3985  54.6164    57161 MMT  0.052 0.051 13 15.2  
PSc190267               334.1796  -0.3190    56564 MMT  0.377 0.377  5  8.52 
PSc190267               334.1796  -0.3190    56564 MMT  0.377 0.050  4  8.52 
PSc190268               334.2659  -0.3174    56564 MMT  0.331 0.331  8 18.4  
PSc190268               334.2659  -0.3174    56564 MMT  0.331 0.828  2 11.3  
PSc190268               334.2659  -0.3174    56564 MMT  0.331 0.075  2  1.67 
PSc190269               335.0181  -0.2373    56985 MMT  0.363 0.363  6  4.43 
PSc190269               335.0181  -0.2373    56985 MMT  0.363 0.137  3  2.55 
PSc190271               241.2640  54.8801    57161 MMT  0.589 0.589  6  4.79 
PSc190271               241.2640  54.8801    57161 MMT  0.589 0.406  4  2.94 
PSc190275 VAR           332.8114   0.1885    55499 SDSS 0.178 0.199  7  3.25 
PSc190276               333.8438   0.1703    57282 WIYN 0.359 0.310  3  3.06 
PSc190288               334.6179   0.6709    56926 MMT  0.234 0.234  6  6.75 
PSc190288               334.6179   0.6709    56926 MMT  0.234 0.152  3  2.23 
PSc190288               334.6179   0.6709    56926 MMT  0.234 0.214  2  2.56 
PSc190292               242.7770  55.6278    55825 MMT  0.175 0.175  6  6.36 
PSc190292               242.7770  55.6278    55825 MMT  0.175 0.098  3  2.22 
PSc190292               242.7770  55.6278    55825 MMT  0.175 1.164  2  2.26 
PSc190297               333.7926   1.0582    56925 MMT        0.480  7  3.15 
PSc190297               333.7926   1.0582    56925 MMT        0.493  2  4.13 
PSc190297               333.7926   1.0582    56925 MMT        0.132  2  1.65 
PSc190299 SNII          332.9498   1.1507    51791 SDSS 0.077 0.345  3  7.50 
PSc190299 SNII          332.9498   1.1507    51791 SDSS 0.077 0.372  3  3.35 
PSc190299 SNII          332.9498   1.1507    51791 SDSS 0.077 0.927  2  7.59 
PSc190299 SNII          332.9498   1.1507    51791 SDSS 0.077 0.420  2  2.30 
PSc190305               243.3781  56.4004    56564 MMT  0.916 0.415  5  2.72 
PSc190305               243.3781  56.4004    56564 MMT  0.916 0.916  2  2.92 
PSc190305               243.3781  56.4004    56564 MMT  0.916 0.336  2  2.66 
PSc190305               243.3781  56.4004    56564 MMT  0.916 0.172  2  2.29 
PSc190306               334.1123   1.7535 -2400000 MMT  1.051 0.497  3  2.17 
PSc190306               334.1123   1.7535 -2400000 MMT  1.051 0.161  3  2.16 
PSc190311               334.0526  -1.1147    56982 MMT  0.733 0.734  5 12.2  
PSc190311               334.0526  -1.1147    56982 MMT  0.733 0.652  3  2.33 
PSc190313               334.0356  -0.7384    56982 MMT        0.258  5  2.66 
PSc190313               334.0356  -0.7384    56982 MMT        0.609  3  2.11 
PSc190313               334.0356  -0.7384    56982 MMT        0.689  2  3.95 
PSc190315 VAR           333.0689  -0.5887    52525 SDSS 0.183 0.166  4  6.31 
PSc190315 VAR           333.0689  -0.5887    52525 SDSS 0.183 0.187  4  3.21 
PSc190315 VAR           333.0689  -0.5887    52525 SDSS 0.183 0.548  3  5.54 
PSc190319 Bad           334.4510  -0.5786    56564 MMT  0.284 0.283  9 30.0  
PSc190319 Bad           334.4510  -0.5786    56564 MMT  0.284 0.224  4  2.52 
PSc190324               334.0292  -0.3589 -2400000 MMT  0.473 0.326  3  2.36 
PSc190324               334.0292  -0.3589 -2400000 MMT  0.473 0.298  2  2.53 
PSc190324               334.0292  -0.3589 -2400000 MMT  0.473 0.137  2  2.17 
PSc190327               334.2294  -0.3376    55499 SDSS 0.331 0.383  5  3.43 
PSc190327               334.2294  -0.3376    55499 SDSS 0.331 0.046  2  2.28 
PSc190327               334.2294  -0.3376    55499 SDSS 0.331 0.341  2  2.06 
PSc190340 SNIa          334.1349   0.4735    52525 SDSS 0.140 0.040  5  2.93 
PSc190340 SNIa          334.1349   0.4735    52525 SDSS 0.140 0.088  4  2.84 
PSc190340 SNIa          334.1349   0.4735    52525 SDSS 0.140 0.503  2  2.34 
PSc190345               334.9254   0.4522    56926 MMT  0.439 0.440  6  3.54 
PSc190345               334.9254   0.4522    56926 MMT  0.439 0.489  2  2.76 
PSc190345               334.9254   0.4522    56926 MMT  0.439 0.226  2  2.38 
PSc190345               334.9254   0.4522    56926 MMT  0.439 0.289  2  1.81 
PSc190364 VAR           333.6623   1.1475    56925 MMT  0.761 0.639  2  2.24 
PSc190364 VAR           333.6623   1.1475    56925 MMT  0.761 0.680  2  1.93 
PSc190369 SNII          243.1699  56.1884    56564 MMT  0.052 0.052  9 11.1  
PSc190369 SNII          243.1699  56.1884    56564 MMT  0.052 0.319  5 17.8  
PSc190372               243.9942  53.8727    56564 MMT  0.485 0.485  2  2.73 
PSc190372               243.9942  53.8727    56564 MMT  0.485 0.080  2  2.72 
PSc190372               243.9942  53.8727    56564 MMT  0.485 0.077  2  0.00 
PSc190378               242.7244  54.1929    57166 MMT  0.173 0.174 14 20.7  
PSc190381               244.7414  54.1772    56564 MMT  0.213 0.406  3  3.19 
PSc190381               244.7414  54.1772    56564 MMT  0.213 0.486  3  3.15 
PSc190381               244.7414  54.1772    56564 MMT  0.213 0.535  2  2.70 
PSc190381               244.7414  54.1772    56564 MMT  0.213 0.595  2  2.00 
PSc190382               241.1727  54.4556    56564 MMT  0.552 0.551  8  7.59 
PSc190382               241.1727  54.4556    56564 MMT  0.552 0.583  3  5.83 
PSc190383               241.5375  54.5599    56564 MMT        0.044  7  5.35 
PSc190383               241.5375  54.5599    56564 MMT        0.570  3  2.21 
PSc190386               243.6429  54.6396    56564 MMT  0.228 0.228 10 13.0  
PSc190386               243.6429  54.6396    56564 MMT  0.228 0.133  3  2.18 
PSc190389               244.6848  54.8600    56564 MMT  0.331 0.331 13 15.8  
PSc190392               244.5160  55.2425    56564 MMT  0.470 0.470  6  4.86 
PSc190392               244.5160  55.2425    56564 MMT  0.470 0.406  3  3.83 
PSc190392               244.5160  55.2425    56564 MMT  0.470 0.286  2  2.38 
PSc190392               244.5160  55.2425    56564 MMT  0.470 0.148  2  1.82 
PSc190393               242.3665  55.3805    55825 MMT  0.186 0.187  6  6.11 
PSc190393               242.3665  55.3805    55825 MMT  0.186 0.075  3  2.50 
PSc190393               242.3665  55.3805    55825 MMT  0.186 0.407  2  5.08 
PSc190393               242.3665  55.3805    55825 MMT  0.186 0.039  2  2.03 
PSc200017               332.7518  -0.0433    56980 MMT  0.507 0.507  6  7.89 
PSc200017               332.7518  -0.0433    56980 MMT  0.507 0.403  2  2.46 
PSc200017               332.7518  -0.0433    56980 MMT  0.507 0.217  2  1.67 
PSc200026               334.0018   0.3929    57282 WIYN 0.329 0.382  9  8.49 
PSc200026               334.0018   0.3929    57282 WIYN 0.329 0.315  3 14.5  
PSc200041               242.7675  54.5673    56804 SDSS 0.502 0.434  4  4.21 
PSc200041               242.7675  54.5673    56804 SDSS 0.502 0.165  3  4.20 
PSc200041               242.7675  54.5673    56804 SDSS 0.502 0.281  2  2.25 
PSc200042               240.7055  54.8854    57161 MMT  0.281 0.282 13 13.2  
PSc200049 Bad           334.1627  -0.9090    56564 MMT  0.256 0.256  9  7.09 
PSc200049 Bad           334.1627  -0.9090    56564 MMT  0.256 0.415  4  7.83 
PSc200050               333.7060  -0.8358    56982 MMT  0.355 0.354  6  5.50 
PSc200050               333.7060  -0.8358    56982 MMT  0.355 0.404  5  6.33 
PSc200050               333.7060  -0.8358    56982 MMT  0.355 0.034  2  2.86 
PSc200058               334.4956  -0.4413    56564 MMT  0.501 0.501  6  7.23 
PSc200058               334.4956  -0.4413    56564 MMT  0.501 0.433  2  4.58 
PSc200058               334.4956  -0.4413    56564 MMT  0.501 0.320  2  4.54 
PSc200058               334.4956  -0.4413    56564 MMT  0.501 0.225  2  3.33 
PSc200064               334.2687  -0.2830    56982 MMT        0.355  3  3.43 
PSc200064               334.2687  -0.2830    56982 MMT        0.283  2  5.33 
PSc200079 SNII          334.4028   0.6133    55829 MMT  0.093 0.093  3  9.51 
PSc200079 SNII          334.4028   0.6133    55829 MMT  0.093 0.468  3  5.27 
PSc200079 SNII          334.4028   0.6133    55829 MMT  0.093 0.455  2  3.98 
PSc200079 SNII          334.4028   0.6133    55829 MMT  0.093 0.021  2  1.88 
PSc200079 SNII          334.4028   0.6133    55829 MMT  0.093 0.069  2  1.68 
PSc200080               334.2346   0.5807    55829 MMT  0.485 0.486  6  7.49 
PSc200080               334.2346   0.5807    55829 MMT  0.485 0.853  2  3.88 
PSc200080               334.2346   0.5807    55829 MMT  0.485 0.016  2  1.86 
PSc200085 Bad           333.7669   0.9275    56564 MMT  0.290 0.288  8  9.32 
PSc200085 Bad           333.7669   0.9275    56564 MMT  0.290 0.204  2  2.58 
PSc200086 VAR           334.3113   0.8495    55829 MMT  0.376 0.377 11  8.63 
PSc200088               333.3414   0.9851    57663 MMT  0.318 0.318  4  3.19 
PSc200088               333.3414   0.9851    57663 MMT  0.318 0.273  2  2.30 
PSc200095               334.2381  -1.0145    56982 MMT  0.131 0.131  9 22.3  
PSc200095               334.2381  -1.0145    56982 MMT  0.131 0.417  2 21.1  
PSc200096               334.6338  -0.7584    56564 MMT  0.215 0.134  3  2.23 
PSc200096               334.6338  -0.7584    56564 MMT  0.215 0.405  2  2.92 
PSc200096               334.6338  -0.7584    56564 MMT  0.215 0.593  2  1.85 
PSc200097               334.1557  -0.6047    56982 MMT        0.736  9  4.08 
PSc200097               334.1557  -0.6047    56982 MMT        0.063  2  2.34 
PSc200099               334.7252  -0.2374    56564 MMT  0.398 0.398  6 18.3  
PSc200099               334.7252  -0.2374    56564 MMT  0.398 0.741  2  7.33 
PSc200099               334.7252  -0.2374    56564 MMT  0.398 0.067  2  6.72 
PSc200100               334.3088  -0.1391    57282 WIYN 0.408 0.347  3  4.70 
PSc200100               334.3088  -0.1391    57282 WIYN 0.408 0.416  2  4.32 
PSc200100               334.3088  -0.1391    57282 WIYN 0.408 0.005  2  2.90 
PSc200101               335.2459  -0.1096    57282 WIYN 0.274 0.016  5  2.74 
PSc200101               335.2459  -0.1096    57282 WIYN 0.274 0.275  3  7.38 
PSc200101               335.2459  -0.1096    57282 WIYN 0.274 0.353  3  2.83 
PSc200104               335.1474   0.7728    55829 MMT  0.497 0.497  3  3.32 
PSc200104               335.1474   0.7728    55829 MMT  0.497 0.986  3  2.22 
PSc200104               335.1474   0.7728    55829 MMT  0.497 0.319  2  2.13 
PSc200105               334.0121   0.8165    56564 MMT  0.333 0.333  5  4.10 
PSc200105               334.0121   0.8165    56564 MMT  0.333 0.587  3  5.71 
PSc200105               334.0121   0.8165    56564 MMT  0.333 0.139  3  2.46 
PSc200105               334.0121   0.8165    56564 MMT  0.333 0.148  2  2.75 
PSc200106               333.7832   1.0684    56564 MMT  0.463 0.463  6  7.04 
PSc200106               333.7832   1.0684    56564 MMT  0.463 0.368  3  3.05 
PSc200106               333.7832   1.0684    56564 MMT  0.463 0.113  2  3.77 
PSc200108               334.1597   1.0263    56925 MMT  0.397 0.395  6  8.04 
PSc200108               334.1597   1.0263    56925 MMT  0.397 0.065  2  4.88 
PSc200109               332.8532   0.0437    56980 MMT  0.233 0.233  8 13.2  
PSc200109               332.8532   0.0437    56980 MMT  0.233 0.152  2  1.66 
PSc200110               333.1193   0.0815    56980 MMT  0.346 0.346  7  4.64 
PSc200110               333.1193   0.0815    56980 MMT  0.346 0.101  2  2.26 
PSc200118               333.5870   0.9399    57663 MMT  0.122 0.394  5  2.40 
PSc200118               333.5870   0.9399    57663 MMT  0.122 0.122  2  3.31 
PSc200118               333.5870   0.9399    57663 MMT  0.122 0.081  2  2.47 
PSc200119               334.2265   0.9056    56925 MMT  0.564 0.564  3  2.74 
PSc200119               334.2265   0.9056    56925 MMT  0.564 0.660  2  3.42 
PSc200119               334.2265   0.9056    56925 MMT  0.564 0.369  2  2.67 
PSc200119               334.2265   0.9056    56925 MMT  0.564 0.670  2  2.64 
PSc200119               334.2265   0.9056    56925 MMT  0.564 0.170  2  2.34 
PSc200119               334.2265   0.9056    56925 MMT  0.564 0.199  2  1.90 
PSc200122               333.7525   1.1315    56925 MMT  0.291 0.334  4  2.79 
PSc200122               333.7525   1.1315    56925 MMT  0.291 0.343  3  2.53 
PSc200122               333.7525   1.1315    56925 MMT  0.291 0.291  2  2.81 
PSc200122               333.7525   1.1315    56925 MMT  0.291 0.395  2  2.01 
PSc200132 SNIa          334.4940  -0.6969    56982 MMT  0.206 0.205  4  2.80 
PSc200132 SNIa          334.4940  -0.6969    56982 MMT  0.206 0.286  3  3.20 
PSc200132 SNIa          334.4940  -0.6969    56982 MMT  0.206 0.152  2  2.66 
PSc200136               333.8571  -0.4154    56982 MMT  0.376 0.376  4  3.37 
PSc200136               333.8571  -0.4154    56982 MMT  0.376 0.387  4  3.03 
PSc200157               334.6091   0.4998    56926 MMT  0.327 0.328  6 18.1  
PSc200157               334.6091   0.4998    56926 MMT  0.327 0.266  5  2.77 
PSc200157               334.6091   0.4998    56926 MMT  0.327 0.015  2  1.86 
PSc200166               334.0283   1.0274    56925 MMT  0.653 0.709  4  3.36 
PSc200166               334.0283   1.0274    56925 MMT  0.653 0.369  3  2.43 
PSc200166               334.0283   1.0274    56925 MMT  0.653 0.260  2  2.50 
PSc200168 Bad           333.1452   1.2748    57663 MMT  0.710 0.711  9  6.84 
PSc200168 Bad           333.1452   1.2748    57663 MMT  0.710 0.046  2  1.95 
PSc200170               334.4351   1.3505    56925 MMT  0.449 0.450 11 10.5  
PSc200170               334.4351   1.3505    56925 MMT  0.449 0.156  2  2.37 
PSc200172               334.1454   1.6733    55504 SDSS 0.487 0.557  5  3.24 
PSc200172               334.1454   1.6733    55504 SDSS 0.487 0.355  2  2.53 
PSc200172               334.1454   1.6733    55504 SDSS 0.487 0.145  2  2.53 
PSc210001               334.8358   0.1757    56985 MMT  0.173 0.173  3  2.48 
PSc210001               334.8358   0.1757    56985 MMT  0.173 0.271  2  3.02 
PSc210001               334.8358   0.1757    56985 MMT  0.173 0.454  2  2.14 
PSc210020               333.7940   0.5582    56564 MMT  0.319 0.320 11 22.6  
PSc210020               333.7940   0.5582    56564 MMT  0.319 0.007  2  1.27 
PSc210027               334.2996   1.0763    56925 MMT  0.587 0.587 10  6.07 
PSc210041               332.9336  -0.4030    56980 MMT  0.288 0.764  3  1.92 
PSc210041               332.9336  -0.4030    56980 MMT  0.288 0.335  2  2.74 
PSc210041               332.9336  -0.4030    56980 MMT  0.288 0.182  2  2.12 
PSc210048               332.9734  -0.1020    56980 MMT  0.370 0.371  5  7.89 
PSc210048               332.9734  -0.1020    56980 MMT  0.370 0.046  2  3.21 
PSc210055                 0.0000   0.0000    56985 MMT  0.405 0.405  6  2.88 
PSc210055                 0.0000   0.0000    56985 MMT  0.405 0.321  2  2.74 
PSc210055                 0.0000   0.0000    56985 MMT  0.405 0.152  2  2.05 
PSc210062               334.9185   0.0800    56985 MMT  0.569 0.569  5  3.49 
PSc210062               334.9185   0.0800    56985 MMT  0.569 0.196  3  3.29 
PSc210062               334.9185   0.0800    56985 MMT  0.569 0.091  2  1.57 
PSc210079               333.6953   0.6541    57663 MMT  0.334 0.334  9  5.63 
PSc210079               333.6953   0.6541    57663 MMT  0.334 0.592  2  4.83 
PSc210079               333.6953   0.6541    57663 MMT  0.334 0.230  2  1.80 
PSc210080               334.0361   0.7805    56564 MMT        0.536  9  4.18 
PSc210080               334.0361   0.7805    56564 MMT        0.036  2  1.76 
PSc210085               334.1106   0.8267    56925 MMT  0.578 0.579  6  5.59 
PSc210085               334.1106   0.8267    56925 MMT  0.578 0.349  3  3.35 
PSc210087               333.8432   1.0664    56925 MMT  0.496 0.497  5  3.56 
PSc210087               333.8432   1.0664    56925 MMT  0.496 0.050  2  2.11 
PSc210089               333.2925   1.0509    57663 MMT        0.284  6  4.10 
PSc210089               333.2925   1.0509    57663 MMT        0.194  5  3.00 
PSc210089               333.2925   1.0509    57663 MMT        0.312  2  4.06 
PSc210091               333.5454   0.9536    57663 MMT  0.472 0.473  7 11.9  
PSc210091               333.5454   0.9536    57663 MMT  0.472 0.486  3  3.03 
PSc210091               333.5454   0.9536    57663 MMT  0.472 0.123  2  2.17 
PSc210097               333.9844   1.4065    56925 MMT  0.629 0.630  6 13.9  
PSc210097               333.9844   1.4065    56925 MMT  0.629 0.246  2  1.97 
PSc210098               334.4073   1.5140    56925 MMT  0.156 0.156  6  3.61 
PSc210098               334.4073   1.5140    56925 MMT  0.156 0.253  3  3.58 
PSc210098               334.4073   1.5140    56925 MMT  0.156 0.587  2  2.25 
PSc210103 Bad           333.4000   0.0760    56980 MMT  0.457 0.458  7  6.61 
PSc210103 Bad           333.4000   0.0760    56980 MMT  0.457 0.389  3  3.35 
PSc210103 Bad           333.4000   0.0760    56980 MMT  0.457 0.283  2  3.35 
PSc210116               333.3283   0.9512    57663 MMT  0.727 0.727  6  5.19 
PSc210116               333.3283   0.9512    57663 MMT  0.727 0.480  2  2.49 
PSc210116               333.3283   0.9512    57663 MMT  0.727 0.318  2  2.47 
PSc210119               334.3276  -1.0953    56982 MMT  0.337 0.337  9 13.2  
PSc210119               334.3276  -1.0953    56982 MMT  0.337 0.020  2  2.90 
PSc210129               334.3772  -0.5053    56564 MMT  0.244 0.243  9 11.0  
PSc210129               334.3772  -0.5053    56564 MMT  0.244 1.143  2  2.25 
PSc210132 Bad           334.7124  -0.5591    55443 SDSS 0.609 0.027  4  2.12 
PSc210132 Bad           334.7124  -0.5591    55443 SDSS 0.609 0.747  3  2.53 
PSc210132 Bad           334.7124  -0.5591    55443 SDSS 0.609 0.686  2  4.86 
PSc210132 Bad           334.7124  -0.5591    55443 SDSS 0.609 0.141  2  2.73 
PSc210140               333.1396   0.0665    55499 SDSS 0.537 0.382  6  3.43 
PSc210141               334.7826   0.0962    55443 SDSS 0.324 0.373  7  3.62 
PSc210141               334.7826   0.0962    55443 SDSS 0.324 0.563  3  2.26 
PSc210141               334.7826   0.0962    55443 SDSS 0.324 0.974  2  2.18 
PSc210142               333.2893   0.0473    56980 MMT  0.483 0.484  4  3.05 
PSc210142               333.2893   0.0473    56980 MMT  0.483 0.196  3  2.50 
PSc210142               333.2893   0.0473    56980 MMT  0.483 0.158  3  2.43 
PSc210142               333.2893   0.0473    56980 MMT  0.483 0.055  2  2.06 
PSc210143               334.4320   0.2072    57282 WIYN 0.490 0.014  4  2.96 
PSc210143               334.4320   0.2072    57282 WIYN 0.490 0.305  3  2.59 
PSc210143               334.4320   0.2072    57282 WIYN 0.490 0.490  2  3.82 
PSc210150               333.3781   0.3337    57663 MMT        0.495  6  4.95 
PSc210150               333.3781   0.3337    57663 MMT        0.916  3  3.90 
PSc210150               333.3781   0.3337    57663 MMT        1.099  2  2.07 
PSc210163               334.0094   0.6712 -2400000 MMT  0.763 0.764  2  2.76 
PSc210167               334.0483   1.0196    56925 MMT  0.726 0.482  5  3.05 
PSc210167               334.0483   1.0196    56925 MMT  0.726 0.726  4  3.54 
PSc210167               334.0483   1.0196    56925 MMT  0.726 0.285  2  2.49 
PSc210168               334.5153   1.0460    56926 MMT  0.666 0.662  6  3.44 
PSc210168               334.5153   1.0460    56926 MMT  0.666 0.020  4  2.78 
PSc300002               350.9380  -0.2797    56926 MMT  0.119 0.119  9 15.3  
PSc300002               350.9380  -0.2797    56926 MMT  0.119 0.404  5  6.07 
PSc300003               350.9106  -0.2718    56926 MMT  0.496 0.497  7  9.18 
PSc300003               350.9106  -0.2718    56926 MMT  0.496 0.150  2  3.00 
PSc300003               350.9106  -0.2718    56926 MMT  0.496 0.398  2  1.81 
PSc300007               352.3682  -1.8661    55829 MMT  0.343 0.344 11  6.27 
PSc300007               352.3682  -1.8661    55829 MMT  0.343 0.457  2  3.54 
PSc300008 SNII          352.3586  -1.8544    55829 MMT  0.061 0.061 13 14.0  
PSc300010               352.3791  -1.6737    55829 MMT        0.271  4  2.21 
PSc300010               352.3791  -1.6737    55829 MMT        0.400  3  4.71 
PSc300021               351.3375  -1.2031    57662 MMT  0.396 0.397  6  7.68 
PSc300021               351.3375  -1.2031    57662 MMT  0.396 0.174  2  2.80 
PSc300021               351.3375  -1.2031    57662 MMT  0.396 0.331  2  2.73 
PSc300024               351.3047  -1.2045    57662 MMT  0.215 0.215 11  4.73 
PSc300024               351.3047  -1.2045    57662 MMT  0.215 0.173  2  2.37 
PSc300035               351.5762   0.2462    57665 MMT  1.079 0.048  3  2.02 
PSc300035               351.5762   0.2462    57665 MMT  1.079 0.180  2  2.18 
PSc300035               351.5762   0.2462    57665 MMT  1.079 0.585  2  2.17 
PSc300035               351.5762   0.2462    57665 MMT  1.079 0.729  2  1.99 
PSc300045 VAR           352.0656   0.6907    57666 MMT  0.701 0.701  6 24.0  
PSc300045 VAR           352.0656   0.6907    57666 MMT  0.701 0.622  3  1.98 
PSc300045 VAR           352.0656   0.6907    57666 MMT  0.701 0.267  2  2.43 
PSc300047               352.2017   0.9332    57666 MMT  0.384 0.384  4  3.09 
PSc300047               352.2017   0.9332    57666 MMT  0.384 1.087  2  3.08 
PSc300047               352.2017   0.9332    57666 MMT  0.384 0.229  2  2.12 
PSc300047               352.2017   0.9332    57666 MMT  0.384 0.334  2  2.08 
PSc300049               351.7900  -0.0652    57665 MMT  0.083 0.083  9 16.9  
PSc300049               351.7900  -0.0652    57665 MMT  0.083 0.358  3 22.5  
PSc300049               351.7900  -0.0652    57665 MMT  0.083 0.388  2  1.85 
PSc300051               351.0440  -0.8083    56926 MMT  0.122 0.357 10  3.46 
PSc300051               351.0440  -0.8083    56926 MMT  0.122 0.952  2  3.02 
PSc300052               353.1402   0.0485    55860 MMT  0.234 0.234  6  4.71 
PSc300052               353.1402   0.0485    55860 MMT  0.234 0.534  3  2.30 
PSc300067               351.8844   0.5610    57665 MMT  0.186 0.186  8 20.4  
PSc300070               351.5986   0.6024    57665 MMT  0.214 0.214 13 17.4  
PSc300072               352.2669  -1.9738    55829 MMT  0.251 0.251  6  5.34 
PSc300072               352.2669  -1.9738    55829 MMT  0.251 0.263  3  5.65 
PSc300072               352.2669  -1.9738    55829 MMT  0.251 0.666  2  2.87 
PSc300083               352.5100  -1.3238    57663 MMT  0.401 0.401  7  9.69 
PSc300083               352.5100  -1.3238    57663 MMT  0.401 0.534  4  6.79 
PSc300083               352.5100  -1.3238    57663 MMT  0.401 0.290  2  1.91 
PSc300089 SNIbc (Ic)    353.1237  -1.1530    55861 MMT  0.188 0.188  9  3.63 
PSc300089 SNIbc (Ic)    353.1237  -1.1530    55861 MMT  0.188 0.246  2  3.69 
PSc300089 SNIbc (Ic)    353.1237  -1.1530    55861 MMT  0.188 0.313  2  2.44 
PSc300091               352.7384  -1.2308    55861 MMT  0.186 0.186 11  6.03 
PSc300091               352.7384  -1.2308    55861 MMT  0.186 0.469  2  4.54 
PSc300095 VAR           352.2086  -0.9458    57282 WIYN 0.306 0.013  4  5.50 
PSc300095 VAR           352.2086  -0.9458    57282 WIYN 0.306 0.348  3  6.98 
PSc300105 SNIa          351.7106  -0.7304    56926 MMT  0.093 0.092  9 11.6  
PSc300105 SNIa          351.7106  -0.7304    56926 MMT  0.093 0.354  4 15.6  
PSc300112 SNII          351.4982  -0.5153    56926 MMT  0.095 0.094 10 23.4  
PSc300112 SNII          351.4982  -0.5153    56926 MMT  0.095 0.839  2  2.61 
PSc300114               351.9560  -0.5736    57282 WIYN 0.381 0.381  3  3.25 
PSc300119               353.5909  -0.1094    55827 MMT  0.001 0.441  3  2.40 
PSc300119               353.5909  -0.1094    55827 MMT  0.001 0.767  2  2.51 
PSc300119               353.5909  -0.1094    55827 MMT  0.001 0.083  2  2.35 
PSc300120               353.1578  -0.2078    55827 MMT  0.192 0.192 13 13.5  
PSc300121               352.8871  -0.0645    55827 MMT  0.088 0.338  2  2.84 
PSc300121               352.8871  -0.0645    55827 MMT  0.088 0.581  2  2.21 
PSc300124               351.2439  -0.2964    56926 MMT  0.409 0.410 10  6.58 
PSc300124               351.2439  -0.2964    56926 MMT  0.409 0.086  2  1.88 
PSc300130               352.3042  -1.7562    55829 MMT  0.315 0.315  4  3.47 
PSc300130               352.3042  -1.7562    55829 MMT  0.315 0.825  2  2.98 
PSc300132               352.7944  -1.8001    57663 MMT  0.402 0.403  3  2.41 
PSc300132               352.7944  -1.8001    57663 MMT  0.402 1.035  3  1.61 
PSc300132               352.7944  -1.8001    57663 MMT  0.402 0.734  2  2.28 
PSc300132               352.7944  -1.8001    57663 MMT  0.402 0.724  2  2.11 
PSc300134               351.4758  -1.5821    55829 MMT  0.257 0.036  4  2.61 
PSc300134               351.4758  -1.5821    55829 MMT  0.257 0.413  3  2.87 
PSc300134               351.4758  -1.5821    55829 MMT  0.257 0.257  2  3.21 
PSc300139               353.3182  -1.1661    55861 MMT  0.018 0.018  4  3.71 
PSc300139               353.3182  -1.1661    55861 MMT  0.018 0.263  4  3.46 
PSc300139               353.3182  -1.1661    55861 MMT  0.018 0.314  2  2.72 
PSc300140 SNIIn         352.7039  -1.2075    55861 MMT  0.218 0.217 10 10.9  
PSc300145               353.2686  -0.8784    55861 MMT  0.405 0.405  2  3.18 
PSc300145               353.2686  -0.8784    55861 MMT  0.405 0.216  2  2.86 
PSc300145               353.2686  -0.8784    55861 MMT  0.405 0.137  2  2.43 
PSc300145               353.2686  -0.8784    55861 MMT  0.405 0.013  2  0.98 
PSc300151               351.9406  -0.7397    55446 SDSS 0.582 0.132  3  3.68 
PSc300151               351.9406  -0.7397    55446 SDSS 0.582 0.166  2  2.23 
PSc300154               350.8959  -0.5609    56926 MMT  0.150 0.150 13  9.66 
PSc300159               351.5748  -0.3214    56926 MMT        0.347  6  4.47 
PSc300159               351.5748  -0.3214    56926 MMT        0.395  4  3.73 
PSc300159               351.5748  -0.3214    56926 MMT        0.286  3  2.91 
PSc300166               351.1146  -0.1805    56926 MMT  0.333 0.333 11  8.17 
PSc300166               351.1146  -0.1805    56926 MMT  0.333 0.080  2  1.48 
PSc300179 SNIa          351.1421   0.2271    57665 MMT  0.181 0.180 13 10.4  
PSc300180               351.1360   0.2950    57665 MMT  0.493 0.493  8  6.93 
PSc300180               351.1360   0.2950    57665 MMT  0.493 0.303  2  2.60 
PSc300180               351.1360   0.2950    57665 MMT  0.493 0.126  2  1.99 
PSc300193               352.1072  -1.6217    55829 MMT  0.112 0.319  4  3.52 
PSc300193               352.1072  -1.6217    55829 MMT  0.112 0.370  3  3.77 
PSc300193               352.1072  -1.6217    55829 MMT  0.112 0.113  2  4.27 
PSc300193               352.1072  -1.6217    55829 MMT  0.112 0.220  2  3.65 
PSc300215               353.6408  -0.3256    55827 MMT  0.031 0.031  3  3.42 
PSc300215               353.6408  -0.3256    55827 MMT  0.031 0.349  3  2.84 
PSc300215               353.6408  -0.3256    55827 MMT  0.031 0.277  2  2.62 
PSc300219 VAR           351.6411  -1.6684    55829 MMT  0.252 0.251  9 23.7  
PSc300219 VAR           351.6411  -1.6684    55829 MMT  0.252 0.169  2  1.83 
PSc300220 SNIa          352.9021  -1.4510    57663 MMT  0.094 0.093  8 12.2  
PSc300220 SNIa          352.9021  -1.4510    57663 MMT  0.094 0.497  2  2.12 
PSc300220 SNIa          352.9021  -1.4510    57663 MMT  0.094 0.009  2  1.89 
PSc300221 SNII          352.2350  -1.0882    52199 SDSS 0.043 0.436  4  9.61 
PSc300221 SNII          352.2350  -1.0882    52199 SDSS 0.043 0.368  4  5.71 
PSc300221 SNII          352.2350  -1.0882    52199 SDSS 0.043 0.380  2  8.54 
PSc300221 SNII          352.2350  -1.0882    52199 SDSS 0.043 0.065  2  2.57 
PSc300225               353.3239  -0.1166    55827 MMT        0.016  4  2.52 
PSc300225               353.3239  -0.1166    55827 MMT        0.276  2  2.22 
PSc300226               352.1534  -0.0875    56981 MMT  0.299 0.300 13  9.04 
PSc300231               351.8999   0.3617    57665 MMT  0.310 0.310  8 15.5  
PSc300231               351.8999   0.3617    57665 MMT  0.310 0.209  2  1.83 
PSc300236               352.5930   0.8648    57666 MMT  0.459 0.459  7  6.53 
PSc300236               352.5930   0.8648    57666 MMT  0.459 0.390  3  2.89 
PSc300236               352.5930   0.8648    57666 MMT  0.459 0.280  2  2.37 
PSc310006               352.1599  -1.2408    55829 MMT  1.146 0.098  4  2.93 
PSc310006               352.1599  -1.2408    55829 MMT  1.146 0.273  2  5.09 
PSc310006               352.1599  -1.2408    55829 MMT  1.146 0.318  2  4.72 
PSc310006               352.1599  -1.2408    55829 MMT  1.146 0.374  2  1.98 
PSc310009               352.9897  -0.9754    55861 MMT  0.279 0.012  5  3.20 
PSc310009               352.9897  -0.9754    55861 MMT  0.279 0.278  4  3.18 
PSc310012               352.3985  -0.7558    56981 MMT        0.282  6  4.11 
PSc310012               352.3985  -0.7558    56981 MMT        0.197  3  2.58 
PSc310012               352.3985  -0.7558    56981 MMT        0.709  2  2.01 
PSc310020               353.2946   0.4248    55860 MMT  0.238 0.238  7  7.66 
PSc310020               353.2946   0.4248    55860 MMT  0.238 0.023  5  1.82 
PSc310020               353.2946   0.4248    55860 MMT  0.238 0.648  2  8.33 
PSc310022               353.0499   0.8013    55860 MMT  0.334 0.334  5  2.98 
PSc310022               353.0499   0.8013    55860 MMT  0.334 0.266  2  2.29 
PSc310024                36.4799  -4.9852    56564 MMT  0.180 0.180 13  6.73 
PSc310025 SNIa           35.7052  -4.8977    55828 MMT  0.158 0.157  9  5.61 
PSc310025 SNIa           35.7052  -4.8977    55828 MMT  0.158 0.538  2  3.16 
PSc310025 SNIa           35.7052  -4.8977    55828 MMT  0.158 0.118  2  2.00 
PSc310026 SNIbc (Ic)     35.9779  -4.7944    55828 MMT  0.044 0.044  9  5.20 
PSc310026 SNIbc (Ic)     35.9779  -4.7944    55828 MMT  0.044 0.503  2  4.05 
PSc310027                36.0108  -4.5947    56923 MMT  0.581 0.581  5  3.09 
PSc310027                36.0108  -4.5947    56923 MMT  0.581 0.305  2  2.48 
PSc310027                36.0108  -4.5947    56923 MMT  0.581 0.107  2  2.34 
PSc310028                36.9064  -4.3198    57716 MMT  0.344 0.025  5  5.58 
PSc310028                36.9064  -4.3198    57716 MMT  0.344 0.585  3  8.95 
PSc310028                36.9064  -4.3198    57716 MMT  0.344 0.344  3  6.22 
PSc310031                36.4916  -4.0694    57662 MMT  0.230 0.230 13 13.9  
PSc310039 SNIa           36.2155  -3.3448    56924 MMT  0.173 0.172 13 15.3  
PSc310041                35.5347  -2.9030    55887 MMT  0.078 0.078  2  3.32 
PSc310041                35.5347  -2.9030    55887 MMT  0.078 0.209  2  2.63 
PSc310041                35.5347  -2.9030    55887 MMT  0.078 0.317  2  2.56 
PSc310041                35.5347  -2.9030    55887 MMT  0.078 0.195  2  2.23 
PSc310042 SNIa          351.4512  -1.7234    55829 MMT  0.240 0.404  7  2.73 
PSc310046               352.4518  -1.3297    57663 MMT  0.532 0.533 10  8.97 
PSc310046               352.4518  -1.3297    57663 MMT  0.532 0.123  2  2.11 
PSc310050               351.7892  -1.1329    57662 MMT  0.557 0.557  7  4.66 
PSc310050               351.7892  -1.1329    57662 MMT  0.557 0.485  3  2.41 
PSc310051 SNIa          353.4116  -0.5524    55827 MMT  0.272 0.272 13  6.79 
PSc310055               353.4422  -0.1021    55827 MMT  0.174 0.359  4  2.77 
PSc310055               353.4422  -0.1021    55827 MMT  0.174 0.325  2  2.77 
PSc310055               353.4422  -0.1021    55827 MMT  0.174 0.295  2  2.56 
PSc310056               353.0300  -0.0932    55860 MMT  0.250 0.322  6  3.92 
PSc310056               353.0300  -0.0932    55860 MMT  0.250 0.042  4  2.13 
PSc310058 SNIa          353.2499   0.3613    56987 MMT  0.430 0.415  6  3.80 
PSc310058 SNIa          353.2499   0.3613    56987 MMT  0.430 0.168  3  2.27 
PSc310058 SNIa          353.2499   0.3613    56987 MMT  0.430 0.065  2  2.39 
PSc310059               351.7282   0.2635    57665 MMT  0.238 0.238  6 10.9  
PSc310059               351.7282   0.2635    57665 MMT  0.238 0.010  3  2.29 
PSc310063               352.3034   0.9196    57666 MMT  0.251 0.252 13  9.39 
PSc310073 SNIa           53.4482 -28.9133    57013 AAT  0.150 0.495  4  3.58 
PSc310073 SNIa           53.4482 -28.9133    57013 AAT  0.150 0.466  3  2.55 
PSc310081                36.2059  -4.7899    55828 MMT  0.579 0.580  5  3.74 
PSc310081                36.2059  -4.7899    55828 MMT  0.579 0.643  2  2.43 
PSc310081                36.2059  -4.7899    55828 MMT  0.579 0.123  2  1.66 
PSc310086                36.2598  -4.6392    56564 MMT  0.262 0.262  8 15.4  
PSc310086                36.2598  -4.6392    56564 MMT  0.262 0.286  5 14.6  
PSc310087                35.9654  -4.5257    56923 MMT  0.190 0.191  6  7.94 
PSc310087                35.9654  -4.5257    56923 MMT  0.190 0.580  4  3.44 
PSc310087                35.9654  -4.5257    56923 MMT  0.190 0.159  2  1.60 
PSc310088                51.7979 -28.2218    57013 AAT  0.217 0.217  9 23.8  
PSc310088                51.7979 -28.2218    57013 AAT  0.217 0.123  2  1.21 
PSc310090 SNIa          351.3088  -0.6056    56926 MMT  0.345 0.348  9  9.91 
PSc310090 SNIa          351.3088  -0.6056    56926 MMT  0.345 0.082  2  2.51 
PSc310091 SNIa          353.1263  -0.1046    55827 MMT  0.509 0.335  4  3.70 
PSc310091 SNIa          353.1263  -0.1046    55827 MMT  0.509 0.020  4  3.22 
PSc310091 SNIa          353.1263  -0.1046    55827 MMT  0.509 0.081  2  3.54 
PSc310093                36.5900  -4.0915    57662 MMT  0.341 0.342 10  8.40 
PSc310093                36.5900  -4.0915    57662 MMT  0.341 0.170  2  1.97 
PSc310095                34.9782  -4.4154    56930 MMT  0.452 0.453 10  5.42 
PSc310095                34.9782  -4.4154    56930 MMT  0.452 0.169  2  2.25 
PSc310098                52.4327 -27.8180    57013 AAT  0.066 0.066 11 15.6  
PSc310098                52.4327 -27.8180    57013 AAT  0.066 0.420  2  4.26 
PSc310101               352.6426  -0.1558    57282 WIYN 0.425 0.018  6  7.32 
PSc310101               352.6426  -0.1558    57282 WIYN 0.425 0.356  3  6.68 
PSc310103                36.9098  -3.6976    57662 MMT  0.727 0.727  5  8.61 
PSc310103                36.9098  -3.6976    57662 MMT  0.727 0.229  4  2.13 
PSc310103                36.9098  -3.6976    57662 MMT  0.727 0.325  2  2.05 
PSc310124               352.5074   0.9592    57666 MMT  0.294 0.257  4  2.86 
PSc310124               352.5074   0.9592    57666 MMT  0.294 0.500  2  2.90 
PSc310127                36.4110  -2.9241    56924 MMT  0.296 0.295  6 11.3  
PSc310127                36.4110  -2.9241    56924 MMT  0.296 0.660  3  2.23 
PSc310127                36.4110  -2.9241    56924 MMT  0.296 0.158  2  1.29 
PSc310130                36.2217  -5.6811    55536 SDSS 0.164 0.165  7  7.77 
PSc310130                36.2217  -5.6811    55536 SDSS 0.164 0.937  2  1.76 
PSc310132                53.3349 -29.2511    57013 AAT  0.552 0.552  5  8.63 
PSc310132                53.3349 -29.2511    57013 AAT  0.552 0.021  5  3.40 
PSc310132                53.3349 -29.2511    57013 AAT  0.552 0.378  3  7.06 
PSc310138                35.4229  -5.4217    56926 MMT        0.602 10  8.66 
PSc310141                36.3055  -5.2146    56927 MMT  0.497 0.497  9  6.31 
PSc310141                36.3055  -5.2146    56927 MMT  0.497 1.149  2  3.10 
PSc310145                53.8888 -28.7034    57013 AAT  0.339 0.339 10 12.6  
PSc310145                53.8888 -28.7034    57013 AAT  0.339 0.384  3  8.17 
PSc310146 SNIa           52.4865 -28.7420    57013 AAT  0.477 0.024  4  2.09 
PSc310146 SNIa           52.4865 -28.7420    57013 AAT  0.477 0.430  3  2.15 
PSc310146 SNIa           52.4865 -28.7420    57013 AAT  0.477 0.424  2  3.07 
PSc310146 SNIa           52.4865 -28.7420    57013 AAT  0.477 0.476  2  2.99 
PSc310147                53.7701 -28.6538    57013 AAT  0.337 0.338 11 19.3  
PSc310147                53.7701 -28.6538    57013 AAT  0.337 0.390  3  4.30 
PSc310161 SNIa          352.9659  -0.6605    55861 MMT  0.254 0.253  7  4.31 
PSc310162               352.5889  -0.5454    56981 MMT  0.741 0.289  7  3.37 
PSc310162               352.5889  -0.5454    56981 MMT  0.741 0.672  3  2.12 
PSc310184                53.6360 -27.9445    57013 AAT  0.372 0.372  2  3.60 
PSc310184                53.6360 -27.9445    57013 AAT  0.372 0.315  2  3.47 
PSc310184                53.6360 -27.9445    57013 AAT  0.372 0.538  2  3.35 
PSc310185               351.2087  -0.8181    56926 MMT  0.627 0.627  5  5.28 
PSc310185               351.2087  -0.8181    56926 MMT  0.627 0.686  2  3.00 
PSc310185               351.2087  -0.8181    56926 MMT  0.627 0.344  2  2.84 
PSc310186               353.3698  -0.1453    57283 MMT        0.113  4  2.43 
PSc310186               353.3698  -0.1453    57283 MMT        0.887  3  4.87 
PSc310187                35.7523  -4.6175    56923 MMT        0.076  7  4.98 
PSc310187                35.7523  -4.6175    56923 MMT        0.349  4  4.24 
PSc310188 SNIa           35.2783  -4.5207    56930 MMT  0.320 0.319 11 10.00 
PSc310196               352.1290  -0.2839    56981 MMT        0.484  7  4.65 
PSc310196               352.1290  -0.2839    56981 MMT        0.154  4  3.07 
PSc310196               352.1290  -0.2839    56981 MMT        0.591  2  2.66 
PSc310203                36.7836  -3.8384    57662 MMT  0.291 0.292 13 14.2  
PSc310205                35.5399  -3.8720    56925 MMT  0.280 0.281 13  9.64 
PSc310210               352.2045   0.1250    57666 MMT  0.748 0.747  6  5.82 
PSc310210               352.2045   0.1250    57666 MMT  0.748 0.485  3  3.50 
PSc310212               352.7419   0.0946    55860 MMT  0.366 0.366  3  3.27 
PSc310212               352.7419   0.0946    55860 MMT  0.366 0.495  2  2.63 
PSc310212               352.7419   0.0946    55860 MMT  0.366 0.346  2  2.53 
PSc310212               352.7419   0.0946    55860 MMT  0.366 0.113  2  1.64 
PSc310219                34.9618  -3.8129    55861 MMT        0.102  3  4.60 
PSc310219                34.9618  -3.8129    55861 MMT        0.019  3  2.09 
PSc310219                34.9618  -3.8129    55861 MMT        0.099  2  4.20 
PSc310219                34.9618  -3.8129    55861 MMT        0.383  2  2.79 
PSc310220                34.8714  -3.8034    55861 MMT  0.360 0.361  9  3.42 
PSc310220                34.8714  -3.8034    55861 MMT  0.360 0.316  2  3.11 
PSc310221                34.5210  -3.6845    55861 MMT  0.203 0.203  8 13.3  
PSc310221                34.5210  -3.6845    55861 MMT  0.203 0.008  3  1.95 
PSc310226                53.8644 -27.3737    57013 AAT  0.358 0.358  9  8.92 
PSc310226                53.8644 -27.3737    57013 AAT  0.358 0.435  2  4.61 
PSc310238 SNIa           35.5267  -3.2330    56925 MMT  0.284 0.283  8 14.7  
PSc310240                52.6220 -26.9332    57013 AAT  0.208 0.209  7 18.5  
PSc310240                52.6220 -26.9332    57013 AAT  0.208 0.152  3  2.38 
PSc310240                52.6220 -26.9332    57013 AAT  0.208 0.609  2 14.5  
PSc310271                36.7435  -4.9410    57716 MMT  0.672 0.673  7  8.28 
PSc310271                36.7435  -4.9410    57716 MMT  0.672 0.245  3  2.61 
PSc310271                36.7435  -4.9410    57716 MMT  0.672 0.404  2  2.35 
PSc310271                36.7435  -4.9410    57716 MMT  0.672 0.176  2  2.21 
PSc310283                35.9012  -4.4717    56923 MMT  0.501 0.501  7  6.95 
PSc310283                35.9012  -4.4717    56923 MMT  0.501 0.592  3  3.80 
PSc310283                35.9012  -4.4717    56923 MMT  0.501 0.145  2  3.86 
PSc310289                34.4107  -4.7155    55888 MMT  0.317 0.316  6  3.82 
PSc310289                34.4107  -4.7155    55888 MMT  0.317 0.695  3  1.80 
PSc310289                34.4107  -4.7155    55888 MMT  0.317 0.039  2  3.41 
PSc310308                36.0773  -4.1364    56923 MMT  0.431 0.432  8 10.7  
PSc310308                36.0773  -4.1364    56923 MMT  0.431 0.117  5  3.29 
PSc310315 VAR            34.7001  -4.2266    56930 MMT  0.155 0.580  5  2.81 
PSc310315 VAR            34.7001  -4.2266    56930 MMT  0.155 0.405  3  2.26 
PSc310320                34.8038  -3.9191    55861 MMT  0.118 0.118 13 16.5  
PSc310328                36.2877  -3.5838    57662 MMT  0.580 0.276  2  2.82 
PSc310328                36.2877  -3.5838    57662 MMT  0.580 0.579  2  2.32 
PSc310328                36.2877  -3.5838    57662 MMT  0.580 0.269  2  2.25 
PSc310331                35.8674  -3.3788    55887 MMT  0.335 0.335  6  3.51 
PSc310331                35.8674  -3.3788    55887 MMT  0.335 0.011  5  3.28 
PSc310332                34.9796  -3.4428    56925 MMT  0.336 0.336 13  9.93 
PSc310335                35.5393  -3.3317    56925 MMT  0.582 0.270  3  2.08 
PSc310335                35.5393  -3.3317    56925 MMT  0.582 0.161  2  2.30 
PSc310342                36.2603  -3.0979    56924 MMT  0.733 0.734  7  4.46 
PSc310342                36.2603  -3.0979    56924 MMT  0.733 0.189  2  2.35 
PSc310344                34.8927  -3.2335    56925 MMT  0.180 0.180  9 44.5  
PSc310344                34.8927  -3.2335    56925 MMT  0.180 0.102  4  2.14 
PSc310350                35.7438  -2.9595    55887 MMT  0.019 0.019  4  3.25 
PSc310350                35.7438  -2.9595    55887 MMT  0.019 0.079  3  3.34 
PSc310350                35.7438  -2.9595    55887 MMT  0.019 0.334  2  3.08 
PSc310363                52.0969 -28.9992    57013 AAT  0.326 0.327  7 16.0  
PSc310363                52.0969 -28.9992    57013 AAT  0.326 0.766  2  3.19 
PSc310363                52.0969 -28.9992    57013 AAT  0.326 0.252  2  2.30 
PSc310379                53.5841 -28.9934    57013 AAT  0.374 0.374  4  6.20 
PSc310379                53.5841 -28.9934    57013 AAT  0.374 0.008  3  2.31 
PSc310379                53.5841 -28.9934    57013 AAT  0.374 0.446  2  2.96 
PSc310379                53.5841 -28.9934    57013 AAT  0.374 0.035  2  2.36 
PSc310404                52.9723 -28.2038    57013 AAT  0.296 0.296  7 19.7  
PSc310404                52.9723 -28.2038    57013 AAT  0.296 0.280  2  3.64 
PSc310404                52.9723 -28.2038    57013 AAT  0.296 0.134  2  2.32 
PSc310473                53.9837 -27.3541    57013 AAT  0.148 0.148  7 15.4  
PSc310473                53.9837 -27.3541    57013 AAT  0.148 0.095  4  2.24 
PSc310473                53.9837 -27.3541    57013 AAT  0.148 0.528  2  9.71 
PSc310475                53.9729 -27.3677    57013 AAT  0.128 0.129 12 17.6  
PSc310475                53.9729 -27.3677    57013 AAT  0.128 0.502  2  4.08 
PSc310502                52.4844 -26.9874    57013 AAT  0.537 0.538  6 19.8  
PSc310502                52.4844 -26.9874    57013 AAT  0.537 0.515  2  2.03 
PSc310502                52.4844 -26.9874    57013 AAT  0.537 0.381  2  1.96 
PSc310533               351.9986   0.9391    56980 MMT  0.180 0.180 14 18.4  
PSc310541               351.6819  -1.3624    57662 MMT  0.243 0.944  3  2.59 
PSc310541               351.6819  -1.3624    57662 MMT  0.243 0.243  2  3.18 
PSc310541               351.6819  -1.3624    57662 MMT  0.243 0.147  2  2.32 
PSc310548               353.7319  -0.5834    57283 MMT  0.459 0.461 10  9.37 
PSc310548               353.7319  -0.5834    57283 MMT  0.459 0.171  2  3.24 
PSc310550               351.4490  -0.8165    56926 MMT  0.258 0.483  3  2.71 
PSc310550               351.4490  -0.8165    56926 MMT  0.258 0.272  2  3.62 
PSc310550               351.4490  -0.8165    56926 MMT  0.258 0.361  2  2.81 
PSc310550               351.4490  -0.8165    56926 MMT  0.258 0.276  2  2.79 
PSc310551               350.9661  -0.7164    56926 MMT  0.139 0.415  3  2.44 
PSc310551               350.9661  -0.7164    56926 MMT  0.139 0.098  2  2.50 
PSc310551               350.9661  -0.7164    56926 MMT  0.139 0.123  2  1.92 
PSc310552               353.4082  -0.3009    57283 MMT  0.505 0.147  7 10.5  
PSc310552               353.4082  -0.3009    57283 MMT  0.505 0.504  2  5.44 
PSc310552               353.4082  -0.3009    57283 MMT  0.505 0.926  2  2.19 
PSc310552               353.4082  -0.3009    57283 MMT  0.505 0.906  2  2.05 
PSc310553               351.9444  -0.7415    56981 MMT  0.591 0.591  5  3.28 
PSc310553               351.9444  -0.7415    56981 MMT  0.591 0.285  4  3.08 
PSc310553               351.9444  -0.7415    56981 MMT  0.591 0.122  2  1.80 
PSc310555               353.5326  -0.3913    57283 MMT  0.447 0.448  8  5.85 
PSc310557               352.5400  -0.3771    57282 WIYN       0.355  3  5.63 
PSc310559               350.9476  -0.2783    56926 MMT  0.282 0.283  5  8.11 
PSc310559               350.9476  -0.2783    56926 MMT  0.282 0.485  3  2.63 
PSc310559               350.9476  -0.2783    56926 MMT  0.282 0.320  2  3.59 
PSc310559               350.9476  -0.2783    56926 MMT  0.282 0.643  2  2.34 
PSc310564               351.0024  -0.2152    56926 MMT  0.337 0.338 13 15.1  
PSc310574 SNIa          352.9859   0.5363    55860 MMT  0.238 0.336  6  2.26 
PSc310574 SNIa          352.9859   0.5363    55860 MMT  0.238 0.196  5  2.91 
PSc310574 SNIa          352.9859   0.5363    55860 MMT  0.238 0.414  2  2.26 
PSc310578               352.5273   0.8853    57666 MMT  0.502 0.502 10  6.41 
PSc310578               352.5273   0.8853    57666 MMT  0.502 0.277  2  3.22 
PSc320010               351.8382  -1.4278    57662 MMT  0.331 0.331 13 13.6  
PSc320013                36.6898  -5.2845    56927 MMT  0.334 0.334  6 15.5  
PSc320013                36.6898  -5.2845    56927 MMT  0.334 0.245  3  4.28 
PSc320013                36.6898  -5.2845    56927 MMT  0.334 0.018  2  4.69 
PSc320013                36.6898  -5.2845    56927 MMT  0.334 0.272  2  2.36 
PSc320014                36.3959  -5.3327    56564 MMT  0.310 0.310 10 16.1  
PSc320034 Bad            54.5112 -28.5861    57013 AAT  0.741 0.027  5  3.23 
PSc320034 Bad            54.5112 -28.5861    57013 AAT  0.741 0.742  4 14.5  
PSc320041               353.4993  -0.7768    55861 MMT  0.237 0.089  3  2.66 
PSc320041               353.4993  -0.7768    55861 MMT  0.237 0.337  2  3.26 
PSc320041               353.4993  -0.7768    55861 MMT  0.237 0.114  2  2.24 
PSc320045               353.4736  -0.5228    57283 MMT  0.328 0.328 10  6.34 
PSc320045               353.4736  -0.5228    57283 MMT  0.328 0.910  2  2.81 
PSc320047 SNIbc (Ic)    351.6671  -0.8405    51818 SDSS 0.083 0.005  6  1.93 
PSc320047 SNIbc (Ic)    351.6671  -0.8405    51818 SDSS 0.083 0.497  5  7.53 
PSc320047 SNIbc (Ic)    351.6671  -0.8405    51818 SDSS 0.083 0.358  3  7.24 
PSc320057                35.0405  -4.8105    56930 MMT  0.268 0.268  6  5.41 
PSc320057                35.0405  -4.8105    56930 MMT  0.268 0.298  2  4.07 
PSc320060                36.7203  -4.4327    57716 MMT  0.686 0.687  6 10.9  
PSc320060                36.7203  -4.4327    57716 MMT  0.686 0.285  3  2.63 
PSc320060                36.7203  -4.4327    57716 MMT  0.686 0.395  2  2.74 
PSc320077               351.5762  -0.5197    56926 MMT  0.603 0.603  7  3.96 
PSc320077               351.5762  -0.5197    56926 MMT  0.603 0.221  2  2.14 
PSc320077               351.5762  -0.5197    56926 MMT  0.603 0.669  2  2.07 
PSc320077               351.5762  -0.5197    56926 MMT  0.603 0.059  2  2.00 
PSc320084                52.9231 -28.1562    57013 AAT  0.296 0.296  9 21.4  
PSc320098                34.5518  -3.9320    55861 MMT        0.644  3  6.14 
PSc320098                34.5518  -3.9320    55861 MMT        0.019  2  3.10 
PSc320098                34.5518  -3.9320    55861 MMT        0.013  2  2.69 
PSc320105                54.0689 -27.0628    57013 AAT  0.431 0.431  5  3.60 
PSc320105                54.0689 -27.0628    57013 AAT  0.431 0.379  3  2.60 
PSc320105                54.0689 -27.0628    57013 AAT  0.431 0.158  2  2.13 
PSc320115                35.1192  -3.6069    56925 MMT  0.325 0.325  9 14.8  
PSc320115                35.1192  -3.6069    56925 MMT  0.325 0.078  2  1.96 
PSc320123               351.3946   0.4742    57665 MMT  0.442 0.442  8  7.66 
PSc320123               351.3946   0.4742    57665 MMT  0.442 0.122  4  2.57 
PSc320123               351.3946   0.4742    57665 MMT  0.442 0.085  2  2.50 
PSc320124               352.8595   0.4856    57666 MMT        0.156  3  4.46 
PSc320124               352.8595   0.4856    57666 MMT        0.407  3  2.13 
PSc320180                35.8943  -5.2697    56927 MMT  0.352 0.353 11  4.77 
PSc320180                35.8943  -5.2697    56927 MMT  0.352 0.082  2  1.86 
PSc320188                52.2766 -28.6934    57013 AAT  0.615 0.613  3  5.96 
PSc320188                52.2766 -28.6934    57013 AAT  0.615 0.482  3  3.91 
PSc320188                52.2766 -28.6934    57013 AAT  0.615 0.052  3  2.75 
PSc320188                52.2766 -28.6934    57013 AAT  0.615 0.383  2  3.23 
PSc320198               353.2727  -1.1690    55861 MMT  0.265 0.265  6  6.44 
PSc320258 SNIa           34.7480  -4.8807    56930 MMT  0.342 0.342 11  8.72 
PSc320258 SNIa           34.7480  -4.8807    56930 MMT  0.342 0.022  2  3.61 
PSc320265 Bad            54.3531 -28.1693    57013 AAT  0.261 0.261  6 23.3  
PSc320265 Bad            54.3531 -28.1693    57013 AAT  0.261 0.202  4  2.35 
PSc320265 Bad            54.3531 -28.1693    57013 AAT  0.261 0.679  2 14.8  
PSc320266                51.9827 -28.3804    57013 AAT  0.730 0.731  3  7.78 
PSc320266                51.9827 -28.3804    57013 AAT  0.730 0.289  2  5.40 
PSc320266                51.9827 -28.3804    57013 AAT  0.730 0.387  2  3.06 
PSc320267 AGN            51.4811 -28.3710    57013 AAT  0.237 0.238 14 10.8  
PSc320268                53.2386 -27.8294    57013 AAT  0.348 0.025  6  3.88 
PSc320268                53.2386 -27.8294    57013 AAT  0.348 0.349  4  6.40 
PSc320329                35.4783  -3.9426    56925 MMT  0.430 0.430 10  7.25 
PSc320329                35.4783  -3.9426    56925 MMT  0.430 0.082  2  2.66 
PSc320333                52.6368 -27.5796    57013 AAT  0.495 0.015  7  2.88 
PSc320333                52.6368 -27.5796    57013 AAT  0.495 0.495  4  3.93 
PSc320335                53.2762 -27.5646    57013 AAT  0.522 0.522  5  5.76 
PSc320335                53.2762 -27.5646    57013 AAT  0.522 1.031  2  2.69 
PSc320335                53.2762 -27.5646    57013 AAT  0.522 0.185  2  2.21 
PSc320335                53.2762 -27.5646    57013 AAT  0.522 0.472  2  2.08 
PSc320336                53.3221 -27.5135    57013 AAT  0.309 0.310  6 15.2  
PSc320336                53.3221 -27.5135    57013 AAT  0.309 0.743  2  7.14 
PSc320338               351.5182   0.0572    57665 MMT  1.114 0.147  5  2.68 
PSc320338               351.5182   0.0572    57665 MMT  1.114 0.272  2  2.58 
PSc320338               351.5182   0.0572    57665 MMT  1.114 0.242  2  2.39 
PSc320345                53.9256 -27.3769    57013 AAT  0.216 0.216  7 19.5  
PSc320345                53.9256 -27.3769    57013 AAT  0.216 0.160  4  2.55 
PSc320345                53.9256 -27.3769    57013 AAT  0.216 0.619  2  3.64 
PSc320347 SNII           53.6564 -27.0754    57013 AAT  0.068 0.067  5 13.8  
PSc320347 SNII           53.6564 -27.0754    57013 AAT  0.068 0.018  5  2.58 
PSc320347 SNII           53.6564 -27.0754    57013 AAT  0.068 0.420  2 22.7  
PSc320347 SNII           53.6564 -27.0754    57013 AAT  0.068 0.878  2 20.2  
PSc320384               351.9188   0.8139    56980 MMT  0.179 0.180 11  8.95 
PSc320384               351.9188   0.8139    56980 MMT  0.179 0.691  2  2.94 
PSc320388                52.9442 -26.4453    57013 AAT  0.181 0.181 13 28.5  
PSc320389                52.8286 -26.4108    57013 AAT  0.224 0.224  8 21.5  
PSc320389                52.8286 -26.4108    57013 AAT  0.224 0.130  2  2.35 
PSc320430                34.5645  -4.4144    56930 MMT  0.222 0.223  9  7.04 
PSc320430                34.5645  -4.4144    56930 MMT  0.222 0.485  3  1.94 
PSc320433                35.9829  -3.1478    56924 MMT  0.644 0.645  6  7.93 
PSc320433                35.9829  -3.1478    56924 MMT  0.644 0.488  3  2.76 
PSc320433                35.9829  -3.1478    56924 MMT  0.644 0.156  2  2.61 
PSc320440               352.9331   0.6592    52199 SDSS 0.430 0.471  5  5.61 
PSc320440               352.9331   0.6592    52199 SDSS 0.430 0.475  4  4.52 
PSc320440               352.9331   0.6592    52199 SDSS 0.430 0.440  2  3.15 
PSc320440               352.9331   0.6592    52199 SDSS 0.430 0.183  2  1.87 
PSc320441               352.0212   0.8816    56980 MMT  0.365 0.366 10  5.33 
PSc320441               352.0212   0.8816    56980 MMT  0.365 0.041  2  4.28 
PSc320453                36.3379  -5.3794    56564 MMT  0.444 0.444  5  3.09 
PSc320453                36.3379  -5.3794    56564 MMT  0.444 0.317  5  2.98 
PSc320463                37.0232  -4.8446    57716 MMT  0.297 0.297  8  5.88 
PSc320463                37.0232  -4.8446    57716 MMT  0.297 0.131  4  2.47 
PSc320469 SNIa           34.4195  -4.8377    55888 MMT  0.380 0.334  4  2.34 
PSc320469 SNIa           34.4195  -4.8377    55888 MMT  0.380 0.986  2  2.59 
PSc320469 SNIa           34.4195  -4.8377    55888 MMT  0.380 0.176  2  2.23 
PSc320470                37.1634  -4.2698    57716 MMT  0.095 0.305  4  2.02 
PSc320470                37.1634  -4.2698    57716 MMT  0.095 0.104  2  2.55 
PSc320470                37.1634  -4.2698    57716 MMT  0.095 0.328  2  2.04 
PSc320483                36.4459  -3.7187    57662 MMT  0.289 0.289  3  8.32 
PSc320483                36.4459  -3.7187    57662 MMT  0.289 0.731  3  5.90 
PSc320483                36.4459  -3.7187    57662 MMT  0.289 0.652  3  2.93 
PSc320483                36.4459  -3.7187    57662 MMT  0.289 0.192  3  2.14 
PSc320484                35.9792  -3.6892    56924 MMT  0.809 0.027  7  3.19 
PSc320484                35.9792  -3.6892    56924 MMT  0.809 0.414  5  2.52 
PSc320488                36.8028  -3.3982    57662 MMT  0.908 0.098  3  2.24 
PSc320488                36.8028  -3.3982    57662 MMT  0.908 0.908  2  3.29 
PSc320488                36.8028  -3.3982    57662 MMT  0.908 0.041  2  1.91 
PSc320489                36.3075  -3.2795    56924 MMT  0.577 0.350  5  2.75 
PSc320489                36.3075  -3.2795    56924 MMT  0.577 0.241  3  2.78 
PSc320491                35.4249  -3.0599    56925 MMT  0.215 0.215 11 10.8  
PSc320491                35.4249  -3.0599    56925 MMT  0.215 0.838  2  7.99 
PSc320492                35.3816  -3.0892    55887 MMT        0.282  6  4.48 
PSc320492                35.3816  -3.0892    55887 MMT        0.091  2  3.19 
PSc320497 VAR            36.5038  -2.8119    56904 SDSS 0.564 0.565  5  6.08 
PSc320497 VAR            36.5038  -2.8119    56904 SDSS 0.564 0.337  5  2.93 
PSc320497 VAR            36.5038  -2.8119    56904 SDSS 0.564 0.143  3  3.97 
PSc320507                53.9327 -28.8615    57013 AAT  0.296 0.297  6 10.8  
PSc320516                54.0918 -28.3184    57013 AAT  0.513 0.513  5  5.22 
PSc320516                54.0918 -28.3184    57013 AAT  0.513 0.026  2  2.02 
PSc320516                54.0918 -28.3184    57013 AAT  0.513 0.389  2  1.96 
PSc320527                52.4802 -27.9679    57013 AAT  0.532 0.532  3  3.34 
PSc320527                52.4802 -27.9679    57013 AAT  0.532 0.372  3  2.60 
PSc320541                53.9076 -27.0489    57013 AAT  0.342 0.343 11 16.0  
PSc320541                53.9076 -27.0489    57013 AAT  0.342 0.404  2  5.95 
PSc320552                54.0562 -26.4816    57013 AAT  0.092 0.093 12 29.9  
PSc320556               352.8416  -1.4759    57663 MMT  0.284 0.191  2  2.17 
PSc320556               352.8416  -1.4759    57663 MMT  0.284 0.137  2  2.06 
PSc320562               352.4346  -0.6415    57282 WIYN 0.536 0.536  7  5.74 
PSc320562               352.4346  -0.6415    57282 WIYN 0.536 0.315  3 14.0  
PSc320565               353.6799  -0.6170    57283 MMT  0.269 0.270 13  8.02 
PSc330005                53.3674 -28.7558    57013 AAT  0.421 0.421  6 15.1  
PSc330005                53.3674 -28.7558    57013 AAT  0.421 0.364  3  7.45 
PSc330013 SNII           51.6351 -27.9824    57013 AAT  0.123 0.123  9 20.7  
PSc330013 SNII           51.6351 -27.9824    57013 AAT  0.123 0.495  2  3.68 
PSc330015               351.7709   0.1504    57665 MMT  0.294 0.294 10 15.7  
PSc330016                35.0869  -3.7751    56925 MMT  0.329 0.329  6  6.86 
PSc330016                35.0869  -3.7751    56925 MMT  0.329 0.242  3  2.64 
PSc330016                35.0869  -3.7751    56925 MMT  0.329 0.014  2  4.25 
PSc330022 SNIa           35.3240  -2.9491    55887 MMT  0.265 0.265 11  8.13 
PSc330022 SNIa           35.3240  -2.9491    55887 MMT  0.265 0.337  2  5.07 
PSc330023 SNIa           35.7977  -2.7800    55887 MMT  0.182 0.181  8  5.25 
PSc330023 SNIa           35.7977  -2.7800    55887 MMT  0.182 0.142  5  2.43 
PSc330026 VAR           353.3401  -1.5709    55833 SDSS 0.563 0.563  6 13.7  
PSc330026 VAR           353.3401  -1.5709    55833 SDSS 0.563 0.489  4  2.25 
PSc330027 SNII          352.9484  -1.4319    57663 MMT  0.059 0.058 11 13.8  
PSc330027 SNII          352.9484  -1.4319    57663 MMT  0.059 0.779  3 10.4  
PSc330037               352.9345  -0.8974    57663 MMT  0.451 0.451 10  5.01 
PSc330049                34.6070  -4.4484    56930 MMT  0.515 0.515  5  5.34 
PSc330049                34.6070  -4.4484    56930 MMT  0.515 0.485  4  2.77 
PSc330049                34.6070  -4.4484    56930 MMT  0.515 0.155  2  5.14 
PSc330050                53.0845 -28.1573    57013 AAT  0.366 0.366  5  9.95 
PSc330050                53.0845 -28.1573    57013 AAT  0.366 0.819  2  2.75 
PSc330051               132.5685  44.4730    57066 MMT  0.131 0.130  9  7.69 
PSc330051               132.5685  44.4730    57066 MMT  0.131 0.406  2  2.52 
PSc330052               131.7409  44.5235    57066 MMT  0.194 0.194  9  6.68 
PSc330052               131.7409  44.5235    57066 MMT  0.194 0.223  3  7.16 
PSc330053 SNII           36.8917  -3.8430    56922 MMT  0.175 0.174  9 24.3  
PSc330053 SNII           36.8917  -3.8430    56922 MMT  0.175 0.474  3 10.6  
PSc330053 SNII           36.8917  -3.8430    56922 MMT  0.175 0.096  2  2.13 
PSc330056 SNIa          129.1445  44.4276    56564 MMT  0.259 0.259 13 14.0  
PSc330060                53.7655 -27.0662    57013 AAT  0.343 0.343  5  6.29 
PSc330060                53.7655 -27.0662    57013 AAT  0.343 0.282  3  2.60 
PSc330060                53.7655 -27.0662    57013 AAT  0.343 0.502  2  3.01 
PSc330061               129.4544  44.9326    56564 MMT  0.319 0.319 11  5.87 
PSc330061               129.4544  44.9326    56564 MMT  0.319 0.019  2  1.54 
PSc330063                35.6592  -3.0818    55887 MMT        0.345  4  4.17 
PSc330063                35.6592  -3.0818    55887 MMT        0.341  2  4.49 
PSc330064 SNII          129.9958  45.1935    57074 MMT  0.145 0.154  8  4.10 
PSc330067               351.2525  -0.8134    56926 MMT  0.108 0.108  9 17.1  
PSc330067               351.2525  -0.8134    56926 MMT  0.108 0.390  5 11.7  
PSc330068               352.2935  -1.9372    55833 SDSS 0.576 0.146  6  3.08 
PSc330068               352.2935  -1.9372    55833 SDSS 0.576 0.650  4  3.59 
PSc330076 SNIbc (Ic)    130.6280  42.9543    57066 WIYN 0.233 0.548  3  3.40 
PSc330076 SNIbc (Ic)    130.6280  42.9543    57066 WIYN 0.233 0.423  2  3.21 
PSc330076 SNIbc (Ic)    130.6280  42.9543    57066 WIYN 0.233 0.242  2  3.21 
PSc330078               351.9818  -1.4961    57662 MMT  0.299 0.299 10  9.84 
PSc330078               351.9818  -1.4961    57662 MMT  0.299 0.097  2  2.22 
PSc330080                35.4384  -5.1263    56926 MMT  0.258 0.258  7 11.1  
PSc330080                35.4384  -5.1263    56926 MMT  0.258 0.674  2  3.42 
PSc330080                35.4384  -5.1263    56926 MMT  0.258 0.269  2  2.92 
PSc330083 SNIa          129.4957  43.2976    57718 MMT  0.220 0.496  7  3.02 
PSc330083 SNIa          129.4957  43.2976    57718 MMT  0.220 0.169  2  2.79 
PSc330083 SNIa          129.4957  43.2976    57718 MMT  0.220 0.429  2  2.65 
PSc330085               351.3954  -1.5072    57662 MMT  0.214 0.214  9 30.8  
PSc330085               351.3954  -1.5072    57662 MMT  0.214 0.609  2 12.8  
PSc330089 SNIa           36.1901  -4.8224    56927 MMT  0.350 0.349  6  7.07 
PSc330089 SNIa           36.1901  -4.8224    56927 MMT  0.350 0.030  2  4.18 
PSc330094 VAR           130.7876  43.7917    56564 MMT  0.343 0.343  8  5.03 
PSc330097               353.4765  -0.5942    57283 MMT  0.479 0.479  6  4.56 
PSc330097               353.4765  -0.5942    57283 MMT  0.479 0.271  2  2.21 
PSc330097               353.4765  -0.5942    57283 MMT  0.479 0.964  2  2.05 
PSc330101                36.7460  -4.3343    57716 MMT  0.311 0.312 13  9.89 
PSc330103               132.0258  43.9793    57716 MMT  0.424 0.425 11 18.2  
PSc330103               132.0258  43.9793    57716 MMT  0.424 0.075  2  1.56 
PSc330106 SNIa          130.0101  43.7400    57066 MMT  0.370 0.286  6  2.84 
PSc330106 SNIa          130.0101  43.7400    57066 MMT  0.370 0.122  3  3.09 
PSc330106 SNIa          130.0101  43.7400    57066 MMT  0.370 0.111  3  2.16 
PSc330109               132.3546  44.1944    57716 MMT  0.305 0.306  3  3.17 
PSc330109               132.3546  44.1944    57716 MMT  0.305 0.742  3  2.79 
PSc330109               132.3546  44.1944    57716 MMT  0.305 0.609  2  2.66 
PSc330109               132.3546  44.1944    57716 MMT  0.305 0.103  2  1.56 
PSc330112 SNIa           37.1220  -4.1465    56217 SDSS 0.211 0.229 10  3.63 
PSc330112 SNIa           37.1220  -4.1465    56217 SDSS 0.211 0.021  2  3.00 
PSc330114 SLSN          130.3093  44.0325    57131 MMT  1.565 0.588  3  2.90 
PSc330114 SLSN          130.3093  44.0325    57131 MMT  1.565 0.238  3  2.42 
PSc330114 SLSN          130.3093  44.0325    57131 MMT  1.565 0.701  2  2.65 
PSc330128 SNIa           36.8227  -3.8211    56922 MMT  0.322 0.322 11 21.5  
PSc330128 SNIa           36.8227  -3.8211    56922 MMT  0.322 0.008  2  1.37 
PSc330132               131.9970  44.8753    57422 WIYN 0.294 0.294  4  3.67 
PSc330132               131.9970  44.8753    57422 WIYN 0.294 0.264  2  3.03 
PSc330132               131.9970  44.8753    57422 WIYN 0.294 0.586  2  2.62 
PSc330132               131.9970  44.8753    57422 WIYN 0.294 0.695  2  2.25 
PSc330137               129.0793  44.7202    56564 MMT  0.307 0.307  6 12.7  
PSc330137               129.0793  44.7202    56564 MMT  0.307 0.246  3  3.30 
PSc330137               129.0793  44.7202    56564 MMT  0.307 0.585  2  7.76 
PSc330137               129.0793  44.7202    56564 MMT  0.307 0.836  2  4.98 
PSc330139               129.3069  45.0609    57074 MMT        0.196  7  2.91 
PSc330139               129.3069  45.0609    57074 MMT        0.060  2  2.46 
PSc330141               129.0583  45.0668    57074 MMT        0.585  4  4.24 
PSc330141               129.0583  45.0668    57074 MMT        0.496  3  4.42 
PSc330141               129.0583  45.0668    57074 MMT        0.221  2  4.40 
PSc330143 SNIa          351.5791   0.4816    56980 MMT  0.188 0.187  8 18.4  
PSc330143 SNIa          351.5791   0.4816    56980 MMT  0.188 0.096  2  1.84 
PSc330143 SNIa          351.5791   0.4816    56980 MMT  0.188 0.082  2  1.49 
PSc330145               351.6751   0.7328    57665 MMT  0.445 0.102  7 10.5  
PSc330145               351.6751   0.7328    57665 MMT  0.445 0.445  2 10.7  
PSc330145               351.6751   0.7328    57665 MMT  0.445 0.830  2  1.86 
PSc330153 QSO           131.7738  45.4155    57422 WIYN 1.207 0.113  5  4.67 
PSc330153 QSO           131.7738  45.4155    57422 WIYN 1.207 0.146  3  4.67 
PSc330153 QSO           131.7738  45.4155    57422 WIYN 1.207 0.386  3  2.54 
PSc330153 QSO           131.7738  45.4155    57422 WIYN 1.207 0.278  2  2.39 
PSc330165                54.0520 -29.0310    57013 AAT  0.313 0.313  6 14.3  
PSc330165                54.0520 -29.0310    57013 AAT  0.313 0.251  3  2.69 
PSc330173                36.3010  -5.2951    56564 MMT  0.205 0.205 13  9.85 
PSc330176 SNIa          131.8477  43.1456    57128 MMT  0.366 0.101  4  2.46 
PSc330176 SNIa          131.8477  43.1456    57128 MMT  0.366 0.264  3  2.39 
PSc330176 SNIa          131.8477  43.1456    57128 MMT  0.366 0.974  3  2.07 
PSc330194               131.6128  43.8416    57716 MMT  0.603 0.603  4  3.62 
PSc330194               131.6128  43.8416    57716 MMT  0.603 0.485  3  2.74 
PSc330194               131.6128  43.8416    57716 MMT  0.603 0.157  2  2.46 
PSc330196               132.4043  43.7228    57716 MMT  0.401 0.401  9 14.3  
PSc330196               132.4043  43.7228    57716 MMT  0.401 0.055  3  2.19 
PSc330199               353.2273  -0.4570    57283 MMT  0.194 0.194 13 12.5  
PSc330200                34.9097  -4.7398    56930 MMT  0.413 0.413  5  2.94 
PSc330200                34.9097  -4.7398    56930 MMT  0.413 0.309  4  2.60 
PSc330202                37.2370  -4.3276    57716 MMT  0.634 0.633  6  5.75 
PSc330232 SNII          132.4661  44.6884    57066 MMT  0.132 0.131  9  7.66 
PSc330239                54.5055 -27.2438    57013 AAT  0.495 0.495  3  3.55 
PSc330239                54.5055 -27.2438    57013 AAT  0.495 0.384  3  2.86 
PSc330239                54.5055 -27.2438    57013 AAT  0.495 0.992  2  2.45 
PSc330239                54.5055 -27.2438    57013 AAT  0.495 0.121  2  2.27 
PSc330240               128.9265  44.3904    56564 MMT  0.047 0.047  3  2.65 
PSc330240               128.9265  44.3904    56564 MMT  0.047 0.496  2  2.38 
PSc330240               128.9265  44.3904    56564 MMT  0.047 0.280  2  2.02 
PSc330250               130.9911  44.8771    56564 MMT  0.551 0.551  6  7.16 
PSc330250               130.9911  44.8771    56564 MMT  0.551 0.498  2  2.31 
PSc330250               130.9911  44.8771    56564 MMT  0.551 0.248  2  1.82 
PSc330265               351.5155   0.7879    57665 MMT  0.555 0.555  8  6.71 
PSc330265               351.5155   0.7879    57665 MMT  0.555 0.608  2  1.94 
PSc340014                36.1537  -5.3286    56564 MMT  0.283 0.283 13 12.1  
PSc340020                52.4739 -28.9894    57013 AAT  0.428 0.428  4  7.18 
PSc340020                52.4739 -28.9894    57013 AAT  0.428 0.183  3  4.13 
PSc340020                52.4739 -28.9894    57013 AAT  0.428 0.132  3  2.60 
PSc340026               131.7871  43.1867    57128 MMT  0.037 0.311  3  2.68 
PSc340026               131.7871  43.1867    57128 MMT  0.037 0.225  2  1.93 
PSc340034                36.0818  -4.6822    56564 MMT  0.467 0.467 10 11.7  
PSc340034                36.0818  -4.6822    56564 MMT  0.467 0.283  2  2.10 
PSc340046 Bad           131.1214  43.6846    56564 MMT  0.650 0.011  8  2.72 
PSc340046 Bad           131.1214  43.6846    56564 MMT  0.650 0.649  4  4.22 
PSc340069               130.2493  44.0146    57718 MMT  0.362 0.362  7  9.74 
PSc340069               130.2493  44.0146    57718 MMT  0.362 0.023  2  4.59 
PSc340076                36.0900  -4.0692    56923 MMT  0.263 0.263 13 11.2  
PSc340080                35.6673  -4.0303    56923 MMT  0.271 0.272 13  9.84 
PSc340103                35.0054  -3.8422    56925 MMT  0.568 0.569  6 20.9  
PSc340103                35.0054  -3.8422    56925 MMT  0.568 0.116  2  2.22 
PSc340103                35.0054  -3.8422    56925 MMT  0.568 0.198  2  1.73 
PSc340104                36.3827  -3.8355    57662 MMT  0.485 0.485  4  2.96 
PSc340104                36.3827  -3.8355    57662 MMT  0.485 0.535  2  2.16 
PSc340104                36.3827  -3.8355    57662 MMT  0.485 0.090  2  1.53 
PSc340105                35.9695  -3.6345    56924 MMT  0.260 0.260  8  6.17 
PSc340105                35.9695  -3.6345    56924 MMT  0.260 0.230  2  1.92 
PSc340115               129.5408  44.8709    56564 MMT  0.522 0.521  6  5.17 
PSc340115               129.5408  44.8709    56564 MMT  0.522 0.154  2  2.77 
PSc340115               129.5408  44.8709    56564 MMT  0.522 0.327  2  1.96 
PSc340119               129.6287  45.0514    57074 MMT  0.108 0.108  6  3.73 
PSc340119               129.6287  45.0514    57074 MMT  0.108 0.270  2  2.49 
PSc340119               129.6287  45.0514    57074 MMT  0.108 0.986  2  1.83 
PSc340121                36.4460  -3.1795    56924 MMT  0.405 0.405 11  7.41 
PSc340121                36.4460  -3.1795    56924 MMT  0.405 0.168  3  3.39 
PSc340128               129.7737  45.3083    57074 MMT  0.275 0.275  7  5.88 
PSc340128               129.7737  45.3083    57074 MMT  0.275 0.174  2  2.29 
PSc340128               129.7737  45.3083    57074 MMT  0.275 0.214  2  2.01 
PSc340129 VAR           129.2833  45.2308    52232 SDSS 0.111 0.111  7  8.64 
PSc340129 VAR           129.2833  45.2308    52232 SDSS 0.111 0.672  2  1.87 
PSc340139               130.9861  45.5830    55290 MMT  0.427 0.427  9 11.2  
PSc340139               130.9861  45.5830    55290 MMT  0.427 0.078  2  1.79 
PSc340142                36.6243  -5.4133    56564 MMT  0.296 0.297  9 10.3  
PSc340142                36.6243  -5.4133    56564 MMT  0.296 0.035  2  1.50 
PSc340147               351.6764  -1.7938    57662 MMT  0.280 0.281 10 16.8  
PSc340147               351.6764  -1.7938    57662 MMT  0.280 0.221  2  2.62 
PSc340154               131.2907  43.6181    57128 MMT  0.303 0.302  6  5.58 
PSc340154               131.2907  43.6181    57128 MMT  0.303 0.635  2  5.72 
PSc340155               353.3792  -0.7179    57283 MMT  0.393 0.393  6 16.1  
PSc340155               353.3792  -0.7179    57283 MMT  0.393 0.298  3  2.82 
PSc340155               353.3792  -0.7179    57283 MMT  0.393 0.064  2  5.33 
PSc340163               129.5650  44.9593    57074 MMT  0.568 0.113  7  3.02 
PSc340163               129.5650  44.9593    57074 MMT  0.568 0.482  3  3.53 
PSc340163               129.5650  44.9593    57074 MMT  0.568 0.568  3  3.14 
PSc340166 Bad           130.6799  45.6513    56362 SDSS 0.648 0.047  4  2.68 
PSc340168               131.6820  42.9629    57128 MMT  0.968 0.450  2  2.17 
PSc340168               131.6820  42.9629    57128 MMT  0.968 0.333  2  2.17 
PSc340169 SNIa          131.3601  43.0670    57128 MMT  0.390 0.390 10  5.34 
PSc340169 SNIa          131.3601  43.0670    57128 MMT  0.390 0.048  2  1.78 
PSc340178               131.9221  44.4642    57716 MMT  0.215 0.632  5 12.0  
PSc340178               131.9221  44.4642    57716 MMT  0.215 0.215  4  5.72 
PSc340178               131.9221  44.4642    57716 MMT  0.215 0.556  3  2.09 
PSc340182               132.3516  44.7648    57066 MMT  0.579 0.580  6  3.43 
PSc340182               132.3516  44.7648    57066 MMT  0.579 0.240  3  2.59 
PSc340182               132.3516  44.7648    57066 MMT  0.579 0.285  2  2.64 
PSc340182               132.3516  44.7648    57066 MMT  0.579 0.318  2  2.10 
PSc340190                35.9096  -5.7907    57282 WIYN       0.364  3  3.64 
PSc340190                35.9096  -5.7907    57282 WIYN       0.135  2  2.37 
PSc340194                36.5060  -5.0905    55534 SDSS 0.565 0.531  5  2.27 
PSc340194                36.5060  -5.0905    55534 SDSS 0.565 0.564  3  2.80 
PSc340194                36.5060  -5.0905    55534 SDSS 0.565 0.136  3  2.06 
PSc340195 SLSN           36.4429  -5.0641    56564 MMT  0.720 0.627  6 11.1  
PSc340195 SLSN           36.4429  -5.0641    56564 MMT  0.720 0.551  5  3.94 
PSc340203 VAR            36.9361  -4.1531    57716 MMT  0.582 0.172  6  3.15 
PSc340203 VAR            36.9361  -4.1531    57716 MMT  0.582 0.586  4  5.34 
PSc340209                36.8018  -3.8714    56922 MMT  0.480 0.480  6  9.60 
PSc340209                36.8018  -3.8714    56922 MMT  0.480 0.115  3  3.76 
PSc340209                36.8018  -3.8714    56922 MMT  0.480 0.129  2  2.91 
PSc340210                35.9284  -4.1854    56923 MMT  0.561 0.561  9  6.96 
PSc340211 SNIa           34.8548  -4.0538    56930 MMT  0.296 0.292 13 11.7  
PSc340218 SNIa           35.0115  -3.8086    56925 MMT  0.163 0.163 13 13.0  
PSc340222 SNIa           36.3300  -3.4719    56924 MMT  0.252 0.255  5  8.78 
PSc340222 SNIa           36.3300  -3.4719    56924 MMT  0.252 0.287  4  4.50 
PSc340227                35.1251  -3.1137    56925 MMT  0.632 0.632  6  6.45 
PSc340227                35.1251  -3.1137    56925 MMT  0.632 0.050  2  2.50 
PSc340227                35.1251  -3.1137    56925 MMT  0.632 1.022  2  2.41 
PSc340242 SNIa           54.2875 -27.7904    57013 AAT  0.453 0.452  9  6.43 
PSc340242 SNIa           54.2875 -27.7904    57013 AAT  0.453 0.423  2  2.36 
PSc340243 SNIbc (Ic)     52.7478 -28.1668    57013 AAT  0.078 0.077 13 24.0  
PSc340272 SNIa           36.0595  -5.4161    56927 MMT  0.192 0.196 13  7.00 
PSc340279                35.0095  -5.1148    56926 MMT  0.830 0.831  6  5.17 
PSc340298 Bad            36.6703  -3.8858    57662 MMT  0.176 0.175 13 11.8  
PSc340309                53.1839 -27.6617    57013 AAT  0.150 0.150 13 29.9  
PSc340311                35.9263  -3.5720    56924 MMT  0.300 0.300  8 16.9  
PSc340311                35.9263  -3.5720    56924 MMT  0.300 0.240  3  2.56 
PSc340337 SNII          159.0272  57.7841    57126 MMT  0.040 0.044  9 23.0  
PSc340337 SNII          159.0272  57.7841    57126 MMT  0.040 0.753  5 14.7  
PSc340346 SNII          159.9800  58.8247    56564 MMT  0.136 0.134  9 30.2  
PSc340346 SNII          159.9800  58.8247    56564 MMT  0.136 0.905  2 13.8  
PSc340346 SNII          159.9800  58.8247    56564 MMT  0.136 0.082  2  2.29 
PSc340347               163.3303  59.3003    56564 MMT  0.354 0.354  7 17.9  
PSc340347               163.3303  59.3003    56564 MMT  0.354 0.034  2  5.10 
PSc340347               163.3303  59.3003    56564 MMT  0.354 0.292  2  2.83 
PSc340347               163.3303  59.3003    56564 MMT  0.354 0.266  2  2.22 
PSc350004               162.1728  56.8020    57422 WIYN 0.038 0.014  5  1.97 
PSc350004               162.1728  56.8020    57422 WIYN 0.038 0.379  3  2.42 
PSc350004               162.1728  56.8020    57422 WIYN 0.038 0.405  2  3.20 
PSc350009               129.7482  44.8129    57074 MMT  0.219 0.284  5  3.44 
PSc350009               129.7482  44.8129    57074 MMT  0.219 0.472  4  2.93 
PSc350020               163.6778  57.3829    57127 MMT  0.205 0.205 13 14.3  
PSc350047 SNIa          163.2619  58.1366    57064 MMT  0.233 0.233  9 30.6  
PSc350047 SNIa          163.2619  58.1366    57064 MMT  0.233 0.176  3  2.11 
PSc350049               161.8352  58.0475    56564 MMT  0.463 0.463 11  6.07 
PSc350049               161.8352  58.0475    56564 MMT  0.463 0.276  2  1.84 
PSc350050 SNIa          161.0801  58.0754    56564 MMT  0.404 0.403  6 38.7  
PSc350050 SNIa          161.0801  58.0754    56564 MMT  0.404 0.338  5  2.75 
PSc350050 SNIa          161.0801  58.0754    56564 MMT  0.404 0.072  2  5.13 
PSc350052               160.7263  58.0012    57126 MMT  0.242 0.242  8 14.2  
PSc350052               160.7263  58.0012    57126 MMT  0.242 0.184  2  1.71 
PSc350073               160.8615  59.0299    57716 MMT  0.229 0.229 13  9.10 
PSc350075               150.7282   1.1784    57013 AAT  0.172 0.172  8 12.7  
PSc350075               150.7282   1.1784    57013 AAT  0.172 0.469  2  6.40 
PSc350075               150.7282   1.1784    57013 AAT  0.172 0.485  2  2.83 
PSc350076 SNIbc (Ic)    148.5610   1.6819    56564 MMT  0.098 0.098 12 11.1  
PSc350078 SNIa          130.6627  43.7841    56564 MMT  0.300 0.406  3  3.10 
PSc350078 SNIa          130.6627  43.7841    56564 MMT  0.300 0.120  3  2.12 
PSc350078 SNIa          130.6627  43.7841    56564 MMT  0.300 0.196  2  2.03 
PSc350080 SNIa          130.6349  43.9991    56564 MMT  0.285 0.284 11  9.84 
PSc350080 SNIa          130.6349  43.9991    56564 MMT  0.285 0.942  2  5.68 
PSc350083 SNIa          130.1380  44.3742    56564 MMT  0.367 0.366  6  5.18 
PSc350083 SNIa          130.1380  44.3742    56564 MMT  0.367 0.303  5  3.95 
PSc350083 SNIa          130.1380  44.3742    56564 MMT  0.367 0.137  2  1.59 
PSc350091 SNIa          162.9483  59.4034    56564 MMT  0.509 0.509  8 10.00 
PSc350091 SNIa          162.9483  59.4034    56564 MMT  0.509 0.582  2 10.6  
PSc350111 SNIa          150.9624   2.3427    57013 AAT  0.252 0.028  4  2.65 
PSc350111 SNIa          150.9624   2.3427    57013 AAT  0.252 0.540  3  3.10 
PSc350111 SNIa          150.9624   2.3427    57013 AAT  0.252 0.363  3  2.38 
PSc350121               150.8636   3.0938    56564 MMT        0.366  3  3.21 
PSc350121               150.8636   3.0938    56564 MMT        0.291  2  6.72 
PSc350131               131.0509  44.1882    56564 MMT  0.211 0.211  9  6.15 
PSc350131               131.0509  44.1882    56564 MMT  0.211 0.985  2  2.64 
PSc350140               185.7750  46.8018    57066 WIYN       0.283  3  3.50 
PSc350140               185.7750  46.8018    57066 WIYN       0.425  2  4.16 
PSc350142               183.8292  46.7726    57066 WIYN       0.113  7  5.82 
PSc350142               183.8292  46.7726    57066 WIYN       0.123  2  2.81 
PSc350142               183.8292  46.7726    57066 WIYN       0.474  2  1.99 
PSc350146               186.2294  48.0789    57074 MMT  0.768 0.229  6  4.62 
PSc350146               186.2294  48.0789    57074 MMT  0.768 0.112  3  3.64 
PSc350146               186.2294  48.0789    57074 MMT  0.768 0.863  2  6.34 
PSc350149 Bad           150.3441   0.8136    55300 SDSS 0.509 0.122  4  4.79 
PSc350149 Bad           150.3441   0.8136    55300 SDSS 0.509 0.580  4  2.52 
PSc350149 Bad           150.3441   0.8136    55300 SDSS 0.509 0.026  2  1.88 
PSc350152               149.7546   0.8148    56564 MMT  0.434 0.272  5  2.60 
PSc350152               149.7546   0.8148    56564 MMT  0.434 0.434  4  2.89 
PSc350152               149.7546   0.8148    56564 MMT  0.434 0.276  2  2.86 
PSc350152               149.7546   0.8148    56564 MMT  0.434 0.106  2  2.50 
PSc350158               149.8712   1.1460    56564 MMT  0.081 0.081  8 10.9  
PSc350158               149.8712   1.1460    56564 MMT  0.081 0.484  2  2.54 
PSc350158               149.8712   1.1460    56564 MMT  0.081 0.159  2  1.91 
PSc350161               149.9972   1.2459    56564 MMT  0.237 0.237  7 13.2  
PSc350161               149.9972   1.2459    56564 MMT  0.237 0.156  5  2.35 
PSc350161               149.9972   1.2459    56564 MMT  0.237 0.647  2  9.20 
PSc350168               130.1065  43.9110    57718 MMT  0.307 0.307  6  7.45 
PSc350168               130.1065  43.9110    57718 MMT  0.307 0.434  2  5.56 
PSc350168               130.1065  43.9110    57718 MMT  0.307 0.100  2  1.99 
PSc350170               150.6912   1.7423    57013 AAT  0.223 0.224  7  5.66 
PSc350170               150.6912   1.7423    57013 AAT  0.223 0.036  4  2.41 
PSc350174               186.5298  46.3259    57066 WIYN 0.364 0.363  6  3.48 
PSc350176               184.8470  46.6011    57066 MMT  0.267 0.267  3  3.39 
PSc350176               184.8470  46.6011    57066 MMT  0.267 0.580  3  3.24 
PSc350176               184.8470  46.6011    57066 MMT  0.267 0.482  2  3.34 
PSc350176               184.8470  46.6011    57066 MMT  0.267 0.119  2  2.26 
PSc350181               131.0864  44.2390    57131 MMT  0.422 0.423 10  7.71 
PSc350181               131.0864  44.2390    57131 MMT  0.422 0.137  3  0.00 
PSc350187               186.0830  47.0561    56564 MMT  0.105 0.106 10 16.4  
PSc350187               186.0830  47.0561    56564 MMT  0.105 0.387  3  2.39 
PSc350201               149.2233   2.0218    56564 MMT  0.192 0.914  3  2.50 
PSc350201               149.2233   2.0218    56564 MMT  0.192 0.263  2  3.03 
PSc350201               149.2233   2.0218    56564 MMT  0.192 0.138  2  2.94 
PSc350211               149.8836   2.3800    56564 MMT  0.359 0.360  6  8.38 
PSc350211               149.8836   2.3800    56564 MMT  0.359 0.270  3  2.33 
PSc350211               149.8836   2.3800    56564 MMT  0.359 0.036  2  3.74 
PSc350213               151.0289   2.7319    56564 MMT  0.609 0.610 11  9.03 
PSc350214               149.1991   2.3004    57013 AAT  0.280 0.281  9  8.85 
PSc350214               149.1991   2.3004    57013 AAT  0.280 0.361  2  4.48 
PSc350214               149.1991   2.3004    57013 AAT  0.280 0.394  2  4.34 
PSc350219 SNIa          150.6463   2.6252    56564 MMT  0.345 0.345  6  6.98 
PSc350219 SNIa          150.6463   2.6252    56564 MMT  0.345 0.285  4  4.23 
PSc350219 SNIa          150.6463   2.6252    56564 MMT  0.345 0.026  2  2.68 
PSc350223               149.7968   3.1945    57013 AAT  0.221 0.221 10  8.09 
PSc350223               149.7968   3.1945    57013 AAT  0.221 0.430  3  2.99 
PSc350224 FELT          149.3505   3.1838    56564 MMT  0.101 0.100  9 16.9  
PSc350224 FELT          149.3505   3.1838    56564 MMT  0.101 0.016  3  2.48 
PSc350225               149.2502   3.1387    56564 MMT  0.460 0.460 11 10.8  
PSc350233 SNIa          149.4662   3.4823    57013 AAT  0.168 0.167  7 13.5  
PSc350233 SNIa          149.4662   3.4823    57013 AAT  0.168 0.006  4  2.87 
PSc350235 SNIa          184.3504  48.3473    57063 MMT  0.263 0.263  9  6.67 
PSc350235 SNIa          184.3504  48.3473    57063 MMT  0.263 0.204  2  2.41 
PSc350235 SNIa          184.3504  48.3473    57063 MMT  0.263 0.682  2  2.29 
PSc350240                53.9071 -29.0220    57013 AAT  0.370 0.036  5  2.74 
PSc350240                53.9071 -29.0220    57013 AAT  0.370 0.464  3  3.71 
PSc350240                53.9071 -29.0220    57013 AAT  0.370 0.486  3  3.58 
PSc350240                53.9071 -29.0220    57013 AAT  0.370 0.026  2  2.16 
PSc350255               150.0713   0.9170    56564 MMT  0.285 0.285  5  2.83 
PSc350255               150.0713   0.9170    56564 MMT  0.285 0.403  3  2.54 
PSc350255               150.0713   0.9170    56564 MMT  0.285 0.046  2  1.84 
PSc350255               150.0713   0.9170    56564 MMT  0.285 0.122  2  1.75 
PSc350274               150.3156   1.1674    56564 MMT  0.454 0.455  6  5.16 
PSc350274               150.3156   1.1674    56564 MMT  0.454 0.470  2  3.74 
PSc350274               150.3156   1.1674    56564 MMT  0.454 0.914  2  2.42 
PSc350282               149.3612   1.1452    57134 MMT        0.201  4  2.87 
PSc350282               149.3612   1.1452    57134 MMT        0.157  2  2.91 
PSc350282               149.3612   1.1452    57134 MMT        0.109  2  2.59 
PSc350286               149.7909   1.2667    56564 MMT  0.220 0.221 13 10.6  
PSc350288               149.3293   1.3099    57134 MMT        0.572  5  4.01 
PSc350288               149.3293   1.3099    57134 MMT        0.415  3  2.09 
PSc350288               149.3293   1.3099    57134 MMT        0.263  2  2.87 
PSc350288               149.3293   1.3099    57134 MMT        0.501  2  2.32 
PSc350296 VAR           185.8679  46.0352    56564 MMT        0.115  2  2.59 
PSc350296 VAR           185.8679  46.0352    56564 MMT        0.385  2  2.23 
PSc350296 VAR           185.8679  46.0352    56564 MMT        0.175  2  2.02 
PSc350306                52.0895 -28.8764    57013 AAT  0.330 0.331  5  8.21 
PSc350306                52.0895 -28.8764    57013 AAT  0.330 0.425  3  5.36 
PSc350307                51.9677 -28.8062    57013 AAT  0.263 0.262  7 26.3  
PSc350307                51.9677 -28.8062    57013 AAT  0.263 0.179  4  2.07 
PSc350307                51.9677 -28.8062    57013 AAT  0.263 0.680  2  8.80 
PSc350315               129.3080  43.4262    57066 MMT        0.506  5  4.02 
PSc350315               129.3080  43.4262    57066 MMT        0.120  4  2.61 
PSc350315               129.3080  43.4262    57066 MMT        0.405  4  2.43 
PSc350316 SNIa          131.4696  43.8184    56564 MMT  0.079 0.078  9 10.1  
PSc350316 SNIa          131.4696  43.8184    56564 MMT  0.079 0.352  5 14.1  
PSc350319               130.4208  43.8640    57718 MMT  0.511 0.511  6  5.37 
PSc350319               130.4208  43.8640    57718 MMT  0.511 0.442  5  2.72 
PSc350319               130.4208  43.8640    57718 MMT  0.511 0.243  2  2.64 
PSc350324               150.3194   1.4294    56564 MMT  0.318 0.319  8 13.9  
PSc350324               150.3194   1.4294    56564 MMT  0.318 0.006  2  2.12 
PSc350330 SNII          151.3203   1.6776    57132 MMT  0.042 0.042  9  8.78 
PSc350330 SNII          151.3203   1.6776    57132 MMT  0.042 0.335  4 12.3  
PSc350335               161.7830  57.4276    56564 MMT  0.348 0.348 11  6.13 
PSc350335               161.7830  57.4276    56564 MMT  0.348 0.028  2  1.72 
PSc350342               185.3847  46.3929    56564 MMT  0.519 0.519 11  7.34 
PSc350342               185.3847  46.3929    56564 MMT  0.519 0.224  2  2.15 
PSc350352 FELT          186.3938  46.6908    56564 MMT  0.405 0.405  5  3.88 
PSc350352 FELT          186.3938  46.6908    56564 MMT  0.405 0.611  2  2.43 
PSc350355                54.3043 -28.0109    57013 AAT  0.145 0.145 13 14.1  
PSc350356                53.4530 -28.0542    57013 AAT  0.332 0.333 11 13.3  
PSc350356                53.4530 -28.0542    57013 AAT  0.332 0.394  2  3.18 
PSc350362                53.7621 -27.8736    57013 AAT  0.533 0.534  6 15.9  
PSc350362                53.7621 -27.8736    57013 AAT  0.533 0.408  2  3.40 
PSc350362                53.7621 -27.8736    57013 AAT  0.533 0.464  2  2.24 
PSc350363                53.7526 -27.9057    57013 AAT  0.162 0.162  7 28.2  
PSc350363                53.7526 -27.9057    57013 AAT  0.162 0.085  3  2.43 
PSc350363                53.7526 -27.9057    57013 AAT  0.162 0.148  2  3.52 
PSc350378               149.2577   1.5694    57134 MMT  0.563 0.594  3  3.13 
PSc350378               149.2577   1.5694    57134 MMT  0.563 0.312  3  2.72 
PSc350378               149.2577   1.5694    57134 MMT  0.563 0.414  2  2.54 
PSc350385               148.8763   1.7611    56564 MMT  0.586 0.586  7  3.47 
PSc350385               148.8763   1.7611    56564 MMT  0.586 0.694  2  2.96 
PSc350385               148.8763   1.7611    56564 MMT  0.586 0.312  2  2.34 
PSc350390               164.4343  57.7476    57064 MMT        0.495  9  6.30 
PSc350390               164.4343  57.7476    57064 MMT        0.153  2  1.97 
PSc350393               162.5602  57.9407    57066 WIYN       0.113  4  4.74 
PSc350393               162.5602  57.9407    57066 WIYN       0.138  4  2.75 
PSc350393               162.5602  57.9407    57066 WIYN       0.990  2  6.83 
PSc350393               162.5602  57.9407    57066 WIYN       0.051  2  2.65 
PSc350394               160.5027  57.5217    57126 MMT  0.284 0.284  6  5.00 
PSc350394               160.5027  57.5217    57126 MMT  0.284 0.098  3  3.38 
PSc350394               160.5027  57.5217    57126 MMT  0.284 0.394  2  3.99 
PSc350394               160.5027  57.5217    57126 MMT  0.284 0.122  2  3.48 
PSc350413                52.7975 -27.9382    57013 AAT  0.281 0.281 11 17.2  
PSc350413                52.7975 -27.9382    57013 AAT  0.281 0.838  2 14.0  
PSc350426               132.4440  44.5722    57066 MMT  0.600 0.600  6  3.19 
PSc350426               132.4440  44.5722    57066 MMT  0.600 0.191  3  2.97 
PSc350426               132.4440  44.5722    57066 MMT  0.600 0.168  2  2.60 
PSc350436               149.0385   2.1391    56564 MMT  0.518 0.519  6  9.33 
PSc350436               149.0385   2.1391    56564 MMT  0.518 0.485  4  2.75 
PSc350436               149.0385   2.1391    56564 MMT  0.518 0.158  2  2.80 
PSc350442               160.3271  57.7644    57126 MMT  0.490 0.490  9  4.94 
PSc350442               160.3271  57.7644    57126 MMT  0.490 0.136  3  2.84 
PSc350457               186.8870  47.2018    57367 MMT  0.525 0.409  4  3.40 
PSc350457               186.8870  47.2018    57367 MMT  0.525 0.525  4  3.32 
PSc350457               186.8870  47.2018    57367 MMT  0.525 0.013  4  2.28 
PSc350458               186.7936  47.1817    57367 MMT  0.580 0.124  6  2.46 
PSc350458               186.7936  47.1817    57367 MMT  0.580 0.580  3  3.47 
PSc350458               186.7936  47.1817    57367 MMT  0.580 0.286  2  2.83 
PSc350458               186.7936  47.1817    57367 MMT  0.580 0.223  2  2.70 
PSc350472               130.3656  44.4768    57131 MMT  0.313 0.313 11  9.70 
PSc350472               130.3656  44.4768    57131 MMT  0.313 0.296  2  1.02 
PSc350480               129.0117  44.6033    56564 MMT  0.311 0.310  7  4.73 
PSc350480               129.0117  44.6033    56564 MMT  0.311 0.205  2  2.56 
PSc350480               129.0117  44.6033    56564 MMT  0.311 1.041  2  2.45 
PSc350490               151.1543   2.9011    52235 SDSS 0.093 0.034  6  3.62 
PSc350490               151.1543   2.9011    52235 SDSS 0.093 0.127  4  2.46 
PSc350490               151.1543   2.9011    52235 SDSS 0.093 0.108  2  4.18 
PSc350513               183.1350  47.2537    57072 MMT  0.176 0.176  7 13.4  
PSc350513               183.1350  47.2537    57072 MMT  0.176 0.085  3  2.48 
PSc350519               185.5668  47.4263    57365 MMT  0.154 0.155 13 13.8  
PSc350525               185.1138  47.4284    57365 MMT  0.255 0.255  6  8.56 
PSc350525               185.1138  47.4284    57365 MMT  0.255 0.564  3  2.98 
PSc350525               185.1138  47.4284    57365 MMT  0.255 0.102  2  1.89 
PSc350539                52.8510 -27.1268    57013 AAT  0.525 0.071  4  3.79 
PSc350539                52.8510 -27.1268    57013 AAT  0.525 0.525  3  4.58 
PSc350539                52.8510 -27.1268    57013 AAT  0.525 0.380  2  2.62 
PSc350545               131.3382  44.8583    56564 MMT  0.150 0.208  3  2.81 
PSc350545               131.3382  44.8583    56564 MMT  0.150 0.247  2  2.83 
PSc350552 VAR           148.6837   2.7106    51994 SDSS 0.105 0.105  7  5.15 
PSc350560               160.8608  58.6393    57715 MMT  0.175 0.176 13 10.8  
PSc350563               160.4126  58.5875    57715 MMT  0.115 0.115 10 14.8  
PSc350566               160.4139  58.7346    57715 MMT  0.530 0.530  4  3.36 
PSc350566               160.4139  58.7346    57715 MMT  0.530 0.563  2  2.26 
PSc350566               160.4139  58.7346    57715 MMT  0.530 0.196  2  2.18 
PSc350566               160.4139  58.7346    57715 MMT  0.530 0.209  2  2.06 
PSc350567               159.7089  58.7325    57715 MMT  0.347 0.348  6  6.37 
PSc350567               159.7089  58.7325    57715 MMT  0.347 0.054  2  3.62 
PSc350567               159.7089  58.7325    57715 MMT  0.347 0.107  2  2.40 
PSc350573               184.9731  47.6042    57181 WIYN 0.360 0.360  3  5.74 
PSc350573               184.9731  47.6042    57181 WIYN 0.360 0.144  2  3.14 
PSc350576               184.3989  47.7026    57181 WIYN 0.360 0.360  3  5.45 
PSc350576               184.3989  47.7026    57181 WIYN 0.360 0.171  2  2.51 
PSc350576               184.3989  47.7026    57181 WIYN 0.360 0.479  2  1.87 
PSc350583               183.9533  47.6810    57063 MMT  0.357 0.357 11  9.32 
PSc350583               183.9533  47.6810    57063 MMT  0.357 0.163  2  2.73 
PSc350600                52.4263 -26.9810    57013 AAT  0.188 0.189  8 25.4  
PSc350600                52.4263 -26.9810    57013 AAT  0.188 0.133  3  1.74 
PSc350600                52.4263 -26.9810    57013 AAT  0.188 0.582  2  5.27 
PSc350604                53.0166 -26.7258    57013 AAT  0.089 0.089  9 18.8  
PSc350604                53.0166 -26.7258    57013 AAT  0.089 0.829  5 15.0  
PSc350606 SNIa           54.2024 -26.7607    57013 AAT  0.350 0.345  7 12.0  
PSc350606 SNIa           54.2024 -26.7607    57013 AAT  0.350 0.389  2  2.78 
PSc350607 SNIa           52.7340 -26.6592    57013 AAT  0.560 0.012  6  2.48 
PSc350607 SNIa           52.7340 -26.6592    57013 AAT  0.560 0.652  5 14.0  
PSc350607 SNIa           52.7340 -26.6592    57013 AAT  0.560 0.388  2  3.79 
PSc350613               150.6163   3.0152    56564 MMT  0.412 0.412  8  4.24 
PSc350613               150.6163   3.0152    56564 MMT  0.412 0.314  4  3.62 
PSc350614               150.2349   3.1401    57133 MMT  0.482 0.482 10  5.39 
PSc350614               150.2349   3.1401    57133 MMT  0.482 0.706  2  2.51 
PSc350622               150.3835   3.3395    57133 MMT  0.167 0.167  9  9.93 
PSc350622               150.3835   3.3395    57133 MMT  0.167 0.769  3  2.45 
PSc350630 SNIa          162.4050  58.9530    56564 MMT  0.300 0.304 14 20.5  
PSc350633 SNIIn         161.3288  59.0817    57716 MMT  0.201 0.200  7  3.71 
PSc350633 SNIIn         161.3288  59.0817    57716 MMT  0.201 0.314  5  3.33 
PSc350637               162.7706  59.2330    56564 MMT  0.453 0.453  6 19.1  
PSc350637               162.7706  59.2330    56564 MMT  0.453 0.357  3  5.14 
PSc350637               162.7706  59.2330    56564 MMT  0.453 0.109  2  3.80 
PSc350637               162.7706  59.2330    56564 MMT  0.453 0.385  2  1.88 
PSc350652               183.6391  48.1496    57364 MMT  0.593 0.594  6  6.22 
PSc350652               183.6391  48.1496    57364 MMT  0.593 0.489  3  2.44 
PSc350652               183.6391  48.1496    57364 MMT  0.593 0.214  2  1.51 
PSc350653               183.6199  48.1544    57364 MMT  0.403 0.403  6 21.5  
PSc350653               183.6199  48.1544    57364 MMT  0.403 0.338  3  2.39 
PSc350653               183.6199  48.1544    57364 MMT  0.403 0.071  2  5.42 
PSc350653               183.6199  48.1544    57364 MMT  0.403 0.310  2  5.22 
PSc350657               183.2982  48.1331    57364 MMT  0.596 0.596  6 10.6  
PSc350657               183.2982  48.1331    57364 MMT  0.596 0.491  5  3.20 
PSc350657               183.2982  48.1331    57364 MMT  0.596 0.218  2  3.19 
PSc350668               150.5933   3.4348    57133 MMT  0.211 0.211  8 12.7  
PSc350668               150.5933   3.4348    57133 MMT  0.211 0.609  2  2.13 
PSc350668               150.5933   3.4348    57133 MMT  0.211 0.154  2  1.72 
PSc350672               150.3196   3.7388    57013 AAT  0.503 0.503  3  3.23 
PSc350688                51.9936 -27.4256    57013 AAT  0.698 0.698  3  5.28 
PSc350688                51.9936 -27.4256    57013 AAT  0.698 0.557  2  2.36 
PSc350688                51.9936 -27.4256    57013 AAT  0.698 0.025  2  2.29 
PSc350699 VAR           160.8067  56.8581    56657 SDSS 0.524 0.596  6  3.53 
PSc350699 VAR           160.8067  56.8581    56657 SDSS 0.524 0.564  5  5.36 
PSc350699 VAR           160.8067  56.8581    56657 SDSS 0.524 0.181  3  2.84 
PSc350714               185.2822  46.0063    56564 MMT  0.523 0.116  7  2.49 
PSc350714               185.2822  46.0063    56564 MMT  0.523 0.523  6  8.23 
PSc350730               186.8141  46.5859    57066 WIYN       0.173  4  3.79 
PSc350730               186.8141  46.5859    57066 WIYN       0.495  3  5.47 
PSc350730               186.8141  46.5859    57066 WIYN       0.113  3  4.86 
PSc350736               161.1346  57.3529    57128 MMT  0.414 0.414  4  3.17 
PSc350736               161.1346  57.3529    57128 MMT  0.414 0.304  2  2.68 
PSc350745               186.6877  47.0060    57192 MMT  0.915 0.610  4  2.18 
PSc350745               186.6877  47.0060    57192 MMT  0.915 0.114  2  3.10 
PSc350745               186.6877  47.0060    57192 MMT  0.915 0.103  2  2.77 
PSc350746               185.9613  47.0103    57066 WIYN 0.442 0.442  3  3.63 
PSc350746               185.9613  47.0103    57066 WIYN 0.442 0.210  3  2.83 
PSc350746               185.9613  47.0103    57066 WIYN 0.442 0.866  2  2.71 
PSc350751               159.4835  57.6706    57126 MMT        0.548  6  2.51 
PSc350751               159.4835  57.6706    57126 MMT        0.496  5  4.11 
PSc350751               159.4835  57.6706    57126 MMT        0.278  2  2.65 
PSc350758 VAR           183.6837  46.8804    57066 WIYN 0.032 0.032  8  8.15 
PSc350758 VAR           183.6837  46.8804    57066 WIYN 0.032 0.424  2  1.99 
PSc350771               160.8111  58.3847    57715 MMT        0.577  8  4.30 
PSc350790               149.4643   2.9158    56564 MMT  0.590 0.590  2  2.68 
PSc350790               149.4643   2.9158    56564 MMT  0.590 0.442  2  2.59 
PSc350790               149.4643   2.9158    56564 MMT  0.590 0.709  2  2.32 
PSc350790               149.4643   2.9158    56564 MMT  0.590 0.394  2  2.30 
PSc350790               149.4643   2.9158    56564 MMT  0.590 0.157  2  2.30 
PSc350822 VAR           150.3828   3.2752    52289 SDSS 0.097 0.097  8  6.97 
PSc350832               186.0092  47.9579    57074 MMT  0.157 0.157 13 14.0  
PSc350838               184.6281  48.0397    57181 WIYN       0.360  3  6.21 
PSc350838               184.6281  48.0397    57181 WIYN       0.039  3  3.52 
PSc350838               184.6281  48.0397    57181 WIYN       0.601  2  2.52 
PSc350842               184.0952  48.2308    57063 MMT  0.647 0.008  7  3.53 
PSc350842               184.0952  48.2308    57063 MMT  0.647 0.647  6  5.29 
PSc350848               162.5300  59.5482    52295 SDSS 0.116 0.126  8  8.99 
PSc350859               131.6057  43.5510    57128 MMT  0.440 0.440  4  3.53 
PSc350859               131.6057  43.5510    57128 MMT  0.440 0.698  2  2.63 
PSc350859               131.6057  43.5510    57128 MMT  0.440 0.524  2  2.08 
PSc350859               131.6057  43.5510    57128 MMT  0.440 0.120  2  2.02 
PSc350866               129.7255  44.4856    56564 MMT  0.261 0.260 13 10.2  
PSc350869               130.5696  44.6899    57131 MMT  0.381 0.287  5  3.28 
PSc350869               130.5696  44.6899    57131 MMT  0.381 0.382  3  4.54 
PSc350869               130.5696  44.6899    57131 MMT  0.381 0.052  2  3.02 
PSc360001               130.8808  42.8488    57066 WIYN 0.144 0.143  3  2.97 
PSc360001               130.8808  42.8488    57066 WIYN 0.144 0.052  2  2.60 
PSc360001               130.8808  42.8488    57066 WIYN 0.144 0.224  2  2.29 
PSc360004               185.3940  45.8163    57366 MMT  0.636 0.637  6 14.0  
PSc360004               185.3940  45.8163    57366 MMT  0.636 0.561  5  3.91 
PSc360004               185.3940  45.8163    57366 MMT  0.636 0.251  2  2.51 
PSc360006               163.1536  57.0669    57127 MMT  0.709 0.709  4  4.61 
PSc360006               163.1536  57.0669    57127 MMT  0.709 0.312  2  2.64 
PSc360006               163.1536  57.0669    57127 MMT  0.709 0.682  2  2.45 
PSc360006               163.1536  57.0669    57127 MMT  0.709 0.151  2  2.37 
PSc360013               184.4714  45.9642    57366 MMT  0.464 0.464 10  4.91 
PSc360014               185.4725  46.2114    57366 MMT  0.446 0.446 10 12.9  
PSc360014               185.4725  46.2114    57366 MMT  0.446 0.102  2  5.27 
PSc360027               160.2459  57.0990    56660 SDSS 0.358 0.412  4  2.44 
PSc360027               160.2459  57.0990    56660 SDSS 0.358 0.168  3  3.14 
PSc360027               160.2459  57.0990    56660 SDSS 0.358 0.368  3  2.29 
PSc360030 SNIIn         185.1552  46.5229    57366 MMT  0.285 0.579  5  3.44 
PSc360030 SNIIn         185.1552  46.5229    57366 MMT  0.285 0.285  2  3.65 
PSc360030 SNIIn         185.1552  46.5229    57366 MMT  0.285 0.215  2  1.96 
PSc360037               163.1154  57.7118    57127 MMT  0.233 0.233  7  3.68 
PSc360037               163.1154  57.7118    57127 MMT  0.233 0.547  5  2.96 
PSc360037               163.1154  57.7118    57127 MMT  0.233 0.303  2  2.60 
PSc360040               162.0375  57.7366    56564 MMT  0.349 0.294  4  3.13 
PSc360040               162.0375  57.7366    56564 MMT  0.349 0.348  4  3.10 
PSc360040               162.0375  57.7366    56564 MMT  0.349 0.581  2  2.22 
PSc360043               163.4290  58.0318    57064 MMT  0.499 0.500 11 10.6  
PSc360043               163.4290  58.0318    57064 MMT  0.499 0.284  2  3.77 
PSc360046               183.1395  46.6192    57066 WIYN 0.403 0.403  3  2.94 
PSc360046               183.1395  46.6192    57066 WIYN 0.403 0.059  3  1.79 
PSc360046               183.1395  46.6192    57066 WIYN 0.403 0.882  2  3.53 
PSc360046               183.1395  46.6192    57066 WIYN 0.403 0.146  2  2.86 
PSc360051               150.6948   2.4621    56564 MMT  0.193 0.193  8  4.41 
PSc360051               150.6948   2.4621    56564 MMT  0.193 0.237  2  2.81 
PSc360051               150.6948   2.4621    56564 MMT  0.193 0.139  2  2.27 
PSc360052               148.9304   2.1597    56564 MMT  0.313 0.313  8 11.1  
PSc360052               148.9304   2.1597    56564 MMT  0.313 0.210  3  2.81 
PSc360054               164.6548  58.2218    57064 MMT  0.598 0.599  6  6.20 
PSc360054               164.6548  58.2218    57064 MMT  0.598 0.283  3  2.56 
PSc360054               164.6548  58.2218    57064 MMT  0.598 0.034  2  1.88 
PSc360055               163.2613  58.1870    57064 MMT        0.498  5  4.55 
PSc360055               163.2613  58.1870    57064 MMT        0.464  3  2.59 
PSc360055               163.2613  58.1870    57064 MMT        0.284  2  3.38 
PSc360060               186.0912  47.2091    56564 MMT  0.437 0.436  9  6.57 
PSc360060               186.0912  47.2091    56564 MMT  0.437 0.084  2  2.71 
PSc360064               150.9746   2.7743    56564 MMT  0.184 0.184 13 14.9  
PSc360067               159.6105  58.1090    57126 MMT  0.592 0.592 10  8.51 
PSc360067               159.6105  58.1090    57126 MMT  0.592 0.214  2  3.84 
PSc360070               161.5566  58.3734    57066 WIYN 0.196 0.195 10  5.00 
PSc360070               161.5566  58.3734    57066 WIYN 0.196 0.146  4  4.10 
PSc360080               129.7806  45.0427    57074 MMT  0.064 0.063  8  3.18 
PSc360080               129.7806  45.0427    57074 MMT  0.064 0.368  2  2.04 
PSc360088               183.4078  47.5939    57364 MMT  0.349 0.349  7 12.9  
PSc360088               183.4078  47.5939    57364 MMT  0.349 0.018  3  1.95 
PSc360088               183.4078  47.5939    57364 MMT  0.349 0.577  2  9.82 
PSc360094               161.8214  59.1877    57716 MMT  0.710 0.112  4  2.68 
PSc360094               161.8214  59.1877    57716 MMT  0.710 0.156  3  2.41 
PSc360094               161.8214  59.1877    57716 MMT  0.710 0.710  2  2.49 
PSc360094               161.8214  59.1877    57716 MMT  0.710 0.285  2  2.36 
PSc360106               184.2870  45.7523    56564 MMT  0.371 0.371  9  4.15 
PSc360106               184.2870  45.7523    56564 MMT  0.371 0.175  3  1.91 
PSc360106               184.2870  45.7523    56564 MMT  0.371 0.579  2  4.64 
PSc360108               150.5884   1.1240    51910 SDSS 0.159 0.162  6  6.08 
PSc360110               163.5998  57.0856    57127 MMT  0.054 0.284  5  3.07 
PSc360110               163.5998  57.0856    57127 MMT  0.054 0.917  2  1.95 
PSc360111               132.1725  43.6639    57716 MMT  0.137 0.169  2  2.76 
PSc360111               132.1725  43.6639    57716 MMT  0.137 0.903  2  2.69 
PSc360111               132.1725  43.6639    57716 MMT  0.137 0.972  2  2.46 
PSc360111               132.1725  43.6639    57716 MMT  0.137 0.306  2  2.44 
PSc360111               132.1725  43.6639    57716 MMT  0.137 0.693  2  2.41 
PSc360112 SNIa          130.6726  43.5971    57718 MMT  0.180 0.186  6  6.12 
PSc360112 SNIa          130.6726  43.5971    57718 MMT  0.180 0.304  2  5.27 
PSc360112 SNIa          130.6726  43.5971    57718 MMT  0.180 0.579  2  3.68 
PSc360112 SNIa          130.6726  43.5971    57718 MMT  0.180 0.107  2  2.13 
PSc360116               186.4291  46.4992    57192 MMT  0.321 0.320  5  2.65 
PSc360116               186.4291  46.4992    57192 MMT  0.321 0.272  3  2.52 
PSc360116               186.4291  46.4992    57192 MMT  0.321 0.443  2  2.01 
PSc360120               159.6848  57.3736    52428 SDSS 0.398 0.646  5  5.12 
PSc360120               159.6848  57.3736    52428 SDSS 0.398 0.742  2  6.03 
PSc360120               159.6848  57.3736    52428 SDSS 0.398 0.545  2  5.04 
PSc360120               159.6848  57.3736    52428 SDSS 0.398 0.299  2  4.54 
PSc360122               130.4243  44.0777    57131 MMT  0.265 0.265  3  3.34 
PSc360122               130.4243  44.0777    57131 MMT  0.265 0.689  3  3.10 
PSc360122               130.4243  44.0777    57131 MMT  0.265 0.254  2  2.79 
PSc360122               130.4243  44.0777    57131 MMT  0.265 0.257  2  2.35 
PSc360123               131.6750  44.3165    57716 MMT  0.196 0.196  6  5.34 
PSc360123               131.6750  44.3165    57716 MMT  0.196 0.497  3  2.86 
PSc360123               131.6750  44.3165    57716 MMT  0.196 0.304  2  5.20 
PSc360125               129.1588  44.1547    56564 MMT  0.300 0.300 13 11.2  
PSc360128               148.8837   1.9269    56564 MMT  0.506 0.406  6  3.60 
PSc360128               148.8837   1.9269    56564 MMT  0.506 0.506  5  3.96 
PSc360128               148.8837   1.9269    56564 MMT  0.506 0.322  2  2.63 
PSc360129               161.3229  58.0656    56564 MMT  0.688 0.173  5  2.48 
PSc360129               161.3229  58.0656    56564 MMT  0.688 0.688  2  2.94 
PSc360129               161.3229  58.0656    56564 MMT  0.688 0.610  2  2.70 
PSc360130               184.3857  46.8586    57066 MMT  0.375 0.374  5  3.61 
PSc360130               184.3857  46.8586    57066 MMT  0.375 0.415  4  2.38 
PSc360130               184.3857  46.8586    57066 MMT  0.375 0.170  2  3.26 
PSc360136               161.5008  58.2238    56564 MMT  0.385 0.386  6 15.1  
PSc360136               161.5008  58.2238    56564 MMT  0.385 0.322  5  3.42 
PSc360136               161.5008  58.2238    56564 MMT  0.385 0.058  2  3.83 
PSc360137               186.2540  47.7065    56564 MMT  0.216 0.216 11  9.99 
PSc360137               186.2540  47.7065    56564 MMT  0.216 0.124  2  1.96 
PSc360139 SNIa          185.7392  47.5674    57074 MMT  0.410 0.050  6  3.28 
PSc360139 SNIa          185.7392  47.5674    57074 MMT  0.410 0.489  4  3.18 
PSc360140 SNIa          185.6173  47.7169    57074 MMT  0.230 0.156  4  2.13 
PSc360140 SNIa          185.6173  47.7169    57074 MMT  0.230 0.397  3  2.61 
PSc360140 SNIa          185.6173  47.7169    57074 MMT  0.230 0.176  2  2.54 
PSc360140 SNIa          185.6173  47.7169    57074 MMT  0.230 0.580  2  2.12 
PSc360140 SNIa          185.6173  47.7169    57074 MMT  0.230 0.351  2  2.06 
PSc360141               185.6716  47.8635    57074 MMT  0.581 0.580  6  2.85 
PSc360141               185.6716  47.8635    57074 MMT  0.581 0.351  2  2.84 
PSc360141               185.6716  47.8635    57074 MMT  0.581 0.119  2  2.36 
PSc360142               184.0283  47.8250    57063 MMT  0.653 0.654  7  9.47 
PSc360142               184.0283  47.8250    57063 MMT  0.653 0.268  2  1.99 
PSc360143               132.0240  45.2509    57422 WIYN 0.289 0.290  9 12.1  
PSc360143               132.0240  45.2509    57422 WIYN 0.289 0.075  3  2.41 
PSc360145 SNIa          163.6686  59.0189    56564 MMT  0.198 0.198 13 10.8  
PSc360146               186.5805  48.0122    57367 MMT  0.260 0.260  7  4.48 
PSc360146               186.5805  48.0122    57367 MMT  0.260 0.506  5  3.47 
PSc360147               130.9045  45.7931    52235 SDSS 0.383 0.544  5  7.18 
PSc360147               130.9045  45.7931    52235 SDSS 0.383 0.524  2  1.95 
PSc360148               130.0438  45.8156    56365 SDSS 0.320 0.309  5  3.43 
PSc360148               130.0438  45.8156    56365 SDSS 0.320 0.152  3  3.68 
PSc360148               130.0438  45.8156    56365 SDSS 0.320 1.196  2  2.36 
PSc360154               148.8271   1.5316    56564 MMT  0.425 0.425  6  4.42 
PSc360154               148.8271   1.5316    56564 MMT  0.425 0.319  2  2.82 
PSc360155               151.2938   1.9574    57013 AAT        0.539  5  4.65 
PSc360155               151.2938   1.9574    57013 AAT        0.080  4  2.67 
PSc360155               151.2938   1.9574    57013 AAT        1.053  2  2.86 
PSc360156 SNIa          150.8063   1.8953    57132 MMT  0.046 0.045 13 11.8  
PSc360158               163.2739  56.8640    57127 MMT  0.162 0.162  9 16.3  
PSc360158               163.2739  56.8640    57127 MMT  0.162 0.458  4 24.9  
PSc360162               149.2004   1.0033    57134 MMT  0.484 0.483  6  7.32 
PSc360162               149.2004   1.0033    57134 MMT  0.484 0.899  3  2.60 
PSc360162               149.2004   1.0033    57134 MMT  0.484 0.131  2  4.69 
PSc360165               149.6968   1.4361    57134 MMT  0.133 0.198  4  3.00 
PSc360165               149.6968   1.4361    57134 MMT  0.133 0.157  3  3.04 
PSc360165               149.6968   1.4361    57134 MMT  0.133 0.404  3  2.58 
PSc360168               132.1597  44.1170    57716 MMT  1.093 0.318  3  2.14 
PSc360168               132.1597  44.1170    57716 MMT  1.093 1.093  2  2.60 
PSc360168               132.1597  44.1170    57716 MMT  1.093 0.157  2  2.02 
PSc360187               149.3850   2.3231    56564 MMT  0.534 0.534  5  4.08 
PSc360187               149.3850   2.3231    56564 MMT  0.534 0.390  5  3.00 
PSc360187               149.3850   2.3231    56564 MMT  0.534 0.347  2  2.97 
PSc360190               150.2173   2.6594    56564 MMT  0.659 0.660  6 18.9  
PSc360190               150.2173   2.6594    56564 MMT  0.659 0.551  3  1.86 
PSc360190               150.2173   2.6594    56564 MMT  0.659 0.236  2  2.41 
PSc360193               149.2580   2.6657    56564 MMT  0.372 0.373 10 10.6  
PSc360193               149.2580   2.6657    56564 MMT  0.372 0.035  2  2.21 
PSc360199               149.9075   3.0215    56564 MMT  0.249 0.249 13 10.2  
PSc360204               150.1607   3.2336    57133 MMT  0.155 0.154  5  2.64 
PSc360204               150.1607   3.2336    57133 MMT  0.155 0.225  5  2.19 
PSc360214               184.7598  45.8875    56564 MMT  0.198 0.198 13  7.58 
PSc360217               129.5192  43.2501    57066 MMT  0.146 0.146  8  7.81 
PSc360217               129.5192  43.2501    57066 MMT  0.146 0.287  4  2.32 
PSc360222               184.8452  46.1006    56564 MMT        0.526 10  3.58 
PSc360222               184.8452  46.1006    56564 MMT        0.173  3  2.49 
PSc360227               132.4614  43.8167    57716 MMT  0.610 0.610  9 11.0  
PSc360227               132.4614  43.8167    57716 MMT  0.610 0.045  2  1.56 
PSc360230               185.5401  46.4741    56564 MMT  0.563 0.564  9  4.43 
PSc360230               185.5401  46.4741    56564 MMT  0.563 0.069  3  2.52 
PSc360261               183.0507  46.7423    53116 SDSS 0.114 0.125  5  4.73 
PSc360261               183.0507  46.7423    53116 SDSS 0.114 0.418  2  5.75 
PSc360261               183.0507  46.7423    53116 SDSS 0.114 0.015  2  2.61 
PSc360263               183.8156  46.9918    53117 SDSS 0.361 0.537  6  2.52 
PSc360263               183.8156  46.9918    53117 SDSS 0.361 0.512  3  2.21 
PSc360263               183.8156  46.9918    53117 SDSS 0.361 0.017  2  2.38 
PSc360263               183.8156  46.9918    53117 SDSS 0.361 0.501  2  2.04 
PSc360264               185.9738  47.4257    56564 MMT  0.188 0.188  9 10.9  
PSc360264               185.9738  47.4257    56564 MMT  0.188 0.084  2  1.76 
PSc360276               159.9513  58.3740    57715 MMT  0.320 0.320 12  5.94 
PSc360283               186.8493  47.7415    57367 MMT  0.410 0.411 11  4.62 
PSc360283               186.8493  47.7415    57367 MMT  0.410 0.336  2  2.03 
PSc360284               131.0938  44.8571    57422 WIYN 0.404 0.404  6  4.64 
PSc360284               131.0938  44.8571    57422 WIYN 0.404 0.021  3  2.47 
PSc360284               131.0938  44.8571    57422 WIYN 0.404 0.041  2  2.19 
PSc360285               131.0768  44.7425    57131 MMT        0.526  3  4.01 
PSc360285               131.0768  44.7425    57131 MMT        0.137  3  2.93 
PSc360285               131.0768  44.7425    57131 MMT        0.427  3  2.23 
PSc360285               131.0768  44.7425    57131 MMT        0.171  2  3.97 
PSc360312               132.1144  45.4547    57066 WIYN       0.113  7  6.36 
PSc360312               132.1144  45.4547    57066 WIYN       0.236  2  6.47 
PSc360312               132.1144  45.4547    57066 WIYN       0.396  2  2.65 
PSc360314               129.2466  45.3287    57074 MMT        0.402  4  4.11 
PSc360314               129.2466  45.3287    57074 MMT        0.197  3  3.91 
PSc360314               129.2466  45.3287    57074 MMT        0.867  2  4.17 
PSc360319               184.3636  47.9166    57063 MMT  0.549 0.044  4  2.65 
PSc360319               184.3636  47.9166    57063 MMT  0.549 0.549  3  2.78 
PSc360319               184.3636  47.9166    57063 MMT  0.549 0.319  2  2.02 
PSc360320               183.5922  47.9136    57364 MMT        0.405  7  4.57 
PSc360320               183.5922  47.9136    57364 MMT        0.187  6  4.33 
PSc360341               214.9560  51.9949    57193 MMT  0.406 0.406  5  2.80 
PSc360341               214.9560  51.9949    57193 MMT  0.406 0.477  3  2.34 
PSc360341               214.9560  51.9949    57193 MMT  0.406 0.218  2  2.14 
PSc360346               212.5487  52.3652    57161 MMT        0.361  8  3.77 
PSc360346               212.5487  52.3652    57161 MMT        0.485  2  4.06 
PSc360346               212.5487  52.3652    57161 MMT        0.306  2  1.63 
PSc360347               215.6054  52.3785    57163 MMT  0.989 0.285  6  2.54 
PSc360347               215.6054  52.3785    57163 MMT  0.989 0.123  3  1.98 
PSc360354               214.1723  52.6226    57163 MMT  0.248 0.247  7  2.97 
PSc360354               214.1723  52.6226    57163 MMT  0.248 0.488  3  2.83 
PSc360354               214.1723  52.6226    57163 MMT  0.248 0.404  2  3.02 
PSc360354               214.1723  52.6226    57163 MMT  0.248 0.122  2  2.79 
PSc360356               214.3471  52.4485    57163 MMT  0.210 0.592  4  2.82 
PSc360356               214.3471  52.4485    57163 MMT  0.210 0.533  3  2.40 
PSc360356               214.3471  52.4485    57163 MMT  0.210 0.249  2  3.46 
PSc360356               214.3471  52.4485    57163 MMT  0.210 0.221  2  3.46 
PSc360371               211.2540  52.8359    52468 SDSS 0.141 0.146  6  3.31 
PSc360371               211.2540  52.8359    52468 SDSS 0.141 0.026  2  2.05 
PSc360380               212.2366  53.2028    57161 MMT  0.115 0.114  9 18.2  
PSc360382               214.9873  53.4421    57163 MMT  0.585 0.586  4  3.48 
PSc360382               214.9873  53.4421    57163 MMT  0.585 0.389  4  3.06 
PSc360382               214.9873  53.4421    57163 MMT  0.585 0.457  2  2.77 
PSc360391               213.5415  53.4484    56564 MMT  0.233 0.234 11 24.3  
PSc360392               212.9531  53.5381    56564 MMT  0.283 0.283  5  2.98 
PSc360392               212.9531  53.5381    56564 MMT  0.283 0.305  2  3.04 
PSc360392               212.9531  53.5381    56564 MMT  0.283 0.336  2  2.67 
PSc360402               211.4382  53.7628    56564 MMT  0.459 0.459  8  7.70 
PSc360402               211.4382  53.7628    56564 MMT  0.459 0.580  3  7.44 
PSc360404               214.7174  53.9886    57163 MMT        0.577  8  3.81 
PSc360404               214.7174  53.9886    57163 MMT        0.488  2  2.62 
PSc360404               214.7174  53.9886    57163 MMT        0.152  2  1.41 
PSc360407               212.5145  53.8694    56564 MMT  0.293 0.293  5  5.14 
PSc360407               212.5145  53.8694    56564 MMT  0.293 0.737  4 10.9  
PSc360414               213.4868  54.3267    57162 MMT  0.258 0.257  6  6.54 
PSc360414               213.4868  54.3267    57162 MMT  0.258 0.427  4  8.98 
PSc360414               213.4868  54.3267    57162 MMT  0.258 0.672  2  2.89 
PSc360417               186.1066  48.0076    57074 MMT  0.984 0.272  6  3.05 
PSc360417               186.1066  48.0076    57074 MMT  0.984 0.524  2  2.34 
PSc360440               149.3114   1.0066    57134 MMT  0.505 0.505  8  5.98 
PSc360440               149.3114   1.0066    57134 MMT  0.505 0.137  2  2.10 
PSc360440               149.3114   1.0066    57134 MMT  0.505 0.215  2  1.96 
PSc360440               149.3114   1.0066    57134 MMT  0.505 0.105  2  1.76 
PSc360447               162.4242  57.0955    57127 MMT  0.422 0.422  8  7.18 
PSc360447               162.4242  57.0955    57127 MMT  0.422 0.109  2  2.27 
PSc360447               162.4242  57.0955    57127 MMT  0.422 0.262  2  2.26 
PSc360452 VAR           186.4327  46.2963    56564 MMT  1.040 0.460  7  2.95 
PSc360452 VAR           186.4327  46.2963    56564 MMT  1.040 0.159  2  2.41 
PSc360452 VAR           186.4327  46.2963    56564 MMT  1.040 0.347  2  2.39 
PSc360465               149.7794   1.7157    56564 MMT  0.436 0.437  8  5.40 
PSc360465               149.7794   1.7157    56564 MMT  0.436 0.284  4  3.86 
PSc360476               149.4673   1.7467    56564 MMT        0.581  4  7.12 
PSc360476               149.4673   1.7467    56564 MMT        0.590  2  5.39 
PSc360476               149.4673   1.7467    56564 MMT        0.758  2  3.38 
PSc360476               149.4673   1.7467    56564 MMT        0.250  2  3.35 
PSc360476               149.4673   1.7467    56564 MMT        0.211  2  1.67 
PSc360491               185.9779  46.8056    57192 MMT  0.426 0.426  4  3.82 
PSc360491               185.9779  46.8056    57192 MMT  0.426 0.345  2  2.69 
PSc360493               186.1694  46.8769    57066 WIYN       0.113  4  5.67 
PSc360493               186.1694  46.8769    57066 WIYN       0.495  3  4.98 
PSc360516               131.9057  44.4107    57716 MMT  0.196 0.195  9 17.5  
PSc360516               131.9057  44.4107    57716 MMT  0.196 0.105  3  2.29 
PSc360522               149.2074   1.8215    56564 MMT  0.651 0.652  5  3.97 
PSc360522               149.2074   1.8215    56564 MMT  0.651 0.308  2  1.80 
PSc360522               149.2074   1.8215    56564 MMT  0.651 0.147  2  1.41 
PSc360526               148.9722   2.1381    56564 MMT        0.310  6  4.39 
PSc360526               148.9722   2.1381    56564 MMT        0.320  5  3.24 
PSc360527               150.8231   2.5325    56564 MMT  0.401 0.401  7 11.8  
PSc360527               150.8231   2.5325    56564 MMT  0.401 0.414  3  3.43 
PSc360527               150.8231   2.5325    56564 MMT  0.401 0.069  2  2.85 
PSc360553               150.9797   2.8798    56564 MMT  0.187 0.187 13 12.5  
PSc360594               163.2027  58.9037    56564 MMT  0.503 0.503  6  3.73 
PSc360594               163.2027  58.9037    56564 MMT  0.503 0.105  4  1.85 
PSc360594               163.2027  58.9037    56564 MMT  0.503 0.139  3  2.31 
PSc360627               162.6414  56.7853    57422 WIYN 0.379 0.380  8  4.85 
PSc360627               162.6414  56.7853    57422 WIYN 0.379 0.339  3  6.88 
PSc360642               184.0571  46.2146    56564 MMT  0.169 0.404  6  2.56 
PSc360642               184.0571  46.2146    56564 MMT  0.169 0.246  3  2.50 
PSc360642               184.0571  46.2146    56564 MMT  0.169 0.169  2  3.63 
PSc360642               184.0571  46.2146    56564 MMT  0.169 0.935  2  2.78 
PSc360647               213.6724  52.4027    57164 MMT  0.481 0.482  6  6.15 
PSc360647               213.6724  52.4027    57164 MMT  0.481 0.398  4  2.47 
PSc360647               213.6724  52.4027    57164 MMT  0.481 0.293  2  3.38 
PSc360666               214.8973  52.5505    57163 MMT  0.619 0.488  5  2.62 
PSc360666               214.8973  52.5505    57163 MMT  0.619 0.229  2  2.32 
PSc360666               214.8973  52.5505    57163 MMT  0.619 0.009  2  1.57 
PSc360675               162.1090  57.7749    56564 MMT  0.282 0.527  3  2.63 
PSc360675               162.1090  57.7749    56564 MMT  0.282 0.480  3  2.13 
PSc360675               162.1090  57.7749    56564 MMT  0.282 0.282  2  2.90 
PSc360675               162.1090  57.7749    56564 MMT  0.282 0.246  2  2.46 
PSc360688               212.0819  52.7794    57161 MMT  0.473 0.474 11  8.69 
PSc360695               214.3449  53.1696    56564 MMT  0.388 0.388  6 30.4  
PSc360695               214.3449  53.1696    56564 MMT  0.388 0.323  3  2.49 
PSc360695               214.3449  53.1696    56564 MMT  0.388 0.060  2  4.68 
PSc360695               214.3449  53.1696    56564 MMT  0.388 0.296  2  2.95 
PSc360701               161.2835  57.7775    56564 MMT  0.426 0.426  9  5.20 
PSc360701               161.2835  57.7775    56564 MMT  0.426 0.111  2  2.85 
PSc360704               184.5029  46.8146    57066 MMT  0.232 0.232  6  6.08 
PSc360704               184.5029  46.8146    57066 MMT  0.232 0.152  5  3.01 
PSc360704               184.5029  46.8146    57066 MMT  0.232 0.269  2  6.81 
PSc360727               213.7357  53.4423    56564 MMT  0.425 0.425 10  9.99 
PSc360727               213.7357  53.4423    56564 MMT  0.425 0.079  2  2.11 
PSc360735               186.1664  47.8244    57074 MMT  0.428 0.428  9  8.61 
PSc360735               186.1664  47.8244    57074 MMT  0.428 0.049  3  1.64 
PSc370022                52.1457 -28.2114    57013 AAT  0.141 0.141  4  9.79 
PSc370022                52.1457 -28.2114    57013 AAT  0.141 0.532  3  8.79 
PSc370022                52.1457 -28.2114    57013 AAT  0.141 0.065  3  2.43 
PSc370022                52.1457 -28.2114    57013 AAT  0.141 0.518  2  4.26 
PSc370027               148.5742   1.7227    56564 MMT  0.452 0.453  6  4.37 
PSc370027               148.5742   1.7227    56564 MMT  0.452 0.169  2  3.61 
PSc370030 VAR            52.3380 -28.1334    57013 AAT  0.037 0.037 13 17.5  
PSc370034               130.5066  44.3114    57131 MMT  0.369 0.370  6  6.34 
PSc370034               130.5066  44.3114    57131 MMT  0.369 0.295  2  2.66 
PSc370034               130.5066  44.3114    57131 MMT  0.369 0.159  2  2.45 
PSc370034               130.5066  44.3114    57131 MMT  0.369 0.200  2  2.35 
PSc370038                53.9428 -27.3817    57013 AAT  0.084 0.084  6 17.3  
PSc370038                53.9428 -27.3817    57013 AAT  0.084 0.443  2 14.9  
PSc370038                53.9428 -27.3817    57013 AAT  0.084 0.061  2  2.77 
PSc370042               130.5790  45.2204    56564 MMT  0.562 0.562  6  4.13 
PSc370042               130.5790  45.2204    56564 MMT  0.562 0.367  3  1.97 
PSc370042               130.5790  45.2204    56564 MMT  0.562 0.262  2  1.93 
PSc370056               150.0395   3.5949    57133 MMT  0.602 0.602  9  3.11 
PSc370056               150.0395   3.5949    57133 MMT  0.602 0.276  2  3.10 
PSc370075               130.6676  43.5237    57718 MMT  0.299 0.299  9  5.37 
PSc370081               129.9909  43.7665    57718 MMT  0.343 0.343  6  7.86 
PSc370081               129.9909  43.7665    57718 MMT  0.343 0.054  3  2.05 
PSc370081               129.9909  43.7665    57718 MMT  0.343 0.027  2  1.83 
PSc370084               149.2147   1.4815    57134 MMT  0.567 0.939  5  5.21 
PSc370084               149.2147   1.4815    57134 MMT  0.567 0.296  3  2.54 
PSc370084               149.2147   1.4815    57134 MMT  0.567 0.566  2  2.95 
PSc370084               149.2147   1.4815    57134 MMT  0.567 0.156  2  2.51 
PSc370085 Bad           150.4965   1.8395    57013 AAT  0.502 0.014  4  2.02 
PSc370085 Bad           150.4965   1.8395    57013 AAT  0.502 0.563  3  3.49 
PSc370085 Bad           150.4965   1.8395    57013 AAT  0.502 0.579  2  3.58 
PSc370085 Bad           150.4965   1.8395    57013 AAT  0.502 0.453  2  2.54 
PSc370096               150.3592   2.5349    56564 MMT  0.471 0.472  6  6.59 
PSc370096               150.3592   2.5349    56564 MMT  0.471 0.365  3  2.85 
PSc370098 SNIa          150.0062   2.4310    57013 AAT  0.221 0.221  4  3.86 
PSc370098 SNIa          150.0062   2.4310    57013 AAT  0.221 0.444  3  3.91 
PSc370098 SNIa          150.0062   2.4310    57013 AAT  0.221 0.349  2  3.02 
PSc370098 SNIa          150.0062   2.4310    57013 AAT  0.221 0.397  2  2.63 
PSc370098 SNIa          150.0062   2.4310    57013 AAT  0.221 0.141  2  2.51 
PSc370112               186.0038  46.1018    56564 MMT  0.557 0.236  2  2.49 
PSc370112               186.0038  46.1018    56564 MMT  0.557 0.261  2  2.39 
PSc370112               186.0038  46.1018    56564 MMT  0.557 0.689  2  2.38 
PSc370112               186.0038  46.1018    56564 MMT  0.557 0.471  2  2.08 
PSc370112               186.0038  46.1018    56564 MMT  0.557 0.104  2  1.95 
PSc370113               184.0145  46.1144    57195 MMT        0.287  6  4.06 
PSc370113               184.0145  46.1144    57195 MMT        0.538  2  2.42 
PSc370117               160.3550  57.1012    57128 MMT  0.469 0.469  3  3.88 
PSc370117               160.3550  57.1012    57128 MMT  0.469 0.533  3  3.21 
PSc370117               160.3550  57.1012    57128 MMT  0.469 0.284  2  3.19 
PSc370119               184.5481  46.4580    56564 MMT  0.618 0.619 10  3.75 
PSc370119               184.5481  46.4580    56564 MMT  0.618 0.104  2  1.82 
PSc370131               186.0026  46.7900    57066 WIYN       0.113  7  6.41 
PSc370131               186.0026  46.7900    57066 WIYN       0.391  2  1.86 
PSc370135               182.9979  46.5355    57195 MMT  0.388 0.521  6  2.67 
PSc370135               182.9979  46.5355    57195 MMT  0.388 0.388  4  2.75 
PSc370135               182.9979  46.5355    57195 MMT  0.388 0.434  2  2.68 
PSc370143               184.8972  46.8538    57066 MMT  0.387 0.386  8  3.38 
PSc370143               184.8972  46.8538    57066 MMT  0.387 0.049  2  2.24 
PSc370143               184.8972  46.8538    57066 MMT  0.387 0.121  2  2.21 
PSc370150               160.9156  58.3717    57715 MMT  0.446 0.246  3  2.91 
PSc370150               160.9156  58.3717    57715 MMT  0.446 0.579  2  3.59 
PSc370150               160.9156  58.3717    57715 MMT  0.446 0.935  2  1.86 
PSc370160               163.3948  58.8380    56564 MMT  0.672 0.673  7  9.36 
PSc370161               163.2280  58.8672    56564 MMT  0.409 0.285  6  4.45 
PSc370161               163.2280  58.8672    56564 MMT  0.409 0.170  3  4.08 
PSc370173               212.9752  53.6594    57162 MMT  0.345 0.337  2  2.31 
PSc370189 SNIa          162.0311  58.9964    57716 MMT  0.130 0.415  5  3.51 
PSc370189 SNIa          162.0311  58.9964    57716 MMT  0.130 0.031  3  2.63 
PSc370189 SNIa          162.0311  58.9964    57716 MMT  0.130 0.314  2  3.49 
PSc370192               184.3970  47.9967    57063 MMT  0.273 0.421  5  2.61 
PSc370192               184.3970  47.9967    57063 MMT  0.273 0.273  2  3.11 
PSc370192               184.3970  47.9967    57063 MMT  0.273 0.542  2  2.73 
PSc370192               184.3970  47.9967    57063 MMT  0.273 0.246  2  2.07 
PSc370203               213.9576  51.8519    57164 MMT  0.121 0.285  4  2.87 
PSc370203               213.9576  51.8519    57164 MMT  0.121 0.826  2  1.98 
PSc370228               214.4284  52.8050    57163 MMT  0.636 0.637  5  4.74 
PSc370228               214.4284  52.8050    57163 MMT  0.636 0.409  3  4.22 
PSc370228               214.4284  52.8050    57163 MMT  0.636 0.248  3  4.15 
PSc370228               214.4284  52.8050    57163 MMT  0.636 0.473  2  2.26 
PSc370229               213.0894  52.7623    56564 MMT  0.513 0.513  6 20.9  
PSc370229               213.0894  52.7623    56564 MMT  0.513 0.413  3  1.80 
PSc370229               213.0894  52.7623    56564 MMT  0.513 0.154  2  6.64 
PSc370229               213.0894  52.7623    56564 MMT  0.513 0.405  2  5.26 
PSc370260               185.0538  47.3075    57365 MMT  0.641 0.641  3  3.02 
PSc370260               185.0538  47.3075    57365 MMT  0.641 0.521  3  2.36 
PSc370260               185.0538  47.3075    57365 MMT  0.641 0.169  2  2.23 
PSc370266               184.3504  47.4861    57181 WIYN       0.525  5  6.86 
PSc370266               184.3504  47.4861    57181 WIYN       0.360  3  5.61 
PSc370266               184.3504  47.4861    57181 WIYN       0.439  2  5.81 
PSc370276               212.8952  53.5344    56564 MMT  0.465 0.466  6  4.61 
PSc370276               212.8952  53.5344    56564 MMT  0.465 0.250  2  3.65 
PSc370276               212.8952  53.5344    56564 MMT  0.465 0.283  2  2.59 
PSc370284               184.3213  47.8310    57063 MMT  0.595 0.595  9  9.19 
PSc370284               184.3213  47.8310    57063 MMT  0.595 0.204  4  4.20 
PSc370285               183.3878  47.8501    57364 MMT  0.722 0.723  6  4.28 
PSc370285               183.3878  47.8501    57364 MMT  0.722 0.580  2  2.48 
PSc370285               183.3878  47.8501    57364 MMT  0.722 0.048  2  2.10 
PSc370285               183.3878  47.8501    57364 MMT  0.722 0.206  2  2.03 
PSc370286 SNII          183.3541  47.7551    57364 MMT  0.120 0.174  7  2.98 
PSc370288               131.4633  42.9760    57128 MMT  0.303 0.303 13 13.7  
PSc370296               150.1782   0.9034    56564 MMT  0.231 0.185  3  2.28 
PSc370296               150.1782   0.9034    56564 MMT  0.231 0.153  2  2.74 
PSc370296               150.1782   0.9034    56564 MMT  0.231 0.138  2  2.70 
PSc370296               150.1782   0.9034    56564 MMT  0.231 0.396  2  2.23 
PSc370301               184.5670  45.7221    56564 MMT  0.229 0.229  7  3.56 
PSc370301               184.5670  45.7221    56564 MMT  0.229 0.586  4  3.68 
PSc370301               184.5670  45.7221    56564 MMT  0.229 0.463  2  3.71 
PSc370302               214.6674  51.8376    57193 MMT  0.048 0.048  4  2.60 
PSc370302               214.6674  51.8376    57193 MMT  0.048 0.480  3  1.80 
PSc370302               214.6674  51.8376    57193 MMT  0.048 0.157  2  2.11 
PSc370305               132.0113  43.1654    57128 MMT  0.429 0.429  7 10.2  
PSc370305               132.0113  43.1654    57128 MMT  0.429 1.007  2  4.79 
PSc370307               131.8201  43.3946    57128 MMT  0.203 0.203 10  8.10 
PSc370307               131.8201  43.3946    57128 MMT  0.203 0.313  2  7.45 
PSc370308 SNIa          131.3178  43.3863    57128 MMT  0.200 0.199 10 17.3  
PSc370308 SNIa          131.3178  43.3863    57128 MMT  0.200 0.113  2  2.10 
PSc370312               161.1273  56.9615    57128 MMT        0.195  6  3.89 
PSc370312               161.1273  56.9615    57128 MMT        0.370  2  2.64 
PSc370321               130.4386  43.6992    57718 MMT  0.421 0.422 11  4.90 
PSc370328               149.9128   1.6291    56564 MMT  0.371 0.371  7  4.23 
PSc370328               149.9128   1.6291    56564 MMT  0.371 0.284  5  5.40 
PSc370329 SNIa          151.3086   1.7007    57132 MMT  0.477 0.476  6 15.8  
PSc370329 SNIa          151.3086   1.7007    57132 MMT  0.477 0.125  2  4.63 
PSc370329 SNIa          151.3086   1.7007    57132 MMT  0.477 0.392  2  2.90 
PSc370329 SNIa          151.3086   1.7007    57132 MMT  0.477 0.406  2  2.51 
PSc370330 SNIIb?        150.1873   1.7090    57013 AAT  0.176 0.167  7 24.2  
PSc370330 SNIIb?        150.1873   1.7090    57013 AAT  0.176 0.113  3  2.57 
PSc370330 SNIIb?        150.1873   1.7090    57013 AAT  0.176 0.153  2  4.39 
PSc370331               163.3640  57.4067    57127 MMT  0.121 0.247  2  3.85 
PSc370331               163.3640  57.4067    57127 MMT  0.121 0.481  2  3.64 
PSc370331               163.3640  57.4067    57127 MMT  0.121 0.487  2  3.55 
PSc370332               161.8043  57.4615    56564 MMT  0.511 0.511  9  4.66 
PSc370332               161.8043  57.4615    56564 MMT  0.511 0.105  2  2.31 
PSc370335               162.3097  57.5481    56564 MMT  0.388 0.388 10 14.7  
PSc370335               162.3097  57.5481    56564 MMT  0.388 0.047  2  2.37 
PSc370336               185.9295  46.6924    57192 MMT  0.563 0.601  5  3.15 
PSc370336               185.9295  46.6924    57192 MMT  0.563 0.306  4  2.45 
PSc370336               185.9295  46.6924    57192 MMT  0.563 0.247  2  2.69 
PSc370338               183.4686  46.1806    57066 WIYN       0.494  5  6.59 
PSc370338               183.4686  46.1806    57066 WIYN       0.146  2  2.00 
PSc370338               183.4686  46.1806    57066 WIYN       0.277  2  1.73 
PSc370339               186.7887  46.6659    57066 WIYN 0.144 0.144  4  3.95 
PSc370339               186.7887  46.6659    57066 WIYN 0.144 0.428  4  3.18 
PSc370339               186.7887  46.6659    57066 WIYN 0.144 0.079  2  2.28 
PSc370341               129.8587  43.7548    57718 MMT  0.276 0.276 13 16.3  
PSc370342               131.1961  44.2929    57131 MMT  0.634 0.635  9  7.47 
PSc370342               131.1961  44.2929    57131 MMT  0.634 0.120  2  1.93 
PSc370344 SNIa          150.1735   1.8317    57013 AAT  0.331 0.474  5  3.45 
PSc370344 SNIa          150.1735   1.8317    57013 AAT  0.331 0.362  2  2.73 
PSc370356 SNIa          183.4043  46.4849    57195 MMT  0.025 0.026  6  3.59 
PSc370356 SNIa          183.4043  46.4849    57195 MMT  0.025 0.455  2  2.62 
PSc370356 SNIa          183.4043  46.4849    57195 MMT  0.025 0.013  2  1.89 
PSc370360               186.3022  47.0151    53117 SDSS 0.170 0.169 11  4.61 
PSc370373               160.2806  57.8228    52428 SDSS 0.422 0.421  3  3.65 
PSc370373               160.2806  57.8228    52428 SDSS 0.422 0.397  3  2.57 
PSc370373               160.2806  57.8228    52428 SDSS 0.422 0.017  3  2.09 
PSc370373               160.2806  57.8228    52428 SDSS 0.422 0.068  2  3.16 
PSc370373               160.2806  57.8228    52428 SDSS 0.422 0.098  2  3.08 
PSc370374               163.1492  58.1779    57066 WIYN 0.117 0.117  8  5.38 
PSc370374               163.1492  58.1779    57066 WIYN 0.117 0.187  2  2.86 
PSc370376               161.6102  58.0702    56564 MMT  0.365 0.365  8  9.24 
PSc370376               161.6102  58.0702    56564 MMT  0.365 0.689  3  6.85 
PSc370376               161.6102  58.0702    56564 MMT  0.365 0.258  3  3.04 
PSc370381               184.8081  46.7544    57066 MMT        0.450  6  4.53 
PSc370381               184.8081  46.7544    57066 MMT        0.119  2  2.28 
PSc370381               184.8081  46.7544    57066 MMT        0.212  2  2.13 
PSc370381               184.8081  46.7544    57066 MMT        0.198  2  2.13 
PSc370390               129.1931  44.4399    57422 WIYN       0.344  3  5.19 
PSc370390               129.1931  44.4399    57422 WIYN       0.131  3  3.68 
PSc370394 SNIa          132.3793  45.0024    57066 WIYN 0.340 0.105  7  4.12 
PSc370395               149.9624   2.3172    57013 AAT  0.058 0.019  4  2.27 
PSc370395               149.9624   2.3172    57013 AAT  0.058 0.455  3  2.35 
PSc370395               149.9624   2.3172    57013 AAT  0.058 0.401  3  2.33 
PSc370403               162.0755  58.3386    56564 MMT  0.288 0.288 13 17.1  
PSc370407 SNII          186.4810  47.6018    57367 MMT  0.079 0.079 13 11.0  
PSc370415               130.6715  44.8371    56564 MMT  0.212 0.212  9  9.97 
PSc370421               162.3857  58.4906    57066 WIYN 0.354 0.113  7  5.77 
PSc370428 SNIa          184.3748  47.5483    57063 MMT  0.177 0.177 11 18.4  
PSc370428 SNIa          184.3748  47.5483    57063 MMT  0.177 0.113  2  2.29 
PSc370435               213.6417  53.7144    57162 MMT  0.391 0.391  9  5.58 
PSc370435               213.6417  53.7144    57162 MMT  0.391 0.284  2  2.33 
PSc370445               149.0755   3.3112    57013 AAT  0.313 0.313  2  2.82 
PSc370445               149.0755   3.3112    57013 AAT  0.313 0.480  2  1.67 
PSc370458               160.2947  59.1205    56564 MMT  0.304 0.304  3  3.71 
PSc370458               160.2947  59.1205    56564 MMT  0.304 0.260  2  2.93 
PSc370458               160.2947  59.1205    56564 MMT  0.304 0.277  2  2.33 
PSc370458               160.2947  59.1205    56564 MMT  0.304 0.209  2  2.32 
PSc370459               162.7388  59.1316    56564 MMT  0.230 0.230 13 13.5  
PSc370465               213.5015  54.3079    57162 MMT  0.244 0.244 10  8.27 
PSc370465               213.5015  54.3079    57162 MMT  0.244 0.147  2  2.86 
PSc370467               149.9480   3.6762    57133 MMT  0.344 0.345 13  5.65 
PSc370469 SNII          161.3697  59.4964    57716 MMT  0.073 0.072  8  8.53 
PSc370469 SNII          161.3697  59.4964    57716 MMT  0.073 0.247  5  4.44 
PSc370473               163.0888  57.2732    57127 MMT  0.589 0.590 10 15.1  
PSc370473               163.0888  57.2732    57127 MMT  0.589 0.183  3  3.13 
PSc370480               129.7272  43.9818    57718 MMT  0.497 0.497  4  7.26 
PSc370480               129.7272  43.9818    57718 MMT  0.497 0.425  2  3.56 
PSc370480               129.7272  43.9818    57718 MMT  0.497 0.476  2  2.44 
PSc370480               129.7272  43.9818    57718 MMT  0.497 0.124  2  2.43 
PSc370480               129.7272  43.9818    57718 MMT  0.497 0.114  2  1.50 
PSc370483               129.9269  44.7311    56564 MMT  0.514 0.514  8 13.4  
PSc370483               129.9269  44.7311    56564 MMT  0.514 0.141  2  1.95 
PSc370484               129.6785  44.9260    57074 MMT  0.073 0.592  4  2.49 
PSc370484               129.6785  44.9260    57074 MMT  0.073 0.478  2  2.72 
PSc370487               150.3822   2.9633    56564 MMT  0.138 0.138  9 27.8  
PSc370490               163.1848  58.7560    56564 MMT  0.169 0.170 13  7.71 
PSc370491               149.0121   3.1667    52289 SDSS 0.466 0.512  7  3.63 
PSc370491               149.0121   3.1667    52289 SDSS 0.466 0.388  2  3.27 
PSc370496               214.7982  52.2933    57163 MMT  0.537 0.485  5  3.10 
PSc370496               214.7982  52.2933    57163 MMT  0.537 0.121  4  3.02 
PSc370496               214.7982  52.2933    57163 MMT  0.537 0.536  2  2.62 
PSc370498 SNIa          186.2680  46.8058    57066 WIYN 0.260 0.150  4  2.51 
PSc370498 SNIa          186.2680  46.8058    57066 WIYN 0.260 0.403  2  2.71 
PSc370500               214.2710  53.0100    56564 MMT  0.507 0.486  4  2.75 
PSc370500               214.2710  53.0100    56564 MMT  0.507 0.507  3  3.28 
PSc370500               214.2710  53.0100    56564 MMT  0.507 0.154  3  2.62 
PSc370504               185.1136  47.4544    57181 WIYN 0.365 0.008  5  2.04 
PSc370504               185.1136  47.4544    57181 WIYN 0.365 0.365  3  3.77 
PSc370505               214.8822  53.9166    57163 MMT  0.610 0.104  3  2.51 
PSc370505               214.8822  53.9166    57163 MMT  0.610 0.610  2  2.92 
PSc370505               214.8822  53.9166    57163 MMT  0.610 0.303  2  2.36 
PSc370508               185.7870  47.8459    57074 MMT  0.224 0.224  7  9.80 
PSc370508               185.7870  47.8459    57074 MMT  0.224 1.187  2  2.45 
PSc370509               212.5647  53.8211    57162 MMT  0.529 0.529  5  3.27 
PSc370509               212.5647  53.8211    57162 MMT  0.529 0.476  4  2.90 
PSc370519 SNII          149.7977   1.1436    57134 MMT  0.107 0.107 13 19.6  
PSc370522               161.2553  57.1837    57128 MMT  0.409 0.409  6  7.91 
PSc370522               161.2553  57.1837    57128 MMT  0.409 0.078  2  3.54 
PSc370522               161.2553  57.1837    57128 MMT  0.409 0.348  2  1.96 
PSc370528               163.1738  57.3295    57127 MMT  0.406 0.406 11 10.9  
PSc370528               163.1738  57.3295    57127 MMT  0.406 0.122  2  1.51 
PSc370533               150.7018   2.1093    57132 MMT  0.487 0.103  4  2.14 
PSc370533               150.7018   2.1093    57132 MMT  0.487 0.057  2  2.13 
PSc370533               150.7018   2.1093    57132 MMT  0.487 0.169  2  2.09 
PSc370534               160.8464  57.3990    57128 MMT  0.116 0.115 13 12.6  
PSc370535               163.3678  57.8731    57064 MMT        0.284  7  5.06 
PSc370538               162.7154  57.8230    57066 WIYN 0.295 0.098  7  3.94 
PSc370538               162.7154  57.8230    57066 WIYN 0.295 0.404  4  3.99 
PSc370542               186.0365  46.8594    56564 MMT  0.558 0.557 11  6.87 
PSc370542               186.0365  46.8594    56564 MMT  0.558 0.170  2  1.64 
PSc370543               184.0128  46.4680    57066 WIYN 0.404 0.404  8  3.83 
PSc370550               159.2994  57.7651    57126 MMT  0.233 0.233  9 16.0  
PSc370550               159.2994  57.7651    57126 MMT  0.233 0.528  2  2.43 
PSc370550               159.2994  57.7651    57126 MMT  0.233 0.175  2  2.36 
PSc370557               213.1876  52.9130    56564 MMT  0.305 0.114  4  1.82 
PSc370557               213.1876  52.9130    56564 MMT  0.305 0.305  2  2.48 
PSc370557               213.1876  52.9130    56564 MMT  0.305 0.178  2  2.38 
PSc370557               213.1876  52.9130    56564 MMT  0.305 0.973  2  2.22 
PSc370563 SNIa          150.9521   2.6463    56564 MMT  0.184 0.184 13 14.8  
PSc370566 SNIa          159.9849  58.4150    57715 MMT  0.071 0.070 12 21.7  
PSc370572               150.5487   2.7662    56564 MMT  0.360 0.361 11 14.3  
PSc370572               150.5487   2.7662    56564 MMT  0.360 0.026  2  1.92 
PSc370575               162.3604  58.4883    57066 WIYN 0.351 0.351 11  9.34 
PSc370576               162.0976  58.6412    57066 WIYN       0.113  5  6.97 
PSc370576               162.0976  58.6412    57066 WIYN       0.146  3  7.15 
PSc370576               162.0976  58.6412    57066 WIYN       0.389  3  2.21 
PSc370581               211.6055  53.9028    56564 MMT  0.160 0.159  8  4.38 
PSc370581               211.6055  53.9028    56564 MMT  0.160 0.455  5  2.99 
PSc370586               161.3495  59.2231    57716 MMT  0.315 0.314  6  3.28 
PSc370586               161.3495  59.2231    57716 MMT  0.315 0.120  2  1.79 
PSc370587               186.4638  48.0307    57367 MMT  0.089 0.089  8 13.0  
PSc370587               186.4638  48.0307    57367 MMT  0.089 0.396  3  2.17 
PSc370589 SNIa          149.1084   3.4549    57013 AAT  0.305 0.438  4  5.06 
PSc370589 SNIa          149.1084   3.4549    57013 AAT  0.305 0.008  3  2.56 
PSc370589 SNIa          149.1084   3.4549    57013 AAT  0.305 0.475  2  5.12 
PSc370589 SNIa          149.1084   3.4549    57013 AAT  0.305 0.589  2  3.79 
PSc370593               161.2659  56.6505    56660 SDSS 0.443 0.509  5  4.09 
PSc370593               161.2659  56.6505    56660 SDSS 0.443 0.043  3  2.53 
PSc370593               161.2659  56.6505    56660 SDSS 0.443 0.211  2  3.10 
PSc370594               161.8430  56.8136    57128 MMT        0.284  5  4.33 
PSc370594               161.8430  56.8136    57128 MMT        0.950  3  2.30 
PSc370595 SNIa          150.4982   1.3237    57013 AAT  0.180 0.174  7 33.7  
PSc370595 SNIa          150.4982   1.3237    57013 AAT  0.180 0.160  2  4.55 
PSc370598               131.8197  44.0716    57716 MMT  0.126 0.127 13 17.0  
PSc370607               213.0013  52.9402    56564 MMT  0.418 0.419  6  5.94 
PSc370607               213.0013  52.9402    56564 MMT  0.418 0.305  4  3.04 
PSc370607               213.0013  52.9402    56564 MMT  0.418 0.991  2  3.48 
PSc370610               211.7690  53.5725    56564 MMT  0.382 0.382 11  6.47 
PSc370610               211.7690  53.5725    56564 MMT  0.382 0.840  2  3.52 
PSc380006               162.0526  56.7913    57422 WIYN 0.786 0.313  2  2.45 
PSc380007               161.5265  56.7944    57128 MMT  0.079 0.079  9 16.0  
PSc380012 SNIIn         150.5890   1.1503    57013 AAT  0.167 0.166 12 16.6  
PSc380014 SNII          149.2041   1.0290    57134 MMT  0.104 0.108 10 14.7  
PSc380014 SNII          149.2041   1.0290    57134 MMT  0.104 0.822  2  2.00 
PSc380021               184.0468  46.1399    57195 MMT  0.286 0.286  6  6.85 
PSc380021               184.0468  46.1399    57195 MMT  0.286 0.595  3  6.95 
PSc380022               214.7196  52.4275    57163 MMT  0.486 0.486  5  3.26 
PSc380022               214.7196  52.4275    57163 MMT  0.486 0.155  4  2.28 
PSc380024               212.9178  52.3454    57164 MMT  0.235 0.235 11 14.6  
PSc380024               212.9178  52.3454    57164 MMT  0.235 0.139  3  2.35 
PSc380025               150.3268   1.6015    57013 AAT  0.104 0.103  7 25.9  
PSc380025               150.3268   1.6015    57013 AAT  0.104 0.469  2 17.4  
PSc380032               186.3983  46.3323    56564 MMT  0.398 0.399  9  8.52 
PSc380032               186.3983  46.3323    56564 MMT  0.398 0.963  2  3.39 
PSc380034               185.0741  46.6006    53117 SDSS 0.169 0.622  5  8.23 
PSc380034               185.0741  46.6006    53117 SDSS 0.169 0.547  5  2.76 
PSc380034               185.0741  46.6006    53117 SDSS 0.169 0.170  2  3.91 
PSc380037               148.6263   1.7432    56564 MMT  0.214 0.215 13 14.0  
PSc380038               150.8834   2.2779    57013 AAT  0.437 0.183  2  1.76 
PSc380040 SNIa          150.6749   2.4654    57013 AAT  0.680 0.495  3  3.56 
PSc380040 SNIa          150.6749   2.4654    57013 AAT  0.680 0.387  2  2.88 
PSc380042               149.6862   2.5150    56564 MMT        0.693  3  4.22 
PSc380042               149.6862   2.5150    56564 MMT        0.105  3  2.49 
PSc380042               149.6862   2.5150    56564 MMT        0.597  2  2.80 
PSc380042               149.6862   2.5150    56564 MMT        0.304  2  2.54 
PSc380042               149.6862   2.5150    56564 MMT        0.353  2  2.06 
PSc380044               149.9568   2.8588    57133 MMT  0.674 0.914  5  3.20 
PSc380044               149.9568   2.8588    57133 MMT  0.674 0.689  3  3.77 
PSc380044               149.9568   2.8588    57133 MMT  0.674 0.258  2  2.90 
PSc380046 SNIa          149.3352   3.0703    56564 MMT  0.090 0.098 11  9.54 
PSc380046 SNIa          149.3352   3.0703    56564 MMT  0.090 0.284  2  8.01 
PSc380049               150.6196   3.4231    57013 AAT  0.387 0.387  4  3.21 
PSc380049               150.6196   3.4231    57013 AAT  0.387 0.118  2  2.89 
PSc380049               150.6196   3.4231    57013 AAT  0.387 0.041  2  2.16 
PSc380049               150.6196   3.4231    57013 AAT  0.387 0.161  2  1.87 
PSc380062               186.8390  46.8424    57066 WIYN       0.101  3  3.44 
PSc380062               186.8390  46.8424    57066 WIYN       0.864  2  3.95 
PSc380062               186.8390  46.8424    57066 WIYN       0.417  2  2.87 
PSc380063 Bad           184.3455  46.9040    57066 MMT  0.403 0.404 11  5.89 
PSc380063 Bad           184.3455  46.9040    57066 MMT  0.403 0.155  2  2.58 
PSc380067               186.4113  47.3838    56564 MMT  0.432 0.432  5  5.76 
PSc380067               186.4113  47.3838    56564 MMT  0.432 0.094  2  2.68 
PSc380067               186.4113  47.3838    56564 MMT  0.432 0.305  2  2.39 
PSc380073               159.4399  58.7452    57715 MMT        0.289  9  4.82 
PSc380073               159.4399  58.7452    57715 MMT        0.336  2  3.17 
PSc380073               159.4399  58.7452    57715 MMT        0.175  2  2.37 
PSc380074               185.4252  47.7620    57074 MMT  0.187 0.188 13 18.7  
PSc380075               184.7920  47.8783    57063 MMT  0.416 0.417  6  8.96 
PSc380075               184.7920  47.8783    57063 MMT  0.416 0.198  2  2.29 
PSc380075               184.7920  47.8783    57063 MMT  0.416 0.081  2  1.71 
PSc380077               212.7551  53.7077    56564 MMT  0.364 0.364 10  5.91 
PSc380077               212.7551  53.7077    56564 MMT  0.364 0.205  2  2.95 
PSc380079               213.3360  54.0379    57162 MMT  0.243 0.244 13 11.1  
PSc380082               213.6864  54.1382    57162 MMT  0.578 0.579  6  6.28 
PSc380082               213.6864  54.1382    57162 MMT  0.578 0.505  3  2.15 
PSc380082               213.6864  54.1382    57162 MMT  0.578 0.204  2  2.69 
PSc380084               183.0562  46.6967    57066 WIYN       0.864  3  3.71 
PSc380084               183.0562  46.6967    57066 WIYN       0.662  2  4.25 
PSc380084               183.0562  46.6967    57066 WIYN       0.474  2  2.26 
PSc380085               211.9332  52.8055    57161 MMT  0.520 0.521  6 26.2  
PSc380085               211.9332  52.8055    57161 MMT  0.520 0.451  3  1.90 
PSc380085               211.9332  52.8055    57161 MMT  0.520 0.421  2  5.01 
PSc380085               211.9332  52.8055    57161 MMT  0.520 0.161  2  3.59 
PSc380087               213.9048  53.1325    56564 MMT  0.146 0.147 10  7.39 
PSc380087               213.9048  53.1325    56564 MMT  0.146 0.272  2  1.85 
PSc380090               186.5003  47.8677    56388 SDSS 0.313 0.361  6  3.81 
PSc380090               186.5003  47.8677    56388 SDSS 0.313 0.688  3  2.54 
PSc380092               212.7016  53.5726    56564 MMT  0.513 0.512  7  3.90 
PSc380092               212.7016  53.5726    56564 MMT  0.513 0.344  2  2.58 
PSc380095               212.2131  53.5940    55290 MMT  0.235 0.236 13 30.1  
PSc380101               149.5638   0.8518    57134 MMT        0.432  6  3.73 
PSc380101               149.5638   0.8518    57134 MMT        0.932  3  3.14 
PSc380101               149.5638   0.8518    57134 MMT        0.096  2  2.05 
PSc380105               185.2910  45.7140    57366 MMT  0.483 0.484  6  3.82 
PSc380105               185.2910  45.7140    57366 MMT  0.483 0.121  3  2.34 
PSc380105               185.2910  45.7140    57366 MMT  0.483 0.591  2  3.26 
PSc380105               185.2910  45.7140    57366 MMT  0.483 0.271  2  3.19 
PSc380118               214.1286  52.0052    56415 SDSS 0.753 0.179  3  2.20 
PSc380118               214.1286  52.0052    56415 SDSS 0.753 0.754  2  2.41 
PSc380118               214.1286  52.0052    56415 SDSS 0.753 0.044  2  2.26 
PSc380118               214.1286  52.0052    56415 SDSS 0.753 0.209  2  2.05 
PSc380118               214.1286  52.0052    56415 SDSS 0.753 0.831  2  1.98 
PSc380123               163.0671  57.2067    57127 MMT  0.743 0.743  4  3.10 
PSc380123               163.0671  57.2067    57127 MMT  0.743 0.028  2  2.46 
PSc380123               163.0671  57.2067    57127 MMT  0.743 0.156  2  2.33 
PSc380135               214.4009  52.0376    57193 MMT  0.288 0.288 13 16.5  
PSc380138               212.9148  52.0458    57164 MMT  0.457 0.458  9  6.34 
PSc380138               212.9148  52.0458    57164 MMT  0.457 0.174  2  1.60 
PSc380145               213.0846  52.3891    57164 MMT        0.484  6  5.39 
PSc380145               213.0846  52.3891    57164 MMT        0.283  2  3.06 
PSc380145               213.0846  52.3891    57164 MMT        0.589  2  2.24 
PSc380147               150.9978   1.5495    57132 MMT  0.477 0.477 11 10.2  
PSc380148               149.6929   1.5984    57134 MMT  0.059 0.104  2  3.42 
PSc380148               149.6929   1.5984    57134 MMT  0.059 0.183  2  2.03 
PSc380149               149.1646   1.3898    57134 MMT        0.094  7  7.17 
PSc380149               149.1646   1.3898    57134 MMT        0.343  2  7.38 
PSc380149               149.1646   1.3898    57134 MMT        0.903  2  2.81 
PSc380150               149.1636   1.3566    57134 MMT  0.569 0.579  5  2.99 
PSc380150               149.1636   1.3566    57134 MMT  0.569 0.347  2  2.12 
PSc380158               161.9306  57.6443    56564 MMT  0.295 0.601  3  2.73 
PSc380158               161.9306  57.6443    56564 MMT  0.295 0.237  3  2.38 
PSc380158               161.9306  57.6443    56564 MMT  0.295 0.295  2  3.23 
PSc380164               184.5194  46.3538    56564 MMT  0.619 0.619 10  6.18 
PSc380164               184.5194  46.3538    56564 MMT  0.619 0.217  2  2.00 
PSc380175               214.3636  52.6875    57163 MMT  0.247 0.247  5  3.78 
PSc380175               214.3636  52.6875    57163 MMT  0.247 0.478  2  2.40 
PSc380177               151.5286   1.8232    57013 AAT  0.494 0.494  4  3.51 
PSc380177               151.5286   1.8232    57013 AAT  0.494 0.473  3  1.78 
PSc380190               159.3446  57.4617    57126 MMT  0.560 0.560  6 11.5  
PSc380190               159.3446  57.4617    57126 MMT  0.560 0.368  2  5.83 
PSc380190               159.3446  57.4617    57126 MMT  0.560 0.192  2  2.69 
PSc380194               186.5929  46.9534    57066 WIYN       0.495  3  3.50 
PSc380194               186.5929  46.9534    57066 WIYN       0.113  2  4.76 
PSc380194               186.5929  46.9534    57066 WIYN       0.438  2  3.36 
PSc380194               186.5929  46.9534    57066 WIYN       0.475  2  2.37 
PSc380196 Bad           183.3456  46.5433    57066 WIYN 0.230 0.231  5  5.58 
PSc380196 Bad           183.3456  46.5433    57066 WIYN 0.230 0.988  2  5.17 
PSc380199 SNIa          215.2347  53.0080    57163 MMT  0.452 0.453  5  3.27 
PSc380199 SNIa          215.2347  53.0080    57163 MMT  0.452 0.105  2  2.22 
PSc380199 SNIa          215.2347  53.0080    57163 MMT  0.452 0.387  2  2.03 
PSc380199 SNIa          215.2347  53.0080    57163 MMT  0.452 0.023  2  1.93 
PSc380204               213.8096  53.0878    56564 MMT  0.239 0.239  9 15.3  
PSc380204               213.8096  53.0878    56564 MMT  0.239 0.144  2  1.93 
PSc380211               149.8960   1.8868    55630 SDSS 0.000 0.725  4  3.43 
PSc380211               149.8960   1.8868    55630 SDSS 0.000 0.826  2  1.97 
PSc380218               151.1074   2.4198    57132 MMT  0.352 0.352 11  5.73 
PSc380218               151.1074   2.4198    57132 MMT  0.352 0.304  2  2.14 
PSc380220               150.8111   2.4478    56564 MMT  0.795 0.795  4  3.91 
PSc380220               150.8111   2.4478    56564 MMT  0.795 0.485  3  3.08 
PSc380220               150.8111   2.4478    56564 MMT  0.795 0.415  3  2.94 
PSc380220               150.8111   2.4478    56564 MMT  0.795 0.310  2  2.90 
PSc380220               150.8111   2.4478    56564 MMT  0.795 0.105  2  2.87 
PSc380221               150.5241   2.4406    56564 MMT        0.078  4  5.04 
PSc380226               164.7691  58.4189    57064 MMT  0.265 0.265  8 19.4  
PSc380226               164.7691  58.4189    57064 MMT  0.265 0.169  2  2.13 
PSc380234               212.7029  53.0197    57161 MMT  0.614 0.614  6  3.85 
PSc380234               212.7029  53.0197    57161 MMT  0.614 0.408  2  2.55 
PSc380234               212.7029  53.0197    57161 MMT  0.614 0.182  2  2.05 
PSc380244 SNIbc (Ic)    151.3511   2.6412    52235 SDSS 0.104 0.117  7  8.01 
PSc380249               150.0812   2.5619    57013 AAT  0.343 0.801  2  6.93 
PSc380249               150.0812   2.5619    57013 AAT  0.343 0.786  2  5.98 
PSc380249               150.0812   2.5619    57013 AAT  0.343 0.342  2  5.15 
PSc380249               150.0812   2.5619    57013 AAT  0.343 0.008  2  1.90 
PSc380263               183.8852  47.2671    57072 MMT  0.322 0.322  6  3.22 
PSc380263               183.8852  47.2671    57072 MMT  0.322 0.182  3  3.02 
PSc380263               183.8852  47.2671    57072 MMT  0.322 0.280  2  3.08 
PSc380266               183.6700  47.4651    57072 MMT  0.207 0.207  9 12.3  
PSc380277               149.3080   2.6084    56564 MMT  0.686 0.686  8  5.43 
PSc380277               149.3080   2.6084    56564 MMT  0.686 0.156  3  2.38 
PSc380279 SNIa          149.8271   2.9347    57133 MMT  0.180 0.404  3  3.69 
PSc380279 SNIa          149.8271   2.9347    57133 MMT  0.180 0.822  3  3.12 
PSc380279 SNIa          149.8271   2.9347    57133 MMT  0.180 0.719  2  2.89 
PSc380279 SNIa          149.8271   2.9347    57133 MMT  0.180 0.024  2  2.42 
PSc380280 VAR           150.4245   2.8243    56564 MMT  0.737 0.210  4  2.77 
PSc380280 VAR           150.4245   2.8243    56564 MMT  0.737 0.304  4  2.17 
PSc380282               162.6210  58.6453    57066 WIYN 0.582 0.113  7  6.75 
PSc380285               161.2641  58.5042    56564 MMT  0.796 0.246  3  2.45 
PSc380285               161.2641  58.5042    56564 MMT  0.796 0.637  3  2.05 
PSc380285               161.2641  58.5042    56564 MMT  0.796 0.796  2  3.29 
PSc380285               161.2641  58.5042    56564 MMT  0.796 0.408  2  3.06 
PSc380287               159.9155  58.5771    57715 MMT  0.347 0.348 10  6.02 
PSc380289               159.8613  58.6303    57715 MMT  0.677 0.676  3  2.67 
PSc380289               159.8613  58.6303    57715 MMT  0.677 1.081  2  2.60 
PSc380289               159.8613  58.6303    57715 MMT  0.677 0.126  2  2.18 
PSc380289               159.8613  58.6303    57715 MMT  0.677 0.264  2  1.72 
PSc380293               184.6032  47.5914    57063 MMT  0.268 0.268  7  3.98 
PSc380293               184.6032  47.5914    57063 MMT  0.268 0.169  3  2.62 
PSc380294               185.9390  47.8079    57074 MMT  0.209 0.209 10 11.1  
PSc380294               185.9390  47.8079    57074 MMT  0.209 0.153  4  2.42 
PSc380299 Bad           185.2813  47.8187    57365 MMT  0.644 0.645  6  4.28 
PSc380299 Bad           185.2813  47.8187    57365 MMT  0.644 0.586  4  2.99 
PSc380299 Bad           185.2813  47.8187    57365 MMT  0.644 0.324  2  1.72 
PSc380305               213.6383  53.9742    57162 MMT        0.485  7  2.93 
PSc380305               213.6383  53.9742    57162 MMT        0.263  6  2.60 
PSc380311               150.2216   3.2030    57133 MMT  0.678 0.678  4  2.92 
PSc380311               150.2216   3.2030    57133 MMT  0.678 0.464  4  2.65 
PSc380311               150.2216   3.2030    57133 MMT  0.678 0.104  2  1.81 
PSc380312               149.8415   3.2123    57013 AAT  0.302 0.302  5  8.74 
PSc380312               149.8415   3.2123    57013 AAT  0.302 0.006  5  3.01 
PSc380312               149.8415   3.2123    57013 AAT  0.302 0.734  2  5.76 
PSc380318 SNIa          150.4129   3.2500    57133 MMT  0.336 0.336  5 10.5  
PSc380318 SNIa          150.4129   3.2500    57133 MMT  0.336 0.018  3  8.41 
PSc380318 SNIa          150.4129   3.2500    57133 MMT  0.336 0.675  3  2.01 
PSc380319               149.7564   3.3175    57013 AAT  0.302 0.302  3  6.03 
PSc380319               149.7564   3.3175    57013 AAT  0.302 0.733  2  2.95 
PSc380320               149.7020   3.2134    57133 MMT  0.336 0.501  4  2.48 
PSc380324               160.0782  58.9198    57715 MMT  0.227 0.327  3  2.36 
PSc380324               160.0782  58.9198    57715 MMT  0.227 0.227  2  2.75 
PSc380324               160.0782  58.9198    57715 MMT  0.227 0.267  2  2.72 
PSc380324               160.0782  58.9198    57715 MMT  0.227 1.004  2  2.48 
PSc380324               160.0782  58.9198    57715 MMT  0.227 0.220  2  2.46 
PSc380327               163.6269  59.0863    56564 MMT  0.208 0.208 13  8.69 
PSc380332               184.1582  47.9478    57181 WIYN 0.231 0.602  4  5.59 
PSc380332               184.1582  47.9478    57181 WIYN 0.231 0.359  3  5.41 
PSc380332               184.1582  47.9478    57181 WIYN 0.231 0.085  3  2.57 
PSc380345               213.7793  54.2438    57162 MMT  0.196 0.196 11  8.62 
PSc380345               213.7793  54.2438    57162 MMT  0.196 0.343  2  5.57 
PSc380350               160.0021  59.2826    52296 SDSS 0.116 0.116  5  2.39 
PSc380350               160.0021  59.2826    52296 SDSS 0.116 0.142  2  2.81 
PSc380350               160.0021  59.2826    52296 SDSS 0.116 0.567  2  2.50 
PSc380358               186.0747  48.3169    57074 MMT  0.529 0.530  7 11.7  
PSc380358               186.0747  48.3169    57074 MMT  0.529 0.139  3  1.78 
PSc380358               186.0747  48.3169    57074 MMT  0.529 0.584  2  2.79 
PSc380367               150.9718   2.4386    57132 MMT  0.360 0.360  8  7.34 
PSc380367               150.9718   2.4386    57132 MMT  0.360 0.038  2  2.74 
PSc380367               150.9718   2.4386    57132 MMT  0.360 0.190  2  2.41 
PSc380378 SNIa          213.5249  53.4650    56564 MMT  0.270 0.270  9 10.1  
PSc380378 SNIa          213.5249  53.4650    56564 MMT  0.270 0.214  2  2.37 
PSc380379               214.1366  51.7093    57193 MMT  0.282 0.282  9 12.8  
PSc380379               214.1366  51.7093    57193 MMT  0.282 0.082  2  2.26 
PSc380381               163.8174  57.1741    57127 MMT  0.355 0.355  7  5.76 
PSc380381               163.8174  57.1741    57127 MMT  0.355 0.107  2  2.09 
PSc380385               213.1278  52.4167    57164 MMT  0.559 0.415  3  2.35 
PSc380385               213.1278  52.4167    57164 MMT  0.559 0.559  2  2.48 
PSc380385               213.1278  52.4167    57164 MMT  0.559 0.467  2  2.34 
PSc380385               213.1278  52.4167    57164 MMT  0.559 0.173  2  2.15 
PSc380391 Bad           184.6838  45.9343    56564 MMT  0.197 0.198 13 14.4  
PSc380392               186.4432  46.2640    56564 MMT  0.449 0.449  5  4.17 
PSc380392               186.4432  46.2640    56564 MMT  0.449 0.384  3  3.43 
PSc380392               186.4432  46.2640    56564 MMT  0.449 0.276  2  3.40 
PSc380393               185.6516  46.2205    56564 MMT  0.157 0.157  3  3.58 
PSc380393               185.6516  46.2205    56564 MMT  0.157 0.196  2  2.79 
PSc380393               185.6516  46.2205    56564 MMT  0.157 0.483  2  2.78 
PSc380397               183.3827  46.0497    57195 MMT  0.700 0.453  5  2.78 
PSc380397               183.3827  46.0497    57195 MMT  0.700 0.700  3  2.70 
PSc380397               183.3827  46.0497    57195 MMT  0.700 0.231  2  2.73 
PSc380397               183.3827  46.0497    57195 MMT  0.700 0.156  2  1.81 
PSc380400               184.9757  46.5728    57066 MMT  0.943 0.103  6  3.18 
PSc380400               184.9757  46.5728    57066 MMT  0.943 0.385  5  2.41 
PSc380403               213.8647  52.7810    56564 MMT  0.303 0.031  4  2.18 
PSc380403               213.8647  52.7810    56564 MMT  0.303 0.303  3  3.56 
PSc380403               213.8647  52.7810    56564 MMT  0.303 0.282  2  2.28 
PSc380406               183.5524  46.4919    57066 WIYN 0.076 0.405  4  3.44 
PSc380406               183.5524  46.4919    57066 WIYN 0.076 0.076  2  3.77 
PSc380406               183.5524  46.4919    57066 WIYN 0.076 0.416  2  3.38 
PSc380406               183.5524  46.4919    57066 WIYN 0.076 0.488  2  2.53 
PSc380407               183.5556  46.3107    57066 WIYN       0.113  6  4.90 
PSc380407               183.5556  46.3107    57066 WIYN       0.146  2  3.78 
PSc380410               148.5857   1.9946    56564 MMT  0.426 0.426  6  6.34 
PSc380410               148.5857   1.9946    56564 MMT  0.426 0.406  4  2.93 
PSc380421               211.8650  54.0112    56564 MMT  0.244 0.244 11 13.4  
PSc380421               211.8650  54.0112    56564 MMT  0.244 0.148  2  2.04 
PSc380424               213.4708  54.0454    57162 MMT  0.362 0.362 11  8.87 
PSc380424               213.4708  54.0454    57162 MMT  0.362 0.275  2  3.47 
PSc380433               184.6154  46.0000    57366 MMT  0.460 0.461  6 12.3  
PSc380433               184.6154  46.0000    57366 MMT  0.460 0.115  2  5.00 
PSc380433               184.6154  46.0000    57366 MMT  0.460 0.393  2  3.79 
PSc380438               184.8404  46.3739    57366 MMT  0.421 0.421  6  7.84 
PSc380438               184.8404  46.3739    57366 MMT  0.421 0.817  3  2.60 
PSc380438               184.8404  46.3739    57366 MMT  0.421 0.084  2  3.30 
PSc380448               149.2440   2.1722    56564 MMT  0.427 0.428  5  3.29 
PSc380448               149.2440   2.1722    56564 MMT  0.427 0.219  2  2.76 
PSc380448               149.2440   2.1722    56564 MMT  0.427 0.285  2  2.12 
PSc380448               149.2440   2.1722    56564 MMT  0.427 0.306  2  1.96 
PSc380448               149.2440   2.1722    56564 MMT  0.427 0.323  2  1.91 
PSc380451               186.0749  47.2903    56564 MMT  0.314 0.315 11 13.6  
PSc380454               211.7124  52.9483    56393 SDSS 0.345 0.388  8  3.95 
PSc380454               211.7124  52.9483    56393 SDSS 0.345 0.124  2  4.71 
PSc380454               211.7124  52.9483    56393 SDSS 0.345 0.244  2  2.19 
PSc380459               184.8547  47.1448    57365 MMT  0.302 0.302 11  5.88 
PSc380459               184.8547  47.1448    57365 MMT  0.302 0.336  2  5.11 
PSc380468 VAR           149.5379   2.7125    56564 MMT  0.794 0.019  7  8.21 
PSc380468 VAR           149.5379   2.7125    56564 MMT  0.794 0.709  3  2.60 
PSc380469               150.4438   2.9152    57133 MMT        0.600  6  4.75 
PSc380469               150.4438   2.9152    57133 MMT        1.085  2  3.43 
PSc380469               150.4438   2.9152    57133 MMT        0.445  2  2.00 
PSc380470               184.1744  47.6287    57181 WIYN       0.318  3  5.70 
PSc380470               184.1744  47.6287    57181 WIYN       0.174  3  2.93 
PSc380472               183.0712  47.7606    57364 MMT  0.453 0.454  6  8.70 
PSc380472               183.0712  47.7606    57364 MMT  0.453 0.506  5  7.16 
PSc380472               183.0712  47.7606    57364 MMT  0.453 0.108  2  3.14 
PSc380479               184.4401  48.2420    57063 MMT  0.577 0.577 11  7.23 
PSc380479               184.4401  48.2420    57063 MMT  0.577 0.231  2  1.29 
PSc390019               184.6379  45.8652    56564 MMT  0.670 0.671  7 11.6  
PSc390019               184.6379  45.8652    56564 MMT  0.670 0.561  2  1.80 
PSc390021               214.2850  51.6823    57193 MMT  0.307 0.308 11  9.97 
PSc390021               214.2850  51.6823    57193 MMT  0.307 0.208  3  1.85 
PSc390024               214.2005  51.9277    57164 MMT  0.283 0.283  5  3.59 
PSc390024               214.2005  51.9277    57164 MMT  0.283 0.987  3  2.52 
PSc390024               214.2005  51.9277    57164 MMT  0.283 0.387  2  2.15 
PSc390039               184.3532  46.2301    56564 MMT  0.689 0.478  5  3.34 
PSc390039               184.3532  46.2301    56564 MMT  0.689 0.689  4  3.65 
PSc390039               184.3532  46.2301    56564 MMT  0.689 0.116  2  2.14 
PSc390040               184.5804  46.1731    56564 MMT  0.570 0.570  8  8.02 
PSc390040               184.5804  46.1731    56564 MMT  0.570 0.046  4  2.07 
PSc390047               212.2205  52.3510    57161 MMT  0.468 0.469  8  8.43 
PSc390047               212.2205  52.3510    57161 MMT  0.468 0.093  3  2.04 
PSc390057               186.0174  46.3677    57066 WIYN       0.428  5  5.16 
PSc390057               186.0174  46.3677    57066 WIYN       0.077  4  3.59 
PSc390057               186.0174  46.3677    57066 WIYN       0.292  3  4.05 
PSc390061               214.6694  52.6293    57163 MMT  0.281 0.281 10  5.07 
PSc390068               163.9501  57.8635    57064 MMT  0.203 0.203 13 20.0  
PSc390082               162.7014  57.9948    57066 WIYN 0.145 0.145  3  3.49 
PSc390082               162.7014  57.9948    57066 WIYN 0.145 0.228  3  2.92 
PSc390082               162.7014  57.9948    57066 WIYN 0.145 0.096  3  2.29 
PSc390082               162.7014  57.9948    57066 WIYN 0.145 0.429  2  2.53 
PSc390082               162.7014  57.9948    57066 WIYN 0.145 0.177  2  2.30 
PSc390102               214.0706  53.1873    56564 MMT  0.155 0.177  5  2.79 
PSc390102               214.0706  53.1873    56564 MMT  0.155 0.224  2  2.32 
PSc390120               186.3522  47.1612    56564 MMT  0.395 0.395 10  7.69 
PSc390120               186.3522  47.1612    56564 MMT  0.395 0.126  2  1.74 
PSc390121               185.6815  47.2306    56564 MMT  0.235 0.234  8  3.92 
PSc390121               185.6815  47.2306    56564 MMT  0.235 0.406  3  2.46 
PSc390124               186.4684  47.4750    56564 MMT        0.455  5  3.62 
PSc390124               186.4684  47.4750    56564 MMT        0.685  3  4.25 
PSc390124               186.4684  47.4750    56564 MMT        0.374  3  2.46 
PSc390124               186.4684  47.4750    56564 MMT        0.111  2  2.44 
PSc390131               164.2160  58.4744    57064 MMT  0.495 0.495  3  3.35 
PSc390131               164.2160  58.4744    57064 MMT  0.495 0.915  2  2.95 
PSc390131               164.2160  58.4744    57064 MMT  0.495 0.175  2  1.96 
PSc390131               164.2160  58.4744    57064 MMT  0.495 0.314  2  1.87 
PSc390136 VAR           161.6762  58.4036    52427 SDSS 0.126 0.126  8  5.63 
PSc390136 VAR           161.6762  58.4036    52427 SDSS 0.126 0.018  2  1.80 
PSc390151               186.7805  47.5104    56564 MMT        0.405  6  4.03 
PSc390151               186.7805  47.5104    56564 MMT        0.046  6  3.15 
PSc390153               185.4947  47.4605    57365 MMT  0.623 0.624  7  5.74 
PSc390153               185.4947  47.4605    57365 MMT  0.623 0.179  2  2.08 
PSc390155               186.7105  47.7862    57367 MMT        0.258  7  4.13 
PSc390155               186.7105  47.7862    57367 MMT        0.287  3  3.73 
PSc390155               186.7105  47.7862    57367 MMT        0.155  2  2.36 
PSc390160               183.4558  47.4984    57364 MMT  0.429 0.429 10  5.73 
PSc390160               183.4558  47.4984    57364 MMT  0.429 0.320  2  2.26 
PSc390173               162.3433  58.8501    56564 MMT  0.485 0.344  5  4.44 
PSc390173               162.3433  58.8501    56564 MMT  0.485 0.131  2  3.65 
PSc390173               162.3433  58.8501    56564 MMT  0.485 0.538  2  2.19 
PSc390178               182.8197  47.5601    57364 MMT  0.500 0.501  6  6.60 
PSc390178               182.8197  47.5601    57364 MMT  0.500 0.504  2  5.03 
PSc390178               182.8197  47.5601    57364 MMT  0.500 0.468  2  2.83 
PSc390185               213.3540  54.0294    57162 MMT        0.486  7  4.28 
PSc390202               211.8791  54.1643    56564 MMT  0.219 0.220 11 12.8  
PSc390202               211.8791  54.1643    56564 MMT  0.219 0.129  2  2.43 
PSc390226               185.9386  46.6518    56564 MMT  0.191 0.191  9 11.2  
PSc390226               185.9386  46.6518    56564 MMT  0.191 0.083  2  2.01 
PSc390229               159.7721  57.8924    57126 MMT  0.422 0.422  6  8.60 
PSc390229               159.7721  57.8924    57126 MMT  0.422 0.215  2  3.96 
PSc390229               159.7721  57.8924    57126 MMT  0.422 0.085  2  2.92 
PSc390235               184.5654  47.5537    56388 SDSS 0.595 0.670 10  3.74 
PSc390235               184.5654  47.5537    56388 SDSS 0.595 0.180  5  3.71 
PSc390236               163.0584  59.1158    56564 MMT  0.323 0.324  9 16.9  
PSc390256               242.7890  53.8747    57166 MMT  0.139 0.139 13 14.3  
PSc390259 SNIa          242.3956  53.8684    57166 MMT  0.120 0.121 11  9.46 
PSc390264 SNIa          243.3741  53.9918    57166 MMT  0.370 0.369  6  4.27 
PSc390264 SNIa          243.3741  53.9918    57166 MMT  0.370 0.416  3  4.56 
PSc390264 SNIa          243.3741  53.9918    57166 MMT  0.370 0.305  2  3.44 
PSc390264 SNIa          243.3741  53.9918    57166 MMT  0.370 0.043  2  2.19 
PSc390267               244.4829  54.0033    56564 MMT  0.253 0.253 11 12.0  
PSc390267               244.4829  54.0033    56564 MMT  0.253 0.156  2  2.59 
PSc390271               242.4480  53.9936    56564 MMT  0.549 0.548  8  3.87 
PSc390271               242.4480  53.9936    56564 MMT  0.549 0.286  4  3.08 
PSc390273               212.7637  53.0401    57161 MMT  0.158 0.158  8 15.9  
PSc390273               212.7637  53.0401    57161 MMT  0.158 0.069  3  2.17 
PSc390283               240.7468  55.1622    57161 MMT  0.471 0.472  6  5.69 
PSc390283               240.7468  55.1622    57161 MMT  0.471 0.172  2  2.73 
PSc390286               244.9636  55.6181    57194 MMT  0.150 0.149 13 12.0  
PSc390296               242.1202  56.0657    56564 MMT  0.188 0.188 11 13.6  
PSc390296               242.1202  56.0657    56564 MMT  0.188 0.083  2  1.66 
PSc390303               161.4234  59.5248    57716 MMT  0.774 0.912  3  2.67 
PSc390303               161.4234  59.5248    57716 MMT  0.774 0.979  2  2.41 
PSc390303               161.4234  59.5248    57716 MMT  0.774 0.312  2  2.37 
PSc390303               161.4234  59.5248    57716 MMT  0.774 0.446  2  2.16 
PSc390303               161.4234  59.5248    57716 MMT  0.774 0.105  2  1.79 
PSc390308               184.7035  48.3170    57063 MMT  0.472 0.472  8  7.01 
PSc390308               184.7035  48.3170    57063 MMT  0.472 0.112  3  1.77 
PSc390309               184.2700  48.3343    57063 MMT        0.604  6  7.00 
PSc390309               184.2700  48.3343    57063 MMT        0.416  5  3.22 
PSc390309               184.2700  48.3343    57063 MMT        0.309  2  2.97 
PSc390310               184.1607  48.3185    57063 MMT  0.416 0.416  5  3.33 
PSc390310               184.1607  48.3185    57063 MMT  0.416 0.106  3  2.30 
PSc390310               184.1607  48.3185    57063 MMT  0.416 0.533  2  2.46 
PSc390311               184.1126  48.4654    57063 MMT  0.169 0.600  5  3.14 
PSc390311               184.1126  48.4654    57063 MMT  0.169 0.307  3  3.20 
PSc390311               184.1126  48.4654    57063 MMT  0.169 0.169  2  3.18 
PSc390321               162.4002  56.7072    57422 WIYN       0.020  5  4.29 
PSc390321               162.4002  56.7072    57422 WIYN       0.357  3  3.61 
PSc390330               214.4263  51.8257    57193 MMT  0.482 0.482  6  6.37 
PSc390330               214.4263  51.8257    57193 MMT  0.482 0.119  3  2.61 
PSc390334               214.5443  51.9669    57193 MMT  0.448 0.448  3  2.61 
PSc390334               214.5443  51.9669    57193 MMT  0.448 0.527  2  2.38 
PSc390336               213.3157  51.9421    57164 MMT  0.294 0.294  8 21.3  
PSc390353               243.6230  53.7126    56564 MMT  0.057 0.056 13 11.5  
PSc390355               242.2323  53.7143    57166 MMT  0.683 0.684  6  5.43 
PSc390356               242.4038  53.5747    57166 MMT  0.165 0.164  9 18.4  
PSc390356               242.4038  53.5747    57166 MMT  0.165 0.087  2  2.44 
PSc390365               162.5429  57.2169    57127 MMT  0.423 0.423  8  4.81 
PSc390365               162.5429  57.2169    57127 MMT  0.423 0.204  4  3.87 
PSc390367               163.4171  57.0820    57127 MMT  0.318 0.319 13 17.1  
PSc390368               161.5002  57.2089    57128 MMT        0.606  5  4.30 
PSc390368               161.5002  57.2089    57128 MMT        0.271  3  3.11 
PSc390368               161.5002  57.2089    57128 MMT        0.404  3  2.90 
PSc390368               161.5002  57.2089    57128 MMT        0.452  2  2.18 
PSc390371               186.4861  46.0285    56564 MMT        0.283  7  4.35 
PSc390371               186.4861  46.0285    56564 MMT        0.575  2  3.42 
PSc390371               186.4861  46.0285    56564 MMT        0.590  2  2.18 
PSc390375               184.9859  46.0945    57366 MMT  1.067 0.263  6  2.79 
PSc390378               186.0383  46.1903    56564 MMT  0.517 0.517  8  4.28 
PSc390378               186.0383  46.1903    56564 MMT  0.517 0.155  4  2.54 
PSc390379 VAR           184.2286  46.2127    56564 MMT  0.512 0.513  8  9.00 
PSc390379 VAR           184.2286  46.2127    56564 MMT  0.512 0.141  4  2.57 
PSc390383               212.8799  52.2999    57164 MMT  0.467 0.481  6  4.47 
PSc390383               212.8799  52.2999    57164 MMT  0.467 0.357  2  2.24 
PSc390383               212.8799  52.2999    57164 MMT  0.467 0.122  2  2.10 
PSc390384               213.1078  52.3921    57164 MMT  0.107 0.137  3  3.40 
PSc390384               213.1078  52.3921    57164 MMT  0.107 0.106  3  3.36 
PSc390384               213.1078  52.3921    57164 MMT  0.107 0.467  3  2.29 
PSc390394               162.8036  57.4422    57127 MMT  0.364 0.365  6  8.79 
PSc390394               162.8036  57.4422    57127 MMT  0.364 0.287  3  3.05 
PSc390394               162.8036  57.4422    57127 MMT  0.364 0.042  2  2.52 
PSc390404               186.8996  46.4846    57066 WIYN       0.427  5  4.21 
PSc390416 Bad           215.0734  52.4922    57163 MMT  0.441 0.442  6  5.97 
PSc390416 Bad           215.0734  52.4922    57163 MMT  0.441 0.430  4  2.65 
PSc390416 Bad           215.0734  52.4922    57163 MMT  0.441 0.158  2  1.50 
PSc390424               215.6293  52.6386    57163 MMT  0.285 0.285  7  3.55 
PSc390424               215.6293  52.6386    57163 MMT  0.285 0.536  2  2.25 
PSc390432               244.3559  54.1507    56564 MMT  0.231 0.231  8 15.9  
PSc390432               244.3559  54.1507    56564 MMT  0.231 0.136  2  2.13 
PSc390441               240.5050  54.0808    52056 SDSS 0.082 0.098  4  7.26 
PSc390441               240.5050  54.0808    52056 SDSS 0.082 0.018  3  5.65 
PSc390441               240.5050  54.0808    52056 SDSS 0.082 0.355  2  7.08 
PSc390442               243.3678  54.3628    56564 MMT  0.385 0.385  9 12.5  
PSc390442               243.3678  54.3628    56564 MMT  0.385 0.047  2  2.05 
PSc390450               242.2415  54.4505    57166 MMT  0.173 0.173 13 10.9  
PSc390458               160.0260  57.6443    52428 SDSS 0.391 0.434  4  3.05 
PSc390458               160.0260  57.6443    52428 SDSS 0.391 0.740  3  6.35 
PSc390458               160.0260  57.6443    52428 SDSS 0.391 0.444  2  2.95 
PSc390458               160.0260  57.6443    52428 SDSS 0.391 0.129  2  2.41 
PSc390461               162.2208  57.9651    56564 MMT  0.423 0.424 11  5.57 
PSc390463               183.7297  46.3890    53117 SDSS 0.169 0.168  5  4.53 
PSc390463               183.7297  46.3890    53117 SDSS 0.169 0.084  2  2.69 
PSc390471 SNIa          214.5192  53.0140    57163 MMT  0.292 0.292  6  4.95 
PSc390471 SNIa          214.5192  53.0140    57163 MMT  0.292 0.233  4  3.24 
PSc390471 SNIa          214.5192  53.0140    57163 MMT  0.292 0.942  2  2.02 
PSc390476               212.5723  52.6549    57161 MMT  0.585 0.586  9  5.55 
PSc390476               212.5723  52.6549    57161 MMT  0.585 0.275  2  1.93 
PSc390479               211.7258  52.7665    57161 MMT  0.525 0.525  8  5.06 
PSc390479               211.7258  52.7665    57161 MMT  0.525 0.579  2  3.53 
PSc390479               211.7258  52.7665    57161 MMT  0.525 0.176  2  2.35 
PSc390484               244.7245  54.5759    57422 WIYN 0.131 0.034  2  2.44 
PSc390484               244.7245  54.5759    57422 WIYN 0.131 0.118  2  2.41 
PSc390484               244.7245  54.5759    57422 WIYN 0.131 0.113  2  2.39 
PSc390485               244.6751  54.5905    56564 MMT  0.391 0.391  9 17.6  
PSc390485               244.6751  54.5905    56564 MMT  0.391 0.048  2  3.09 
PSc390487               244.8192  54.6029    57422 WIYN       0.375  4  4.14 
PSc390487               244.8192  54.6029    57422 WIYN       0.326  2  2.14 
PSc390492               240.9358  54.2935    56564 MMT  0.470 0.470  8  8.58 
PSc390492               240.9358  54.2935    56564 MMT  0.470 0.580  3  8.22 
PSc390492               240.9358  54.2935    56564 MMT  0.470 0.006  2  1.21 
PSc390505               244.6245  54.7492    56564 MMT  0.388 0.388  7 10.3  
PSc390505               244.6245  54.7492    56564 MMT  0.388 0.059  2  3.99 
PSc390505               244.6245  54.7492    56564 MMT  0.388 0.296  2  1.91 
PSc390513               244.9453  54.8762    56564 MMT  0.185 0.185 13 16.6  
PSc390514               244.9366  54.7569    56564 MMT  0.328 0.329 11 21.8  
PSc390514               244.9366  54.7569    56564 MMT  0.328 0.013  2  5.02 
PSc390515               244.4129  54.7528    56564 MMT  0.287 0.287  3  3.50 
PSc390515               244.4129  54.7528    56564 MMT  0.287 0.405  3  3.20 
PSc390515               244.4129  54.7528    56564 MMT  0.287 0.121  3  2.17 
PSc390515               244.4129  54.7528    56564 MMT  0.287 0.591  2  2.27 
PSc390519               243.0681  54.8210    57164 MMT  0.534 0.284  7  3.57 
PSc390519               243.0681  54.8210    57164 MMT  0.534 0.535  4  3.64 
PSc390521               159.7276  57.7331    57126 MMT        0.484  7  4.44 
PSc390522               160.9582  57.8870    56564 MMT  0.424 0.425 11  9.04 
PSc390522               160.9582  57.8870    56564 MMT  0.424 1.001  2  3.30 
PSc390528               212.9642  53.1706    56564 MMT  0.648 0.649 10  6.25 
PSc390528               212.9642  53.1706    56564 MMT  0.648 0.013  2  1.90 
PSc390532               241.8754  54.5711    56564 MMT  0.303 0.414  5  2.70 
PSc390532               241.8754  54.5711    56564 MMT  0.303 0.304  2  3.56 
PSc390532               241.8754  54.5711    56564 MMT  0.303 0.169  2  1.87 
PSc390535               242.2559  54.7316    57164 MMT  0.233 0.232  9 17.2  
PSc390535               242.2559  54.7316    57164 MMT  0.233 0.579  4  2.42 
PSc390536               242.3865  54.6289    57164 MMT  0.140 0.329  2  2.33 
PSc390536               242.3865  54.6289    57164 MMT  0.140 1.089  2  2.05 
PSc390537               241.5728  54.6129    56564 MMT  0.236 0.236 13 18.2  
PSc390540               241.2524  54.7539    57161 MMT  0.113 0.236  4  2.42 
PSc390540               241.2524  54.7539    57161 MMT  0.113 0.687  3  2.92 
PSc390540               241.2524  54.7539    57161 MMT  0.113 0.286  3  2.71 
PSc390540               241.2524  54.7539    57161 MMT  0.113 0.176  2  2.92 
PSc390544               244.9823  55.1308    56564 MMT  0.108 0.108  7  9.75 
PSc390544               244.9823  55.1308    56564 MMT  0.108 0.485  3  2.57 
PSc390545               244.4082  55.1491    57194 MMT  1.832 0.437  6  4.25 
PSc390545               244.4082  55.1491    57194 MMT  1.832 0.566  2  4.30 
PSc390545               244.4082  55.1491    57194 MMT  1.832 0.092  2  2.75 
PSc390545               244.4082  55.1491    57194 MMT  1.832 0.376  2  2.42 
PSc390561               183.8362  47.2456    57072 MMT  0.495 0.496  7  3.55 
PSc390561               183.8362  47.2456    57072 MMT  0.495 0.240  2  2.08 
PSc390561               183.8362  47.2456    57072 MMT  0.495 0.131  2  1.65 
PSc390564               183.2823  47.4676    57072 MMT        0.718  5  4.47 
PSc390564               183.2823  47.4676    57072 MMT        0.172  2  3.56 
PSc390564               183.2823  47.4676    57072 MMT        0.501  2  2.22 
PSc390573               213.9918  53.5960    57163 MMT  0.220 1.030  2  3.20 
PSc390573               213.9918  53.5960    57163 MMT  0.220 0.602  2  2.56 
PSc390573               213.9918  53.5960    57163 MMT  0.220 0.525  2  2.53 
PSc390573               213.9918  53.5960    57163 MMT  0.220 0.110  2  1.78 
PSc390574               212.7523  53.6138    56564 MMT  0.363 0.363  8  6.25 
PSc390574               212.7523  53.6138    56564 MMT  0.363 0.967  2  2.41 
PSc390574               212.7523  53.6138    56564 MMT  0.363 0.262  2  1.98 
PSc390575               212.6502  53.5978    57162 MMT  0.405 0.405  7  3.43 
PSc390575               212.6502  53.5978    57162 MMT  0.405 0.298  3  2.28 
PSc390575               212.6502  53.5978    57162 MMT  0.405 1.084  2  2.05 
PSc390576               212.8946  53.4821    57162 MMT  0.414 0.129  6  3.32 
PSc390576               212.8946  53.4821    57162 MMT  0.414 0.414  5  3.58 
PSc390578               211.7598  53.5152    56564 MMT  0.429 0.429 11  5.31 
PSc390581               242.4689  55.0199    57164 MMT  0.391 0.392  6  9.25 
PSc390581               242.4689  55.0199    57164 MMT  0.391 0.123  2  2.33 
PSc390581               242.4689  55.0199    57164 MMT  0.391 0.328  2  2.32 
PSc390587               241.7947  55.0824    57164 MMT  0.511 0.511 10  6.38 
PSc390587               241.7947  55.0824    57164 MMT  0.511 0.139  2  1.82 
PSc390596               240.7346  55.0858    57161 MMT        0.419  8  4.18 
PSc390596               240.7346  55.0858    57161 MMT        0.477  2  3.47 
PSc390597 Bad           240.7408  54.9484    57161 MMT  0.393 0.394 12 11.3  
PSc390597 Bad           240.7408  54.9484    57161 MMT  0.393 0.032  2  3.84 
PSc390604               244.7918  55.5430    57194 MMT  0.522 0.523  7 14.4  
PSc390604               244.7918  55.5430    57194 MMT  0.522 0.422  3  2.37 
PSc390604               244.7918  55.5430    57194 MMT  0.522 0.191  2  4.92 
PSc390605               244.7256  55.7264    57194 MMT  0.289 0.289 13  9.17 
PSc390607               160.3957  58.7409    57715 MMT  0.229 0.229  4  3.16 
PSc390607               160.3957  58.7409    57715 MMT  0.229 0.618  2  2.78 
PSc390607               160.3957  58.7409    57715 MMT  0.229 0.049  2  2.39 
PSc390610               185.4034  47.6716    57074 MMT  0.530 0.530  8  5.25 
PSc390610               185.4034  47.6716    57074 MMT  0.530 0.104  2  2.04 
PSc390613               183.0926  47.5740    57364 MMT  0.701 0.702  6  6.87 
PSc390613               183.0926  47.5740    57364 MMT  0.701 0.623  2  2.24 
PSc390619               183.8092  47.7743    57364 MMT  1.089 1.089  3  2.96 
PSc390619               183.8092  47.7743    57364 MMT  1.089 0.573  3  2.73 
PSc390621               185.0176  47.7592    57365 MMT  0.731 0.434  3  2.42 
PSc390621               185.0176  47.7592    57365 MMT  0.731 0.163  3  1.99 
PSc390621               185.0176  47.7592    57365 MMT  0.731 0.053  2  2.16 
PSc390621               185.0176  47.7592    57365 MMT  0.731 0.731  2  2.15 
PSc390623               213.8155  53.7081    57162 MMT  0.208 0.208 11  4.95 
PSc390623               213.8155  53.7081    57162 MMT  0.208 0.283  2  2.96 
PSc390624               212.0710  53.6474    56564 MMT  0.495 0.495  5  3.34 
PSc390624               212.0710  53.6474    56564 MMT  0.495 0.254  4  2.94 
PSc390624               212.0710  53.6474    56564 MMT  0.495 0.159  3  2.86 
PSc390627 SNIa          212.6273  53.8989    57162 MMT  0.160 0.159  9 14.6  
PSc390627 SNIa          212.6273  53.8989    57162 MMT  0.160 0.073  2  2.17 
PSc390629               211.8875  54.0257    56564 MMT  0.409 0.409 11 11.1  
PSc390629               211.8875  54.0257    56564 MMT  0.409 0.979  2  3.29 
PSc390635               241.0603  55.4109    57161 MMT  0.079 0.078 10 14.4  
PSc390635               241.0603  55.4109    57161 MMT  0.079 0.813  2  2.29 
PSc390640               241.6055  55.4940    56564 MMT  0.248 0.248  6  9.25 
PSc390640               241.6055  55.4940    56564 MMT  0.248 0.160  2  5.87 
PSc390645               241.7911  55.7068    56564 MMT  0.249 0.249 13 12.7  
PSc390649               241.3311  55.6166    56564 MMT  0.263 0.263 12  9.72 
PSc390654               242.4238  55.6258    56564 MMT  0.483 0.483 10  5.53 
PSc390654               242.4238  55.6258    56564 MMT  0.483 0.349  2  3.07 
PSc390660               161.6480  59.1496    57716 MMT  0.286 0.408  4  2.70 
PSc390660               161.6480  59.1496    57716 MMT  0.286 0.286  3  3.62 
PSc390660               161.6480  59.1496    57716 MMT  0.286 0.320  2  2.88 
PSc390660               161.6480  59.1496    57716 MMT  0.286 0.248  2  2.57 
PSc390661               162.7134  59.1642    56564 MMT  0.429 0.429 10 10.3  
PSc390661               162.7134  59.1642    56564 MMT  0.429 0.247  2  2.32 
PSc390662               159.9111  59.1179    56564 MMT  0.343 0.343  6  3.41 
PSc390662               159.9111  59.1179    56564 MMT  0.343 0.241  3  2.12 
PSc390662               159.9111  59.1179    56564 MMT  0.343 0.599  2  2.56 
PSc390662               159.9111  59.1179    56564 MMT  0.343 0.206  2  2.08 
PSc390663               185.3132  47.9193    57074 MMT  0.189 0.189  9  9.91 
PSc390663               185.3132  47.9193    57074 MMT  0.189 0.477  2 15.1  
PSc390663               185.3132  47.9193    57074 MMT  0.189 0.577  2  2.35 
PSc390673               213.4143  54.3337    57162 MMT  0.580 0.580  6  3.59 
PSc390673               213.4143  54.3337    57162 MMT  0.580 0.158  2  2.76 
PSc390673               213.4143  54.3337    57162 MMT  0.580 1.101  2  2.32 
PSc390673               213.4143  54.3337    57162 MMT  0.580 0.011  2  1.98 
PSc390694               241.5842  55.9361    56564 MMT  0.249 0.249  7 14.6  
PSc390694               241.5842  55.9361    56564 MMT  0.249 0.166  4  2.10 
PSc390694               241.5842  55.9361    56564 MMT  0.249 0.663  2 23.5  
PSc390697               243.9328  56.0446    56564 MMT  0.065 0.065  8 11.4  
PSc390697               243.9328  56.0446    56564 MMT  0.065 0.415  5  8.84 
PSc390698               243.4076  56.0129    56564 MMT  0.313 0.314  3  2.62 
PSc390698               243.4076  56.0129    56564 MMT  0.313 0.647  3  2.56 
PSc390698               243.4076  56.0129    56564 MMT  0.313 0.144  3  2.41 
PSc390699               243.4936  55.9916    56564 MMT        0.525  3  3.15 
PSc390699               243.4936  55.9916    56564 MMT        0.351  3  2.51 
PSc390699               243.4936  55.9916    56564 MMT        0.581  2  4.18 
PSc390699               243.4936  55.9916    56564 MMT        0.248  2  2.48 
PSc390699               243.4936  55.9916    56564 MMT        0.423  2  2.05 
PSc390701               241.7185  56.0819    56564 MMT  0.518 0.518  6  5.31 
PSc390701               241.7185  56.0819    56564 MMT  0.518 0.573  2  4.14 
PSc390701               241.7185  56.0819    56564 MMT  0.518 0.276  2  2.08 
PSc390703               241.3337  56.0874    56564 MMT  0.751 0.287  4  3.10 
PSc390703               241.3337  56.0874    56564 MMT  0.751 0.752  2  3.79 
PSc390703               241.3337  56.0874    56564 MMT  0.751 0.476  2  2.75 
PSc390703               241.3337  56.0874    56564 MMT  0.751 0.248  2  1.70 
PSc390704               160.6218  59.2803    57716 MMT  0.506 0.506  9  7.19 
PSc390704               160.6218  59.2803    57716 MMT  0.506 0.581  2  7.11 
PSc390704               160.6218  59.2803    57716 MMT  0.506 0.199  2  1.71 
PSc390705               244.1170  56.2195    56564 MMT  0.270 0.270  8 16.0  
PSc390705               244.1170  56.2195    56564 MMT  0.270 0.211  2  2.08 
PSc390722               161.1940  59.6142    57716 MMT  0.350 0.351  5  4.45 
PSc390722               161.1940  59.6142    57716 MMT  0.350 0.159  3  2.72 
PSc390725               184.4944  45.6348    56564 MMT  0.233 0.233 11 10.1  
PSc390725               184.4944  45.6348    56564 MMT  0.233 0.767  2  2.55 
PSc390728               184.6999  45.9236    56564 MMT  0.482 0.482  8  9.56 
PSc390728               184.6999  45.9236    56564 MMT  0.482 0.689  3  7.53 
PSc390733               186.1637  47.6674    57367 MMT  0.736 0.284  5  2.56 
PSc390733               186.1637  47.6674    57367 MMT  0.736 0.457  3  2.28 
PSc390737               183.2411  47.7202    57364 MMT  0.484 0.484 10  7.32 
PSc390737               183.2411  47.7202    57364 MMT  0.484 1.084  2  3.24 
PSc390748               163.3583  56.9903    57127 MMT  0.494 0.387  5  2.35 
PSc390748               163.3583  56.9903    57127 MMT  0.494 0.280  3  2.29 
PSc390758               164.3984  58.0091    57064 MMT  0.610 0.610  8  4.92 
PSc390758               164.3984  58.0091    57064 MMT  0.610 0.310  2  3.26 
PSc390767 VAR           163.8668  58.4373    52427 SDSS 0.101 0.046  4  2.11 
PSc390767 VAR           163.8668  58.4373    52427 SDSS 0.101 0.088  3  2.58 
PSc390767 VAR           163.8668  58.4373    52427 SDSS 0.101 0.552  2  2.84 
PSc390773               160.0505  58.2932    57715 MMT  0.554 0.555  6  4.64 
PSc390773               160.0505  58.2932    57715 MMT  0.554 0.157  3  2.06 
PSc390773               160.0505  58.2932    57715 MMT  0.554 0.480  2  2.29 
PSc390775               162.0617  58.3506    56564 MMT  0.601 0.601  4  3.55 
PSc390775               162.0617  58.3506    56564 MMT  0.601 0.005  2  1.87 
PSc390798               183.7080  46.9909    57072 MMT  0.347 0.046  3  2.17 
PSc390798               183.7080  46.9909    57072 MMT  0.347 0.347  2  2.87 
PSc390798               183.7080  46.9909    57072 MMT  0.347 0.184  2  2.53 
PSc390799               186.9160  47.4685    56564 MMT  0.376 0.376 11  7.59 
PSc390799               186.9160  47.4685    56564 MMT  0.376 0.036  2  1.55 
PSc390801               183.7699  47.2975    57072 MMT  0.985 0.249  3  2.38 
PSc390801               183.7699  47.2975    57072 MMT  0.985 0.534  2  2.40 
PSc390801               183.7699  47.2975    57072 MMT  0.985 0.225  2  2.12 
PSc390804               183.4514  47.2036    57072 MMT  0.252 0.252 10  4.60 
PSc390804               183.4514  47.2036    57072 MMT  0.252 0.375  2  3.46 
PSc400001               215.0963  51.7818    57193 MMT  0.190 0.191 12 12.6  
PSc400008 Bad           214.9084  51.9912    57193 MMT  0.569 0.569  6 12.9  
PSc400008 Bad           214.9084  51.9912    57193 MMT  0.569 0.103  4  3.52 
PSc400008 Bad           214.9084  51.9912    57193 MMT  0.569 0.197  2  3.52 
PSc400011               213.7228  52.0030    57164 MMT  0.194 0.580  6  4.24 
PSc400011               213.7228  52.0030    57164 MMT  0.194 0.284  2  2.41 
PSc400011               213.7228  52.0030    57164 MMT  0.194 0.476  2  2.05 
PSc400022               244.4870  53.8211    56564 MMT  0.149 0.148  3  4.90 
PSc400022               244.4870  53.8211    56564 MMT  0.149 0.364  3  4.02 
PSc400022               244.4870  53.8211    56564 MMT  0.149 0.293  2  4.25 
PSc400022               244.4870  53.8211    56564 MMT  0.149 0.485  2  2.76 
PSc400022               244.4870  53.8211    56564 MMT  0.149 0.035  2  1.73 
PSc400026               242.7797  53.8495    57166 MMT  0.337 0.338  6  3.46 
PSc400026               242.7797  53.8495    57166 MMT  0.337 0.018  4  2.24 
PSc400040               244.4381  54.1734    56564 MMT  0.267 0.267  7 15.2  
PSc400040               244.4381  54.1734    56564 MMT  0.267 0.209  5  2.45 
PSc400040               244.4381  54.1734    56564 MMT  0.267 0.687  2  9.83 
PSc400042               242.2296  54.3507    56564 MMT  0.262 0.263 11 10.3  
PSc400050               243.7201  54.3605    56564 MMT  1.091 0.457  6  4.10 
PSc400050               243.7201  54.3605    56564 MMT  1.091 0.569  5  5.65 
PSc400050               243.7201  54.3605    56564 MMT  1.091 0.203  3  1.89 
PSc400051               243.6091  54.4526    56564 MMT  0.226 0.227  9 32.2  
PSc400051               243.6091  54.4526    56564 MMT  0.226 0.146  5  2.44 
PSc400052               212.5024  52.5821    57161 MMT  0.581 0.581  5  3.90 
PSc400052               212.5024  52.5821    57161 MMT  0.581 0.287  2  2.10 
PSc400052               212.5024  52.5821    57161 MMT  0.581 0.300  2  1.95 
PSc400052               212.5024  52.5821    57161 MMT  0.581 0.362  2  1.86 
PSc400061               243.7699  54.9064    56564 MMT  0.479 0.479  6  4.86 
PSc400061               243.7699  54.9064    56564 MMT  0.479 0.580  5  5.26 
PSc400061               243.7699  54.9064    56564 MMT  0.479 0.118  2  2.39 
PSc400063               214.7685  53.3997    57163 MMT  0.573 0.573  8  7.61 
PSc400063               214.7685  53.3997    57163 MMT  0.573 0.689  2  6.58 
PSc400067 VAR           211.8496  53.0917    52468 SDSS 0.022 0.022  7  5.84 
PSc400067 VAR           211.8496  53.0917    52468 SDSS 0.022 0.361  2  4.45 
PSc400067 VAR           211.8496  53.0917    52468 SDSS 0.022 0.846  2  4.26 
PSc400070               215.2131  53.4472    57163 MMT  0.437 0.438  2  3.18 
PSc400070               215.2131  53.4472    57163 MMT  0.437 0.321  2  2.86 
PSc400079               244.8005  55.0128    56564 MMT  0.576 0.576 10  6.95 
PSc400079               244.8005  55.0128    56564 MMT  0.576 0.270  2  3.13 
PSc400088 Bad           245.0783  55.0530    56564 MMT  0.572 0.572  9  8.13 
PSc400088 Bad           245.0783  55.0530    56564 MMT  0.572 0.016  2  2.17 
PSc400094               241.8694  54.9311    57164 MMT  0.717 0.174  5  3.12 
PSc400094               241.8694  54.9311    57164 MMT  0.717 0.915  2  3.79 
PSc400094               241.8694  54.9311    57164 MMT  0.717 0.336  2  2.31 
PSc400100               240.9567  54.8910    57161 MMT  0.264 0.264  6 15.6  
PSc400100               240.9567  54.8910    57161 MMT  0.264 0.180  3  1.63 
PSc400100               240.9567  54.8910    57161 MMT  0.264 0.682  2 17.3  
PSc400103               243.7169  55.1824    56564 MMT  0.339 0.339  7 12.7  
PSc400103               243.7169  55.1824    56564 MMT  0.339 0.021  2  3.62 
PSc400103               243.7169  55.1824    56564 MMT  0.339 0.240  2  2.82 
PSc400106               241.2393  55.0239    57161 MMT  0.507 0.508 11  7.67 
PSc400106               241.2393  55.0239    57161 MMT  0.507 1.062  2  6.26 
PSc400111               240.7740  54.9547    57161 MMT  0.554 0.554 11  8.40 
PSc400113               242.2054  55.2413    57164 MMT  0.316 0.317  8 18.8  
PSc400113               242.2054  55.2413    57164 MMT  0.316 0.214  2  1.88 
PSc400115               240.1920  55.1733    57161 MMT  0.233 0.233 13 12.8  
PSc400119               214.4797  53.8680    57163 MMT  0.088 0.087 10 13.7  
PSc400119               214.4797  53.8680    57163 MMT  0.088 0.875  2  2.10 
PSc400123               212.7137  53.8480    56564 MMT  0.191 0.191  8 18.1  
PSc400123               212.7137  53.8480    56564 MMT  0.191 0.042  2  1.81 
PSc400124               212.6930  54.0334    57162 MMT        0.639  4  4.84 
PSc400124               212.6930  54.0334    57162 MMT        0.258  2  3.05 
PSc400124               212.6930  54.0334    57162 MMT        0.455  2  2.39 
PSc400136 Bad           243.3004  55.5917    56564 MMT  0.753 0.754  8  6.44 
PSc400136 Bad           243.3004  55.5917    56564 MMT  0.753 0.322  2  2.08 
PSc400136 Bad           243.3004  55.5917    56564 MMT  0.753 0.075  2  2.05 
PSc400152               243.6494  55.8507    56564 MMT  0.302 0.302  6 11.6  
PSc400152               243.6494  55.8507    56564 MMT  0.302 0.479  2  6.93 
PSc400152               243.6494  55.8507    56564 MMT  0.302 0.118  2  2.47 
PSc400154               244.0570  55.9453    56564 MMT  0.288 0.288  8  8.32 
PSc400154               244.0570  55.9453    56564 MMT  0.288 0.485  4  7.01 
PSc400156               242.9696  56.0358    56564 MMT  0.985 0.306  4  2.19 
PSc400156               242.9696  56.0358    56564 MMT  0.985 0.138  2  2.19 
PSc400156               242.9696  56.0358    56564 MMT  0.985 0.062  2  2.18 
PSc400156               242.9696  56.0358    56564 MMT  0.985 0.334  2  2.07 
PSc400158 SNII          243.8980  56.1902    56564 MMT  0.096 0.095  9  7.05 
PSc400158 SNII          243.8980  56.1902    56564 MMT  0.096 0.303  2  2.54 
PSc400164               214.4648  51.9597    56415 SDSS 0.342 0.341  4  2.84 
PSc400164               214.4648  51.9597    56415 SDSS 0.342 0.079  3  2.09 
PSc400164               214.4648  51.9597    56415 SDSS 0.342 0.909  2  2.37 
PSc400165               214.2813  51.8839    57193 MMT  0.135 0.247  5  2.70 
PSc400165               214.2813  51.8839    57193 MMT  0.135 0.375  3  2.51 
PSc400188 Bad           241.3552  54.1534    52055 SDSS 0.144 0.149  5  2.77 
PSc400188 Bad           241.3552  54.1534    52055 SDSS 0.144 0.136  5  2.28 
PSc400189               241.1947  54.1971    56564 MMT  0.477 0.477  6  6.05 
PSc400191               244.0549  54.7508    56564 MMT  0.634 0.634  4  3.00 
PSc400191               244.0549  54.7508    56564 MMT  0.634 0.405  2  2.78 
PSc400191               244.0549  54.7508    56564 MMT  0.634 0.300  2  2.75 
PSc400191               244.0549  54.7508    56564 MMT  0.634 1.008  2  2.59 
PSc400192 Bad           244.1224  54.9336    56564 MMT  0.134 0.135 11 24.6  
PSc400192 Bad           244.1224  54.9336    56564 MMT  0.134 0.906  2  2.08 
PSc400202               240.4169  54.8975    57161 MMT  0.379 0.379  5  5.26 
PSc400202               240.4169  54.8975    57161 MMT  0.379 0.287  4  3.45 
PSc400202               240.4169  54.8975    57161 MMT  0.379 0.155  2  3.25 
PSc400204               213.5405  53.3410    56564 MMT  0.453 0.453  8  4.85 
PSc400204               213.5405  53.3410    56564 MMT  0.453 0.271  3  3.43 
PSc400210               242.7762  55.3232    57164 MMT  0.437 0.438  8  3.40 
PSc400210               242.7762  55.3232    57164 MMT  0.437 0.122  2  2.79 
PSc400211               242.5913  55.3008    57164 MMT  0.446 0.446  7  5.87 
PSc400211               242.5913  55.3008    57164 MMT  0.446 0.383  2  2.59 
PSc400211               242.5913  55.3008    57164 MMT  0.446 0.105  2  1.55 
PSc400215               211.7480  53.8159    56564 MMT  0.457 0.457  6  5.97 
PSc400215               211.7480  53.8159    56564 MMT  0.457 0.119  3  3.19 
PSc400215               211.7480  53.8159    56564 MMT  0.457 0.191  2  2.09 
PSc400217               212.7460  54.0303    57162 MMT        0.481  4  4.49 
PSc400217               212.7460  54.0303    57162 MMT        0.167  2  2.13 
PSc400217               212.7460  54.0303    57162 MMT        0.846  2  1.91 
PSc400223               243.6238  55.5817    56564 MMT  0.610 0.611 10  5.55 
PSc400223               243.6238  55.5817    56564 MMT  0.610 0.169  2  1.98 
PSc400230               243.4992  55.8078    56564 MMT  0.636 0.636  5  3.45 
PSc400230               243.4992  55.8078    56564 MMT  0.636 0.483  3  2.73 
PSc400238               241.2275  56.1862    56564 MMT  0.524 0.523  9  7.43 
PSc420003               243.6977  53.7068    56564 MMT  0.339 0.339  9 16.8  
PSc420003               243.6977  53.7068    56564 MMT  0.339 0.082  2  2.31 
PSc420004               242.4318  53.5816    57166 MMT  0.170 0.169  9 10.1  
PSc420004               242.4318  53.5816    57166 MMT  0.170 0.467  2  2.16 
PSc420004               242.4318  53.5816    57166 MMT  0.170 0.499  2  2.06 
PSc420006               334.5882  -0.9171    56564 MMT  0.193 0.193 13 13.9  
PSc420020               241.7496  54.3894    56564 MMT  0.372 0.373  6 17.6  
PSc420020               241.7496  54.3894    56564 MMT  0.372 0.307  5  2.62 
PSc420020               241.7496  54.3894    56564 MMT  0.372 0.047  2  3.81 
PSc420022               333.5189  -0.3233    56980 MMT  0.018 0.560  6  2.89 
PSc420022               333.5189  -0.3233    56980 MMT  0.018 0.018  3  3.11 
PSc420022               333.5189  -0.3233    56980 MMT  0.018 0.260  3  3.01 
PSc420036 Bad (rise)    213.4422  52.2216    52725 SDSS 0.078 0.013  4  5.51 
PSc420036 Bad (rise)    213.4422  52.2216    52725 SDSS 0.078 0.094  4  4.57 
PSc420036 Bad (rise)    213.4422  52.2216    52725 SDSS 0.078 0.348  2  5.95 
PSc420037               242.5422  53.9692    57166 MMT  0.261 0.261 13 10.5  
PSc420042               353.0656  -1.0872    57663 MMT        0.614  6  4.20 
PSc420042               353.0656  -1.0872    57663 MMT        1.039  2  3.00 
PSc420042               353.0656  -1.0872    57663 MMT        0.158  2  2.02 
PSc420050               334.7475  -0.5001    56985 MMT  0.123 0.123  4  2.11 
PSc420050               334.7475  -0.5001    56985 MMT  0.123 0.183  2  2.99 
PSc420050               334.7475  -0.5001    56985 MMT  0.123 0.050  2  2.19 
PSc420057               334.7458  -0.2072    52816 SDSS 0.090 0.124  6  3.31 
PSc420057               334.7458  -0.2072    52816 SDSS 0.090 0.031  3  4.40 
PSc420057               334.7458  -0.2072    52816 SDSS 0.090 0.495  2  2.95 
PSc420057               334.7458  -0.2072    52816 SDSS 0.090 0.532  2  2.00 
PSc420061               351.4574  -0.8039    56926 MMT  0.260 0.261  6 16.5  
PSc420061               351.4574  -0.8039    56926 MMT  0.260 0.202  5  2.45 
PSc420061               351.4574  -0.8039    56926 MMT  0.260 0.678  2 11.9  
PSc420063 Bad           353.0528  -0.3226    57283 MMT  0.254 0.254 13 13.8  
PSc420066               353.1097  -0.0854    56987 MMT  0.252 0.252 13 15.2  
PSc420069               240.3157  54.6418    57161 MMT  0.295 0.296 10  8.26 
PSc420076               335.7108   0.5787    57282 WIYN       0.333  3  7.67 
PSc420076               335.7108   0.5787    57282 WIYN       0.405  2  3.99 
PSc420078               353.1534  -0.0059    56987 MMT  0.113 0.300  6  3.08 
PSc420078               353.1534  -0.0059    56987 MMT  0.113 0.729  2  2.90 
PSc420078               353.1534  -0.0059    56987 MMT  0.113 0.447  2  2.34 
PSc420079               215.0673  53.8570    57163 MMT  0.536 0.537  5  4.84 
PSc420079               215.0673  53.8570    57163 MMT  0.536 0.484  3  2.28 
PSc420079               215.0673  53.8570    57163 MMT  0.536 0.342  2  2.23 
PSc420080               242.8230  55.1060    57164 MMT  0.355 0.356  5  3.37 
PSc420080               242.8230  55.1060    57164 MMT  0.355 0.542  3  3.07 
PSc420080               242.8230  55.1060    57164 MMT  0.355 0.335  2  3.04 
PSc420082               244.3052  55.3519    56564 MMT  0.293 0.293 11  7.75 
PSc420082               244.3052  55.3519    56564 MMT  0.293 0.195  3  1.55 
PSc420083               333.6280   0.4419    56564 MMT  0.316 0.317 11  5.16 
PSc420083               333.6280   0.4419    56564 MMT  0.316 0.176  2  1.75 
PSc420086               334.8964   0.9677    55443 SDSS 0.524 0.595  6  3.07 
PSc420086               334.8964   0.9677    55443 SDSS 0.524 0.177  2  3.76 
PSc420088               351.9856   0.1665    57665 MMT  1.038 1.038  3  3.18 
PSc420088               351.9856   0.1665    57665 MMT  1.038 0.406  3  2.16 
PSc420100 SNIa          333.1053   0.8514    52964 SDSS 0.098 0.133  5  2.99 
PSc420100 SNIa          333.1053   0.8514    52964 SDSS 0.098 0.547  2  2.16 
PSc420100 SNIa          333.1053   0.8514    52964 SDSS 0.098 0.121  2  1.96 
PSc420101               332.9913   0.7044    57663 MMT  0.338 0.338  6  6.51 
PSc420101               332.9913   0.7044    57663 MMT  0.338 0.878  2  4.85 
PSc420102               333.1288   0.8225    57663 MMT  0.273 0.272  6  5.23 
PSc420102               333.1288   0.8225    57663 MMT  0.273 0.915  3  2.53 
PSc420102               333.1288   0.8225    57663 MMT  0.273 0.176  2  3.13 
PSc420104               334.1039   0.8750    56564 MMT  0.077 0.077  8 10.8  
PSc420104               334.1039   0.8750    56564 MMT  0.077 0.806  2  2.36 
PSc420106               333.1004   1.0502    57663 MMT  0.121 0.122  2  3.37 
PSc420106               333.1004   1.0502    57663 MMT  0.121 0.405  2  3.07 
PSc420106               333.1004   1.0502    57663 MMT  0.121 0.300  2  2.94 
PSc420106               333.1004   1.0502    57663 MMT  0.121 1.079  2  2.49 
PSc420108               212.0954  54.2308    56564 MMT  0.335 0.335  8 13.2  
PSc420108               212.0954  54.2308    56564 MMT  0.335 0.077  2  2.12 
PSc420122 SNIbc (Ic-BL) 333.1732   0.5120    52822 SDSS 0.014 0.390  6  7.79 
PSc420122 SNIbc (Ic-BL) 333.1732   0.5120    52822 SDSS 0.014 0.324  4  2.33 
PSc420122 SNIbc (Ic-BL) 333.1732   0.5120    52822 SDSS 0.014 0.037  2  4.88 
PSc420124 Bad           351.8512  -1.5645    57662 MMT  0.212 0.212 14 12.8  
PSc420132               334.4393   0.4019    57282 WIYN       0.348  3  4.10 
PSc420138               352.7481   0.1414    57666 MMT  0.427 0.427  6 13.2  
PSc420138               352.7481   0.1414    57666 MMT  0.427 0.333  3  2.42 
PSc420138               352.7481   0.1414    57666 MMT  0.427 0.089  2  4.43 
PSc420149 VAR           352.5377  -0.2772    51818 SDSS 0.130 0.130  7  5.18 
PSc420149 VAR           352.5377  -0.2772    51818 SDSS 0.130 0.898  2  4.43 
PSc420159 SNIa          333.6842   1.2172    56925 MMT  0.182 0.182 13 13.2  
PSc420171               334.3455  -1.0477    56982 MMT  0.407 0.408  6  8.44 
PSc420171               334.3455  -1.0477    56982 MMT  0.407 0.074  2  3.03 
PSc420171               334.3455  -1.0477    56982 MMT  0.407 0.343  2  2.50 
PSc420174               352.0290  -1.4880    57662 MMT  0.458 0.458  6  6.00 
PSc420174               352.0290  -1.4880    57662 MMT  0.458 0.390  5  2.74 
PSc420174               352.0290  -1.4880    57662 MMT  0.458 0.115  2  1.67 
PSc420180                36.0071  -5.0836    56564 MMT  0.327 0.325  8 13.5  
PSc420196 SNIa          351.7612  -1.0284    57662 MMT  0.300 0.104  4  2.37 
PSc420196 SNIa          351.7612  -1.0284    57662 MMT  0.300 0.175  3  2.45 
PSc420196 SNIa          351.7612  -1.0284    57662 MMT  0.300 0.351  2  1.92 
PSc420197               352.3970  -0.4459    57282 WIYN 0.253 0.253  5 18.1  
PSc420197               352.3970  -0.4459    57282 WIYN 0.253 0.316  3 13.8  
PSc420197               352.3970  -0.4459    57282 WIYN 0.253 0.587  3  3.02 
PSc420206               353.5002  -0.3025    57283 MMT  0.504 0.505 11  7.93 
PSc420206               353.5002  -0.3025    57283 MMT  0.504 0.336  2  2.48 
PSc420211                36.6717  -4.0772    57662 MMT  0.209 0.210 11 28.3  
PSc420239               333.6641   0.4972    56564 MMT  0.286 0.286 11 11.2  
PSc420239               333.6641   0.4972    56564 MMT  0.286 0.128  2  2.14 
PSc420246               352.3250   0.3518    57666 MMT  0.396 0.396  7  5.82 
PSc420246               352.3250   0.3518    57666 MMT  0.396 0.482  4  2.76 
PSc420248 SNIIn          35.9776  -3.6134    56924 MMT  0.325 0.324  7  9.60 
PSc420248 SNIIn          35.9776  -3.6134    56924 MMT  0.325 0.010  2  2.36 
PSc420254               352.6274   0.4741    57666 MMT  0.199 0.199  5  3.57 
PSc420254               352.6274   0.4741    57666 MMT  0.199 0.487  5  2.99 
PSc420254               352.6274   0.4741    57666 MMT  0.199 0.174  3  2.18 
PSc420258 SNIa          352.4270   0.7055    57666 MMT  0.276 0.275 10 14.8  
PSc420258 SNIa          352.4270   0.7055    57666 MMT  0.276 0.029  3  1.72 
PSc420259                36.7793  -3.1823    56924 MMT  0.280 0.281 13 18.6  
PSc420274               352.8524  -1.8277    57663 MMT  0.145 0.145  9 13.3  
PSc420274               352.8524  -1.8277    57663 MMT  0.145 0.069  3  2.29 
PSc420278                35.1223  -5.6054    56926 MMT  0.299 0.298  8  4.38 
PSc420278                35.1223  -5.6054    56926 MMT  0.299 0.343  3  4.86 
PSc420285                35.6987  -5.0949    56926 MMT        0.286  8  4.06 
PSc420286                35.7211  -5.0592    56926 MMT  0.286 0.616  5  2.90 
PSc420286                35.7211  -5.0592    56926 MMT  0.286 0.285  4  2.40 
PSc420286                35.7211  -5.0592    56926 MMT  0.286 0.345  2  3.11 
PSc420297                35.5223  -4.9875    56926 MMT  0.139 0.140 13 12.6  
PSc420299                36.3152  -4.6837    56564 MMT  0.263 0.263 13 11.5  
PSc420303               353.7162  -0.4724    57283 MMT  0.188 0.188 13  9.01 
PSc420305                36.6268  -4.5557    57716 MMT  0.253 0.254  7  8.42 
PSc420305                36.6268  -4.5557    57716 MMT  0.253 0.730  2  2.60 
PSc420305                36.6268  -4.5557    57716 MMT  0.253 0.023  2  2.07 
PSc420306                35.1552  -4.8626    56926 MMT  0.153 0.153 13 14.6  
PSc420307 VAR            37.0522  -4.2940    55540 SDSS 0.562 0.563  6  9.76 
PSc420307 VAR            37.0522  -4.2940    55540 SDSS 0.562 0.676  2  5.09 
PSc420307 VAR            37.0522  -4.2940    55540 SDSS 0.562 0.235  2  2.83 
PSc420307 VAR            37.0522  -4.2940    55540 SDSS 0.562 0.050  2  2.44 
PSc420308 VAR            36.6375  -4.2663    57716 MMT  0.210 0.210  6  6.93 
PSc420308 VAR            36.6375  -4.2663    57716 MMT  0.210 0.374  2  5.87 
PSc420308 VAR            36.6375  -4.2663    57716 MMT  0.210 0.612  2  2.61 
PSc420314               351.1081  -0.6536    56926 MMT  0.273 0.273 13 15.5  
PSc420316               352.1229  -0.4505    56981 MMT  0.201 0.566  6  5.03 
PSc420316               352.1229  -0.4505    56981 MMT  0.201 0.588  3  2.97 
PSc420316               352.1229  -0.4505    56981 MMT  0.201 0.320  2  2.32 
PSc420322                36.4161  -4.0903    57662 MMT  0.062 0.062 13 13.3  
PSc420335               352.3242  -0.2379    57282 WIYN 0.145 0.365  3  4.67 
PSc420335               352.3242  -0.2379    57282 WIYN 0.145 0.278  2  2.08 
PSc420339               351.5238  -0.0800    57665 MMT  0.690 0.295  2  2.60 
PSc420339               351.5238  -0.0800    57665 MMT  0.690 0.689  2  2.49 
PSc420339               351.5238  -0.0800    57665 MMT  0.690 0.397  2  1.97 
PSc420339               351.5238  -0.0800    57665 MMT  0.690 0.199  2  1.81 
PSc420344                35.1074  -4.1257    56930 MMT  0.286 0.286  6 11.6  
PSc420344                35.1074  -4.1257    56930 MMT  0.286 0.157  2  2.16 
PSc420345                37.1389  -3.6800    57662 MMT        0.260  8  4.08 
PSc420345                37.1389  -3.6800    57662 MMT        0.856  2  2.92 
PSc420350                35.4852  -3.8589    56925 MMT  0.564 0.564  5  4.59 
PSc420350                35.4852  -3.8589    56925 MMT  0.564 0.039  4  3.19 
PSc420350                35.4852  -3.8589    56925 MMT  0.564 0.660  2  4.36 
PSc420352 SNIa           35.1823  -3.9624    56925 MMT  0.400 0.403  5  7.64 
PSc420352 SNIa           35.1823  -3.9624    56925 MMT  0.400 0.306  3  4.95 
PSc420352 SNIa           35.1823  -3.9624    56925 MMT  0.400 0.070  2  4.91 
PSc420355               334.1134   0.3255    55499 SDSS 0.411 0.475  4  3.38 
PSc420355               334.1134   0.3255    55499 SDSS 0.411 0.384  3  3.61 
PSc420361                36.5249  -3.7183    57662 MMT  0.557 0.290  6  2.61 
PSc420361                36.5249  -3.7183    57662 MMT  0.557 0.486  5  2.92 
PSc420362 Bad            36.6540  -3.8469    57662 MMT  0.342 0.342  6  7.46 
PSc420362 Bad            36.6540  -3.8469    57662 MMT  0.342 0.023  2  2.37 
PSc420365                36.0768  -3.7577    56924 MMT  0.496 0.169  8  2.84 
PSc420365                36.0768  -3.7577    56924 MMT  0.496 0.496  5  3.25 
PSc420374                36.5712  -3.3130    57662 MMT        0.494  4  4.04 
PSc420374                36.5712  -3.3130    57662 MMT        1.101  2  3.44 
PSc420393 SNII          334.1680  -1.1402    56982 MMT  0.096 0.095  9 10.3  
PSc420393 SNII          334.1680  -1.1402    56982 MMT  0.096 0.406  3 12.2  
PSc420400                36.5613  -4.9674    56564 MMT  0.239 0.239 14 10.7  
PSc420407 SNIa          333.9494  -0.3153    56982 MMT  0.250 0.246 13  9.68 
PSc420411               353.2641  -0.6295    57283 MMT  0.491 0.490 10 14.8  
PSc420411               353.2641  -0.6295    57283 MMT  0.491 0.123  2  2.84 
PSc420417 SNIa          333.4952  -0.1917    56980 MMT  0.363 0.362  8  6.83 
PSc420417 SNIa          333.4952  -0.1917    56980 MMT  0.363 0.484  3  5.84 
PSc420417 SNIa          333.4952  -0.1917    56980 MMT  0.363 0.260  2  2.81 
PSc420423               332.8329   0.1469    56980 MMT  0.183 0.183  9  7.43 
PSc420423               332.8329   0.1469    56980 MMT  0.183 0.484  5  8.21 
PSc420430               335.3009   1.0544    56926 MMT  0.318 0.319  6 23.8  
PSc420430               335.3009   1.0544    56926 MMT  0.318 0.257  5  2.81 
PSc420430               335.3009   1.0544    56926 MMT  0.318 0.007  2  2.26 
PSc420431                34.7421  -3.6636    55948 SDSS 0.538 0.610  6  2.84 
PSc420431                34.7421  -3.6636    55948 SDSS 0.538 0.190  3  2.42 
PSc420435               333.2930   0.9707    57663 MMT  0.317 0.317 13  6.04 
PSc430003 SNIa          333.3806  -0.4533    56980 MMT  0.330 0.690  3  3.54 
PSc430003 SNIa          333.3806  -0.4533    56980 MMT  0.330 0.260  3  3.07 
PSc430003 SNIa          333.3806  -0.4533    56980 MMT  0.330 0.113  2  2.29 
PSc430005 SNIIn         334.4155   0.6265    52873 SDSS 0.189 0.008  5  2.19 
PSc430005 SNIIn         334.4155   0.6265    52873 SDSS 0.189 0.186  3  7.89 
PSc430005 SNIIn         334.4155   0.6265    52873 SDSS 0.189 0.557  2  8.22 
PSc440003               351.7394  -1.6134    57662 MMT  0.297 0.298  8 11.3  
PSc440003               351.7394  -1.6134    57662 MMT  0.297 0.197  3  2.12 
PSc440004                54.0087 -28.9132    57013 AAT        0.496  3  4.48 
PSc440004                54.0087 -28.9132    57013 AAT        0.024  3  2.42 
PSc440004                54.0087 -28.9132    57013 AAT        0.161  3  2.38 
PSc440004                54.0087 -28.9132    57013 AAT        0.332  2  4.21 
PSc440007                53.7364 -28.8724    57013 AAT  0.280 0.280 11 12.8  
PSc440011 SNII           52.3697 -28.7044    57013 AAT  0.070 0.070  9 16.3  
PSc440011 SNII           52.3697 -28.7044    57013 AAT  0.070 0.022  5  2.66 
PSc440012               351.4997  -1.2297    57662 MMT  0.389 0.390  6 17.7  
PSc440012               351.4997  -1.2297    57662 MMT  0.389 0.061  2  5.38 
PSc440012               351.4997  -1.2297    57662 MMT  0.389 0.298  2  4.89 
PSc440012               351.4997  -1.2297    57662 MMT  0.389 0.326  2  2.59 
PSc440017                52.0048 -28.0397    57013 AAT  0.366 0.042  6  6.05 
PSc440017                52.0048 -28.0397    57013 AAT  0.366 0.367  2  9.56 
PSc440017                52.0048 -28.0397    57013 AAT  0.366 0.568  2  8.32 
PSc440018                51.7162 -28.1600    57013 AAT  0.070 0.069  6 24.9  
PSc440018                51.7162 -28.1600    57013 AAT  0.070 0.019  3  2.76 
PSc440018                51.7162 -28.1600    57013 AAT  0.070 0.423  2 25.8  
PSc440025                36.2043  -4.1040    56923 MMT  0.174 0.174 13 13.0  
PSc440027                52.5937 -27.7355    57013 AAT  0.337 0.337  5  9.87 
PSc440027                52.5937 -27.7355    57013 AAT  0.337 0.439  2  2.01 
PSc440028 QSO           333.3077   0.5033    57663 MMT  0.305 0.314  4  2.21 
PSc440028 QSO           333.3077   0.5033    57663 MMT  0.305 0.305  3  2.72 
PSc440028 QSO           333.3077   0.5033    57663 MMT  0.305 0.202  2  1.81 
PSc440030               352.4227   0.0939    57666 MMT  0.143 0.144 14 16.2  
PSc440032                52.9102 -27.2310    57013 AAT  0.238 0.239  6 22.9  
PSc440032                52.9102 -27.2310    57013 AAT  0.238 0.649  2 13.5  
PSc440032                52.9102 -27.2310    57013 AAT  0.238 0.182  2  2.19 
PSc440032                52.9102 -27.2310    57013 AAT  0.238 0.157  2  1.96 
PSc440035 SNII           51.7710 -27.2862    57013 AAT  0.044 0.043  9 10.4  
PSc440035 SNII           51.7710 -27.2862    57013 AAT  0.044 0.196  3  2.73 
PSc440035 SNII           51.7710 -27.2862    57013 AAT  0.044 0.054  2 11.1  
PSc440039 SNIa          353.1743   0.5813    56987 MMT  0.250 0.283  2  3.37 
PSc440039 SNIa          353.1743   0.5813    56987 MMT  0.250 0.580  2  2.55 
PSc440039 SNIa          353.1743   0.5813    56987 MMT  0.250 0.705  2  2.49 
PSc440039 SNIa          353.1743   0.5813    56987 MMT  0.250 0.248  2  2.26 
PSc440040               352.3823   0.7043    57666 MMT  0.278 0.278 11  9.64 
PSc440040               352.3823   0.7043    57666 MMT  0.278 0.030  2  2.81 
PSc440042 SNIa           35.9022  -3.2938    56924 MMT  0.160 0.416  5  2.22 
PSc440042 SNIa           35.9022  -3.2938    56924 MMT  0.160 0.173  2  2.70 
PSc440042 SNIa           35.9022  -3.2938    56924 MMT  0.160 0.972  2  2.54 
PSc440047                53.7608 -26.6482    57013 AAT  0.524 0.022  5  2.85 
PSc440047                53.7608 -26.6482    57013 AAT  0.524 0.525  4  9.92 
PSc440047                53.7608 -26.6482    57013 AAT  0.524 0.389  2  3.05 
PSc440056               353.0778  -1.7641    57663 MMT  0.337 0.337  5  2.76 
PSc440056               353.0778  -1.7641    57663 MMT  0.337 0.064  2  2.75 
PSc440056               353.0778  -1.7641    57663 MMT  0.337 0.300  2  2.19 
PSc440063                36.5058  -5.6356    56927 MMT  0.207 0.207  9 22.7  
PSc440063                36.5058  -5.6356    56927 MMT  0.207 0.151  5  3.30 
PSc440066 SNII           35.2953  -5.4560    56926 MMT  0.086 0.084  9 17.5  
PSc440066 SNII           35.2953  -5.4560    56926 MMT  0.086 0.389  3 19.6  
PSc440066 SNII           35.2953  -5.4560    56926 MMT  0.086 0.436  2  2.05 
PSc440070                35.6675  -5.5633    56926 MMT  0.158 0.158  7  2.78 
PSc440073                53.0965 -29.3376    57013 AAT  0.156 0.156 13 20.2  
PSc440086               333.8846  -0.9752    56982 MMT  0.689 0.689  3  3.27 
PSc440086               333.8846  -0.9752    56982 MMT  0.689 0.285  3  2.76 
PSc440086               333.8846  -0.9752    56982 MMT  0.689 0.476  2  2.76 
PSc440086               333.8846  -0.9752    56982 MMT  0.689 0.634  2  2.72 
PSc440088 FELT          334.0286  -0.9693    56982 MMT  0.275 0.274  9  7.26 
PSc440088 FELT          334.0286  -0.9693    56982 MMT  0.275 0.382  2  9.87 
PSc440098               351.9136  -1.5050    57662 MMT  0.250 0.251  9 16.9  
PSc440098               351.9136  -1.5050    57662 MMT  0.250 0.192  3  2.42 
PSc440101               353.0997  -1.2400    57663 MMT  0.093 0.093  8 12.3  
PSc440101               353.0997  -1.2400    57663 MMT  0.093 0.537  2  2.19 
PSc440104               353.0902  -1.4007    57663 MMT  0.305 0.305  5  3.47 
PSc440104               353.0902  -1.4007    57663 MMT  0.305 0.334  4  2.80 
PSc440104               353.0902  -1.4007    57663 MMT  0.305 0.580  2  2.70 
PSc440111                36.2433  -5.3683    56927 MMT  0.335 0.335  4  3.05 
PSc440111                36.2433  -5.3683    56927 MMT  0.335 0.196  2  1.94 
PSc440112                36.1953  -5.3096    56564 MMT  0.229 0.229 11  8.67 
PSc440112                36.1953  -5.3096    56564 MMT  0.229 0.135  2  1.66 
PSc440115                36.7311  -5.1421    56564 MMT  0.246 0.246  9 17.5  
PSc440115                36.7311  -5.1421    56564 MMT  0.246 0.150  3  2.75 
PSc440116                35.6351  -5.1825    56926 MMT  0.149 0.156  4  2.87 
PSc440116                35.6351  -5.1825    56926 MMT  0.149 0.529  4  2.66 
PSc440116                35.6351  -5.1825    56926 MMT  0.149 0.149  2  2.91 
PSc440130                53.0829 -28.6385    57013 AAT  0.229 0.229  9 18.7  
PSc440130                53.0829 -28.6385    57013 AAT  0.229 0.075  3  1.81 
PSc440132                53.0200 -28.6207    57013 AAT  0.332 0.333  6 22.5  
PSc440132                53.0200 -28.6207    57013 AAT  0.332 0.015  3  2.22 
PSc440132                53.0200 -28.6207    57013 AAT  0.332 0.774  2 10.1  
PSc440140               334.3570  -0.7474    56982 MMT        0.259  5  3.05 
PSc440140               334.3570  -0.7474    56982 MMT        0.303  4  3.74 
PSc440140               334.3570  -0.7474    56982 MMT        0.689  3  4.57 
PSc440151 VAR           334.8819  -0.7009    52140 SDSS 0.098 0.112  7  8.13 
PSc440151 VAR           334.8819  -0.7009    52140 SDSS 0.098 0.867  3  2.24 
PSc440162 SNIa          353.2660  -0.9129    57283 MMT  0.421 0.421 10 11.0  
PSc440162 SNIa          353.2660  -0.9129    57283 MMT  0.421 0.081  2  2.04 
PSc440164                37.2811  -4.9526    57346 MMT  0.317 0.317  9  4.76 
PSc440164                37.2811  -4.9526    57346 MMT  0.317 0.483  2  3.04 
PSc440164                37.2811  -4.9526    57346 MMT  0.317 1.223  2  2.91 
PSc440166                36.6760  -5.0372    56927 MMT  0.418 0.418  6 12.2  
PSc440166                36.6760  -5.0372    56927 MMT  0.418 0.082  2  4.60 
PSc440166                36.6760  -5.0372    56927 MMT  0.418 0.325  2  1.62 
PSc440170                36.7810  -4.9972    57716 MMT  0.255 0.254  8 17.8  
PSc440170                36.7810  -4.9972    57716 MMT  0.255 0.574  3  1.86 
PSc440176 SLSN           36.2277  -4.8395    56927 MMT  0.522 0.521  6  7.35 
PSc440176 SLSN           36.2277  -4.8395    56927 MMT  0.522 0.146  4  3.00 
PSc440176 SLSN           36.2277  -4.8395    56927 MMT  0.522 0.132  2  1.65 
PSc440180                36.0486  -4.8202    56927 MMT  0.386 0.386  3  3.30 
PSc440180                36.0486  -4.8202    56927 MMT  0.386 0.691  2  2.74 
PSc440180                36.0486  -4.8202    56927 MMT  0.386 0.432  2  2.56 
PSc440180                36.0486  -4.8202    56927 MMT  0.386 0.178  2  1.14 
PSc440195               333.8493  -0.4463    56982 MMT  0.480 0.480  9  5.45 
PSc440195               333.8493  -0.4463    56982 MMT  0.480 0.278  2  2.45 
PSc440201               333.9748  -0.2155    56982 MMT  0.440 0.441  6  4.90 
PSc440201               333.9748  -0.2155    56982 MMT  0.440 0.444  2  3.22 
PSc440201               333.9748  -0.2155    56982 MMT  0.440 0.155  2  2.11 
PSc440215               351.5082  -0.8510    56926 MMT  0.236 0.236  9 10.1  
PSc440215               351.5082  -0.8510    56926 MMT  0.236 0.081  2  2.25 
PSc440216               353.4880  -0.5424    57283 MMT  0.361 0.362 11  8.88 
PSc440216               353.4880  -0.5424    57283 MMT  0.361 0.046  2  1.80 
PSc440217               353.0967  -0.4511    57283 MMT  0.497 0.497  3  2.71 
PSc440217               353.0967  -0.4511    57283 MMT  0.497 0.382  3  2.32 
PSc440217               353.0967  -0.4511    57283 MMT  0.497 0.510  2  2.71 
PSc440218               351.1135  -0.8689    56926 MMT  0.295 0.294  9 19.4  
PSc440220               353.2919  -0.5586    57283 MMT        0.495 10  7.34 
PSc440220               353.2919  -0.5586    57283 MMT        0.202  2  2.73 
PSc440229                37.0723  -4.4236    57716 MMT  0.438 0.438  8  4.84 
PSc440229                37.0723  -4.4236    57716 MMT  0.438 0.205  4  3.30 
PSc440236 SNIa           37.1033  -4.4252    57716 MMT  0.430 0.436 11 12.0  
PSc440236 SNIa           37.1033  -4.4252    57716 MMT  0.430 1.016  2  7.03 
PSc440242                51.9373 -28.4808    57013 AAT  0.427 0.428  9 18.6  
PSc440242                51.9373 -28.4808    57013 AAT  0.427 0.902  2  3.53 
PSc440246                53.5773 -28.1597    57013 AAT  0.124 0.124 13 19.6  
PSc440248                54.7838 -27.8504    57013 AAT        0.500  3  4.38 
PSc440248                54.7838 -27.8504    57013 AAT        0.435  2  4.66 
PSc440250                54.2990 -27.8593    57013 AAT  0.542 0.049  3  2.43 
PSc440250                54.2990 -27.8593    57013 AAT  0.542 0.502  2  2.86 
PSc440250                54.2990 -27.8593    57013 AAT  0.542 0.402  2  2.15 
PSc440250                54.2990 -27.8593    57013 AAT  0.542 0.274  2  2.09 
PSc440257                53.1372 -27.8557    57013 AAT  0.670 0.668  4  7.98 
PSc440257                53.1372 -27.8557    57013 AAT  0.670 0.384  3  2.91 
PSc440257                53.1372 -27.8557    57013 AAT  0.670 0.026  3  2.07 
PSc440258 VAR           335.5429  -0.0451    57282 WIYN 0.008 0.009  5  4.84 
PSc440258 VAR           335.5429  -0.0451    57282 WIYN 0.008 0.346  3  3.31 
PSc440258 VAR           335.5429  -0.0451    57282 WIYN 0.008 0.292  2  2.44 
PSc440264 SNIa          335.2677   0.2073    56985 MMT  0.300 0.284  5  3.25 
PSc440264 SNIa          335.2677   0.2073    56985 MMT  0.300 0.368  2  2.27 
PSc440266               334.5534   0.1122    57282 WIYN 0.417 0.006  6  3.18 
PSc440266               334.5534   0.1122    57282 WIYN 0.417 0.342  3  3.04 
PSc440266               334.5534   0.1122    57282 WIYN 0.417 0.407  2  5.11 
PSc440270               353.0109  -0.3754    57283 MMT  0.562 0.562  6 12.8  
PSc440270               353.0109  -0.3754    57283 MMT  0.562 0.459  5  4.88 
PSc440270               353.0109  -0.3754    57283 MMT  0.562 0.102  2  1.60 
PSc440273               353.2408  -0.3023    57283 MMT  0.158 0.336  2  2.41 
PSc440273               353.2408  -0.3023    57283 MMT  0.158 0.220  2  2.28 
PSc440273               353.2408  -0.3023    57283 MMT  0.158 0.157  2  2.20 
PSc440280                36.6407  -4.0887    57662 MMT  0.345 0.346  9  7.52 
PSc440280                36.6407  -4.0887    57662 MMT  0.345 0.890  2  3.97 
PSc440282                34.8010  -4.5143    56930 MMT        0.017  7  4.52 
PSc440282                34.8010  -4.5143    56930 MMT        0.305  2  3.24 
PSc440282                34.8010  -4.5143    56930 MMT        0.384  2  2.67 
PSc440285 SNIa           36.8049  -4.1285    56922 MMT  0.180 0.177 13 12.1  
PSc440295                54.0750 -27.5448    57013 AAT  0.640 0.106  5  3.24 
PSc440295                54.0750 -27.5448    57013 AAT  0.640 0.641  4 16.9  
PSc440296                54.0608 -27.4052    57013 AAT  0.340 0.340  8 15.9  
PSc440296                54.0608 -27.4052    57013 AAT  0.340 0.533  3  8.78 
PSc440296                54.0608 -27.4052    57013 AAT  0.340 1.030  2  1.68 
PSc440299               333.1364  -0.0052    56980 MMT  0.541 0.541  6  4.48 
PSc440299               333.1364  -0.0052    56980 MMT  0.541 0.269  2  4.12 
PSc440299               333.1364  -0.0052    56980 MMT  0.541 0.304  2  2.35 
PSc440299               333.1364  -0.0052    56980 MMT  0.541 0.098  2  1.68 
PSc440301 VAR           333.4505   0.1275    52525 SDSS 0.138 0.102  4  4.32 
PSc440301 VAR           333.4505   0.1275    52525 SDSS 0.138 0.030  4  2.35 
PSc440301 VAR           333.4505   0.1275    52525 SDSS 0.138 0.466  3  2.42 
PSc440309               352.4272  -0.3435    56981 MMT        0.279  5  4.57 
PSc440309               352.4272  -0.3435    56981 MMT        0.923  3  2.44 
PSc440309               352.4272  -0.3435    56981 MMT        0.276  2  4.53 
PSc440311               351.1557  -0.3705    56926 MMT  0.461 0.462  6 17.4  
PSc440311               351.1557  -0.3705    56926 MMT  0.461 0.394  4  2.29 
PSc440311               351.1557  -0.3705    56926 MMT  0.461 0.116  2  3.10 
PSc440326                35.8856  -3.9402    56923 MMT  0.142 0.142  9 12.9  
PSc440326                35.8856  -3.9402    56923 MMT  0.142 0.431  2 11.5  
PSc440344               333.1516   0.5179    57663 MMT  0.517 0.517  6 17.7  
PSc440344               333.1516   0.5179    57663 MMT  0.517 0.447  5  5.90 
PSc440344               333.1516   0.5179    57663 MMT  0.517 0.160  2  1.72 
PSc440349               352.1610   0.0994    57666 MMT  0.440 0.441  5  3.42 
PSc440349               352.1610   0.0994    57666 MMT  0.440 0.678  3  2.87 
PSc440349               352.1610   0.0994    57666 MMT  0.440 0.597  2  2.94 
PSc440349               352.1610   0.0994    57666 MMT  0.440 0.162  2  2.55 
PSc440349               352.1610   0.0994    57666 MMT  0.440 0.148  2  1.13 
PSc440351               351.3845   0.1338    57665 MMT  0.393 0.394  2  2.96 
PSc440351               351.3845   0.1338    57665 MMT  0.393 0.632  2  2.29 
PSc440351               351.3845   0.1338    57665 MMT  0.393 0.263  2  2.11 
PSc440352               351.9879   0.1571    57665 MMT  0.443 0.443 10 11.4  
PSc440352               351.9879   0.1571    57665 MMT  0.443 0.087  2  2.01 
PSc440357               352.3972   0.1939    57666 MMT  0.404 0.404 10  6.05 
PSc440374               333.6674   0.7946    56564 MMT        0.917  3  4.39 
PSc440374               333.6674   0.7946    56564 MMT        0.261  3  2.52 
PSc440374               333.6674   0.7946    56564 MMT        0.336  2  2.70 
PSc440378               333.7242   1.0608    56925 MMT  0.483 0.483  4  3.93 
PSc440378               333.7242   1.0608    56925 MMT  0.483 0.049  3  2.02 
PSc440378               333.7242   1.0608    56925 MMT  0.483 0.724  2  3.65 
PSc440378               333.7242   1.0608    56925 MMT  0.483 0.123  2  1.57 
PSc440398                51.9462 -26.9508    57013 AAT  0.366 0.366  7 23.1  
PSc440403                53.5754 -26.7728    57013 AAT  0.453 0.014  4  2.47 
PSc440403                53.5754 -26.7728    57013 AAT  0.453 0.486  3  2.88 
PSc440403                53.5754 -26.7728    57013 AAT  0.453 0.453  2  3.05 
PSc440403                53.5754 -26.7728    57013 AAT  0.453 0.075  2  2.73 
PSc440406               333.6385   1.1167    56925 MMT  0.590 0.589  4  3.15 
PSc440406               333.6385   1.1167    56925 MMT  0.590 0.529  4  2.71 
PSc440406               333.6385   1.1167    56925 MMT  0.590 0.234  2  1.88 
PSc440408               334.8274   1.3594    56926 MMT  0.106 0.484  4  2.66 
PSc440408               334.8274   1.3594    56926 MMT  0.106 0.385  3  2.62 
PSc440408               334.8274   1.3594    56926 MMT  0.106 0.262  2  2.76 
PSc440408               334.8274   1.3594    56926 MMT  0.106 0.285  2  2.65 
PSc440412                35.3843  -3.0509    56925 MMT        0.103  3  3.76 
PSc440412                35.3843  -3.0509    56925 MMT        0.344  2  4.62 
PSc440412                35.3843  -3.0509    56925 MMT        1.024  2  2.65 
PSc440420 SLSN           53.5543 -26.5208    57013 AAT  1.572 0.433  4  3.20 
PSc440420 SLSN           53.5543 -26.5208    57013 AAT  1.572 0.412  2  2.55 
PSc440420 SLSN           53.5543 -26.5208    57013 AAT  1.572 0.168  2  1.77 
PSc440420 SLSN           53.5543 -26.5208    57013 AAT  1.572 0.041  2  1.57 
PSc440474               334.7220  -0.4407    56564 MMT  0.283 0.284  8 12.7  
PSc440474               334.7220  -0.4407    56564 MMT  0.283 0.199  2  1.79 
PSc440476               335.2624   0.2219    56985 MMT  0.289 0.290 11  4.54 
PSc440482                36.0330  -5.7455    57282 WIYN 0.321 0.322  7 56.9  
PSc440482                36.0330  -5.7455    57282 WIYN 0.321 0.259  4  2.91 
PSc440482                36.0330  -5.7455    57282 WIYN 0.321 0.014  3  3.66 
PSc440486               334.2124  -1.0836    56982 MMT        0.573  7  4.43 
PSc440486               334.2124  -1.0836    56982 MMT        0.524  2  3.12 
PSc440486               334.2124  -1.0836    56982 MMT        0.307  2  2.03 
PSc440488               352.4791  -1.3522    57663 MMT  0.533 0.534 11  7.07 
PSc440488               352.4791  -1.3522    57663 MMT  0.533 0.169  3  2.62 
PSc440492                35.7968  -5.1795    56926 MMT  0.415 0.415  5  2.62 
PSc440492                35.7968  -5.1795    56926 MMT  0.415 0.168  2  2.42 
PSc440492                35.7968  -5.1795    56926 MMT  0.415 0.559  2  2.26 
PSc440504               353.6411  -0.9334    57283 MMT  0.383 0.384 10  9.26 
PSc440504               353.6411  -0.9334    57283 MMT  0.383 0.217  3  2.37 
PSc440506                36.9880  -4.9306    57716 MMT  0.588 0.589  6 19.5  
PSc440506                36.9880  -4.9306    57716 MMT  0.588 0.499  2  3.78 
PSc440506                36.9880  -4.9306    57716 MMT  0.588 0.516  2  2.57 
PSc440506                36.9880  -4.9306    57716 MMT  0.588 0.216  2  1.56 
PSc440507                36.9178  -4.8612    57716 MMT  0.289 0.289  8 10.9  
PSc440507                36.9178  -4.8612    57716 MMT  0.289 0.616  3  8.90 
PSc440507                36.9178  -4.8612    57716 MMT  0.289 0.041  2  1.65 
PSc440515                53.6622 -28.3222    57013 AAT  0.204 0.203  7 13.6  
PSc440515                53.6622 -28.3222    57013 AAT  0.204 0.149  3  2.18 
PSc440515                53.6622 -28.3222    57013 AAT  0.204 0.601  2  8.41 
PSc440515                53.6622 -28.3222    57013 AAT  0.204 0.123  2  2.53 
PSc440525               353.2104  -0.5849    52525 SDSS 0.255 0.615  6  3.42 
PSc440531                36.8255  -4.5290    57716 MMT  0.522 0.523 10 11.2  
PSc440531                36.8255  -4.5290    57716 MMT  0.522 0.170  2  1.89 
PSc440537                53.4596 -28.1353    57013 AAT  0.287 0.288 11 15.4  
PSc440537                53.4596 -28.1353    57013 AAT  0.287 0.272  2  2.47 
PSc440543               351.8738  -0.8065    52992 SDSS 0.101 0.047  3  4.12 
PSc440543               351.8738  -0.8065    52992 SDSS 0.101 0.394  3  3.58 
PSc440543               351.8738  -0.8065    52992 SDSS 0.101 0.115  2  5.79 
PSc440543               351.8738  -0.8065    52992 SDSS 0.101 0.036  2  2.26 
PSc440544               351.1161  -0.7462    56926 MMT  0.092 0.092  9 12.6  
PSc440544               351.1161  -0.7462    56926 MMT  0.092 0.369  2 15.8  
PSc440559                35.5140  -4.1352    56923 MMT  0.430 0.430 11  9.30 
PSc440559                35.5140  -4.1352    56923 MMT  0.430 0.081  2  1.82 
PSc440569 VAR           334.0836   0.5202    51791 SDSS 0.096 0.110  7  6.17 
PSc440569 VAR           334.0836   0.5202    51791 SDSS 0.096 0.132  2  6.21 
PSc440583                53.1796 -27.1757    57013 AAT  0.643 0.643  5 16.6  
PSc440583                53.1796 -27.1757    57013 AAT  0.643 0.053  5  2.92 
PSc440588               333.3388   0.8939    57663 MMT  0.221 0.674  6  2.91 
PSc440588               333.3388   0.8939    57663 MMT  0.221 0.262  4  2.94 
PSc440591                36.9549  -3.3886    57662 MMT  0.303 0.303 11  7.10 
PSc440591                36.9549  -3.3886    57662 MMT  0.303 0.204  2  2.51 
PSc440594                35.0729  -3.1270    56925 MMT  0.183 0.183  9 20.8  
PSc440594                35.0729  -3.1270    56925 MMT  0.183 0.990  2  2.39 
PSc440598               333.0516   1.2182    57663 MMT  0.079 0.078  5  3.87 
PSc440598               333.0516   1.2182    57663 MMT  0.079 0.211  5  3.67 
PSc440598               333.0516   1.2182    57663 MMT  0.079 0.158  2  2.43 
PSc440601               333.5844   1.1769    56564 MMT  0.560 0.560  7  5.92 
PSc440601               333.5844   1.1769    56564 MMT  0.560 0.284  4  4.18 
PSc440614                36.0325  -5.5251    56927 MMT  0.463 0.463  6  6.80 
PSc440614                36.0325  -5.5251    56927 MMT  0.463 0.102  3  2.61 
PSc440614                36.0325  -5.5251    56927 MMT  0.463 0.437  2  4.45 
PSc440614                36.0325  -5.5251    56927 MMT  0.463 0.119  2  3.12 
PSc440616                36.2015  -5.3105    56564 MMT  0.283 0.283 13 17.4  
PSc440619               352.5285  -0.8411    57282 WIYN       0.348  3  4.02 
PSc440632                54.1114 -27.6978    57013 AAT  0.194 0.195 13 28.5  
PSc440638                34.7032  -3.4957    55948 SDSS 0.617 0.128  3  2.80 
PSc440638                34.7032  -3.4957    55948 SDSS 0.617 0.168  2  3.95 
PSc440638                34.7032  -3.4957    55948 SDSS 0.617 0.259  2  2.24 
PSc440639 SNIa           53.6588 -27.3390    57013 AAT  0.524 0.525  4  3.81 
PSc440639 SNIa           53.6588 -27.3390    57013 AAT  0.524 0.540  2  2.14 
PSc440639 SNIa           53.6588 -27.3390    57013 AAT  0.524 0.246  2  1.74 
PSc440641                52.9906 -26.9784    57013 AAT  0.073 0.073  9 69.3  
PSc440641                52.9906 -26.9784    57013 AAT  0.073 0.803  2 28.5  
PSc440643 SNIa           53.6031 -26.7737    57013 AAT  0.190 0.417  3  3.23 
PSc450002               351.7039  -1.4456    57662 MMT  0.304 0.305  9 34.3  
PSc450002               351.7039  -1.4456    57662 MMT  0.304 0.218  3  3.71 
PSc450003                35.2301  -5.2060    56926 MMT  0.484 0.848  2  2.04 
PSc450003                35.2301  -5.2060    56926 MMT  0.484 0.082  2  2.01 
PSc450010                35.0625  -3.6505    56925 MMT  0.521 0.522  7  7.90 
PSc450010                35.0625  -3.6505    56925 MMT  0.521 0.332  3  2.31 
PSc450012                53.6548 -26.8894    57013 AAT  0.276 0.277  6  7.97 
PSc450012                53.6548 -26.8894    57013 AAT  0.276 0.216  4  3.45 
PSc450018 VAR           352.9280  -1.6397    57663 MMT  0.014 0.014  7  4.38 
PSc450018 VAR           352.9280  -1.6397    57663 MMT  0.014 0.271  4  3.27 
PSc450025 SNIIn          35.8893  -5.5341    56988 SDSS 0.680 0.355  3  3.43 
PSc450025 SNIIn          35.8893  -5.5341    56988 SDSS 0.680 0.469  3  2.98 
PSc450025 SNIIn          35.8893  -5.5341    56988 SDSS 0.680 0.437  3  2.63 
PSc450025 SNIIn          35.8893  -5.5341    56988 SDSS 0.680 0.656  2  2.57 
PSc450035 VAR           131.3087  43.0049    52592 SDSS 0.148 0.139  5  2.44 
PSc450035 VAR           131.3087  43.0049    52592 SDSS 0.148 0.339  2  2.25 
PSc450035 VAR           131.3087  43.0049    52592 SDSS 0.148 0.640  2  2.18 
PSc450044               352.8856  -0.9540    57663 MMT  0.191 0.190 10  8.95 
PSc450044               352.8856  -0.9540    57663 MMT  0.191 0.708  2  5.47 
PSc450047                37.0883  -4.9490    57716 MMT  0.294 0.294  8 16.7  
PSc450047                37.0883  -4.9490    57716 MMT  0.294 0.196  2  2.68 
PSc450047                37.0883  -4.9490    57716 MMT  0.294 0.046  2  1.33 
PSc450052                35.9776  -4.8023    56564 MMT  0.070 0.297  2  2.74 
PSc450052                35.9776  -4.8023    56564 MMT  0.070 0.070  2  2.55 
PSc450052                35.9776  -4.8023    56564 MMT  0.070 0.124  2  1.83 
PSc450054                53.4235 -28.4685    57013 AAT  0.381 0.381  8 17.4  
PSc450054                53.4235 -28.4685    57013 AAT  0.381 0.428  2  5.22 
PSc450057                52.9829 -28.2197    57013 AAT  0.718 0.719  3  7.63 
PSc450057                52.9829 -28.2197    57013 AAT  0.718 0.280  2  6.17 
PSc450064               130.4432  43.6082    57718 MMT  0.086 0.086  5  3.36 
PSc450064               130.4432  43.6082    57718 MMT  0.086 0.485  4  3.34 
PSc450068               131.5486  43.8375    57716 MMT  0.279 0.279  8  8.03 
PSc450068               131.5486  43.8375    57716 MMT  0.279 0.156  3  1.74 
PSc450075               130.6760  43.7638    57718 MMT  0.342 0.342  6 12.9  
PSc450075               130.6760  43.7638    57718 MMT  0.342 0.668  2 13.1  
PSc450075               130.6760  43.7638    57718 MMT  0.342 0.024  2  5.03 
PSc450075               130.6760  43.7638    57718 MMT  0.342 0.267  2  4.90 
PSc450079               352.4162  -0.3073    56981 MMT  0.209 0.264  5  2.75 
PSc450079               352.4162  -0.3073    56981 MMT  0.209 0.274  2  3.60 
PSc450079               352.4162  -0.3073    56981 MMT  0.209 0.690  2  2.88 
PSc450080               351.0593  -0.1097    56926 MMT  0.270 0.270  8  3.97 
PSc450080               351.0593  -0.1097    56926 MMT  0.270 0.588  3  2.69 
PSc450087                37.0340  -3.5862    57662 MMT  0.371 0.371  6 15.2  
PSc450087                37.0340  -3.5862    57662 MMT  0.371 0.753  2  7.83 
PSc450087                37.0340  -3.5862    57662 MMT  0.371 0.046  2  7.77 
PSc450087                37.0340  -3.5862    57662 MMT  0.371 0.280  2  7.73 
PSc450099               129.1186  44.5461    56564 MMT  0.713 0.148  5  2.64 
PSc450099               129.1186  44.5461    56564 MMT  0.713 0.713  4  6.13 
PSc450099               129.1186  44.5461    56564 MMT  0.713 0.158  2  2.21 
PSc450099               129.1186  44.5461    56564 MMT  0.713 0.263  2  1.95 
PSc450101               353.0065  -1.4808    57663 MMT  0.421 0.421  6  5.53 
PSc450101               353.0065  -1.4808    57663 MMT  0.421 0.371  2  3.29 
PSc450104               351.8405  -1.4516    57662 MMT  0.553 0.553  6  8.95 
PSc450104               351.8405  -1.4516    57662 MMT  0.553 0.465  4  2.98 
PSc450104               351.8405  -1.4516    57662 MMT  0.553 0.335  2  4.36 
PSc450107               352.4324  -1.5201    57663 MMT  0.533 0.533 10  8.99 
PSc450107               352.4324  -1.5201    57663 MMT  0.533 0.113  2  1.64 
PSc450112               352.9285  -1.3916    57663 MMT  0.569 0.569  8  6.13 
PSc450112               352.9285  -1.3916    57663 MMT  0.569 0.187  3  1.50 
PSc450112               352.9285  -1.3916    57663 MMT  0.569 0.284  2  2.43 
PSc450123                37.1823  -5.1119    57346 MMT        0.265  7  4.02 
PSc450123                37.1823  -5.1119    57346 MMT        1.061  2  3.41 
PSc450123                37.1823  -5.1119    57346 MMT        0.103  2  2.34 
PSc450123                37.1823  -5.1119    57346 MMT        0.019  2  1.60 
PSc450162                36.0952  -4.5849    56923 MMT  0.142 0.142  9 26.9  
PSc450162                36.0952  -4.5849    56923 MMT  0.142 0.919  3 15.2  
PSc450170                35.8800  -4.2944    56923 MMT  1.077 0.580  2  2.83 
PSc450170                35.8800  -4.2944    56923 MMT  1.077 0.732  2  2.74 
PSc450170                35.8800  -4.2944    56923 MMT  1.077 0.567  2  2.24 
PSc450170                35.8800  -4.2944    56923 MMT  1.077 0.107  2  2.06 
PSc450174                52.1951 -28.4305    57013 AAT        0.570  4  3.93 
PSc450174                52.1951 -28.4305    57013 AAT        0.014  2  2.13 
PSc450174                52.1951 -28.4305    57013 AAT        0.248  2  1.86 
PSc450186               129.7429  43.7206    57066 MMT  0.423 0.424 10  5.09 
PSc450186               129.7429  43.7206    57066 MMT  0.423 0.319  2  2.29 
PSc450189               130.8550  44.2292    57131 MMT  0.150 0.150 10 17.7  
PSc450200               351.0008  -0.5310    56926 MMT  0.261 0.261 10  4.95 
PSc450200               351.0008  -0.5310    56926 MMT  0.261 0.278  3  4.01 
PSc450205 Bad           353.1184  -0.0371    56987 MMT  0.352 0.352  7  7.81 
PSc450205 Bad           353.1184  -0.0371    56987 MMT  0.352 0.032  2  3.72 
PSc450209                35.7080  -4.2806    56923 MMT  0.493 0.494 10  5.91 
PSc450209                35.7080  -4.2806    56923 MMT  0.493 0.337  2  2.39 
PSc450214                34.7049  -4.3364    56930 MMT  0.496 0.603  4  3.10 
PSc450214                34.7049  -4.3364    56930 MMT  0.496 0.495  3  3.09 
PSc450214                34.7049  -4.3364    56930 MMT  0.496 0.207  3  2.74 
PSc450215                34.8253  -4.3448    56930 MMT  0.202 0.203 13 22.9  
PSc450222                53.9190 -27.4387    57013 AAT  0.451 0.452  9 10.7  
PSc450222                53.9190 -27.4387    57013 AAT  0.451 0.392  4  2.36 
PSc450227               129.9885  44.3099    56564 MMT  0.485 0.824  4  2.98 
PSc450227               129.9885  44.3099    56564 MMT  0.485 0.120  4  2.73 
PSc450227               129.9885  44.3099    56564 MMT  0.485 0.485  3  2.74 
PSc450227               129.9885  44.3099    56564 MMT  0.485 0.226  2  2.45 
PSc450229               131.6881  44.7016    57422 WIYN       0.257  6  4.68 
PSc450229               131.6881  44.7016    57422 WIYN       0.689  3  5.10 
PSc450229               131.6881  44.7016    57422 WIYN       0.417  2  2.39 
PSc450238               351.8670   0.1164    57665 MMT  0.343 0.344  7 10.3  
PSc450238               351.8670   0.1164    57665 MMT  0.343 0.393  2  3.71 
PSc450238               351.8670   0.1164    57665 MMT  0.343 0.888  2  3.52 
PSc450238               351.8670   0.1164    57665 MMT  0.343 0.284  2  3.41 
PSc450240               352.8165   0.1558    56987 MMT  0.392 0.158  4  2.51 
PSc450240               352.8165   0.1558    56987 MMT  0.392 0.405  2  2.51 
PSc450240               352.8165   0.1558    56987 MMT  0.392 0.899  2  2.30 
PSc450240               352.8165   0.1558    56987 MMT  0.392 0.392  2  1.95 
PSc450247               351.9836   0.2496    57665 MMT  0.326 0.326  6 13.8  
PSc450247               351.9836   0.2496    57665 MMT  0.326 0.011  2  3.66 
PSc450251                35.7047  -3.6259    56925 MMT  0.020 0.561  3  2.53 
PSc450251                35.7047  -3.6259    56925 MMT  0.020 0.462  2  2.43 
PSc450251                35.7047  -3.6259    56925 MMT  0.020 0.172  2  2.07 
PSc450254                35.4806  -3.5171    56925 MMT        0.595  7  4.00 
PSc450254                35.4806  -3.5171    56925 MMT        0.392  3  3.02 
PSc450254                35.4806  -3.5171    56925 MMT        0.280  2  2.06 
PSc450256                51.7658 -27.2765    57013 AAT  0.344 0.345 10  8.40 
PSc450262 VAR           128.9963  44.7852    56564 MMT  0.737 0.737  4  4.97 
PSc450262 VAR           128.9963  44.7852    56564 MMT  0.737 0.024  3  2.34 
PSc450262 VAR           128.9963  44.7852    56564 MMT  0.737 0.110  2  4.82 
PSc450262 VAR           128.9963  44.7852    56564 MMT  0.737 0.324  2  3.34 
PSc450266 SNIIn         130.2309  44.9446    56564 MMT  0.193 0.193 10 25.7  
PSc450266 SNIIn         130.2309  44.9446    56564 MMT  0.193 0.480  2  2.03 
PSc450268               353.4475   0.4077    56626 APO        0.301  3  3.05 
PSc450268               353.4475   0.4077    56626 APO        0.365  2  7.36 
PSc450268               353.4475   0.4077    56626 APO        0.438  2  3.26 
PSc450274               352.7858   0.3824    57666 MMT  0.484 0.484  7  6.05 
PSc450274               352.7858   0.3824    57666 MMT  0.484 0.156  3  2.50 
PSc450274               352.7858   0.3824    57666 MMT  0.484 0.536  2  2.57 
PSc450277               352.9894   0.6944    56987 MMT        0.363  4  4.74 
PSc450277               352.9894   0.6944    56987 MMT        0.295  3  5.52 
PSc450278               352.6786   0.6230    57666 MMT  0.015 0.015  3  2.39 
PSc450278               352.6786   0.6230    57666 MMT  0.015 0.318  3  2.38 
PSc450282               351.4937   0.6456    57665 MMT  0.495 0.497  6  3.52 
PSc450282               351.4937   0.6456    57665 MMT  0.495 0.385  3  2.24 
PSc450282               351.4937   0.6456    57665 MMT  0.495 0.105  2  0.00 
PSc450283               352.7130   0.6440    57666 MMT  0.739 0.740  6  4.49 
PSc450283               352.7130   0.6440    57666 MMT  0.739 0.285  3  3.06 
PSc450283               352.7130   0.6440    57666 MMT  0.739 0.270  2  3.08 
PSc450284 SNII           35.3645  -3.3159    56925 MMT  0.140 0.367  3  2.53 
PSc450284 SNII           35.3645  -3.3159    56925 MMT  0.140 0.108  3  2.50 
PSc450284 SNII           35.3645  -3.3159    56925 MMT  0.140 0.264  2  2.35 
PSc450299               130.7246  45.4690    56564 MMT  0.403 0.403  4  3.72 
PSc450299               130.7246  45.4690    56564 MMT  0.403 0.230  4  3.12 
PSc450299               130.7246  45.4690    56564 MMT  0.403 1.151  2  3.07 
PSc450299               130.7246  45.4690    56564 MMT  0.403 0.102  2  2.78 
PSc450304                52.8077 -26.3999    57013 AAT  0.439 0.440  6 11.8  
PSc450311               132.3758  44.2263    57716 MMT  0.214 0.214 13 14.6  
PSc450312               129.9808  45.5421    57074 MMT  0.261 0.261  9  6.81 
PSc450312               129.9808  45.5421    57074 MMT  0.261 0.673  3  2.71 
PSc450328                37.2817  -4.2066    57716 MMT  0.209 0.209  9 16.0  
PSc450335                36.0915  -3.7888    56924 MMT  0.330 0.330 10  7.49 
PSc450335                36.0915  -3.7888    56924 MMT  0.330 0.074  2  2.14 
PSc450336               129.1570  44.8937    57074 MMT  0.220 0.221 13  9.11 
PSc450339 SNIa           36.2868  -3.3519    56924 MMT  0.410 0.410  6 10.8  
PSc450339 SNIa           36.2868  -3.3519    56924 MMT  0.410 0.754  2  7.84 
PSc450339 SNIa           36.2868  -3.3519    56924 MMT  0.410 0.076  2  5.38 
PSc450344               334.6745   1.2519    56926 MMT  0.246 0.246  7 32.2  
PSc450344               334.6745   1.2519    56926 MMT  0.246 0.163  4  2.23 
PSc450344               334.6745   1.2519    56926 MMT  0.246 0.658  2 12.2  
PSc450349                37.1288  -4.7118    57716 MMT  0.295 0.295 11 11.4  
PSc450349                37.1288  -4.7118    57716 MMT  0.295 0.045  2  2.72 
PSc450350               130.5753  43.8284    57718 MMT  0.126 0.126  9 23.5  
PSc450350               130.5753  43.8284    57718 MMT  0.126 0.891  4  2.37 
PSc450363                37.0940  -3.4792    57662 MMT  0.063 0.580  5  2.42 
PSc450363                37.0940  -3.4792    57662 MMT  0.063 0.808  3  2.71 
PSc450363                37.0940  -3.4792    57662 MMT  0.063 0.196  2  2.92 
PSc450364               130.9780  44.6087    57131 MMT  0.543 0.544  6  5.39 
PSc450364               130.9780  44.6087    57131 MMT  0.543 0.137  3  2.22 
PSc450364               130.9780  44.6087    57131 MMT  0.543 0.343  2  2.69 
PSc460001 SNIIn          53.2672 -28.2137    57013 AAT  0.148 0.148  7 11.3  
PSc460001 SNIIn          53.2672 -28.2137    57013 AAT  0.148 0.440  3 17.2  
PSc460002               131.3617  44.0750    52592 SDSS 0.186 0.183  5  6.47 
PSc460002               131.3617  44.0750    52592 SDSS 0.186 0.190  3  3.81 
PSc460004 SNIa           36.0358  -3.4643    56924 MMT  0.210 0.195  7  3.46 
PSc460004 SNIa           36.0358  -3.4643    56924 MMT  0.210 0.407  5  3.72 
PSc460005                36.1180  -5.6184    57282 WIYN 0.315 0.458  5  2.76 
PSc460005                36.1180  -5.6184    57282 WIYN 0.315 0.315  3  8.26 
PSc460006                36.4282  -5.5376    56927 MMT  0.690 0.691  4  3.19 
PSc460006                36.4282  -5.5376    56927 MMT  0.690 0.176  4  2.64 
PSc460006                36.4282  -5.5376    56927 MMT  0.690 0.103  2  2.87 
PSc460012                36.0106  -5.2292    56564 MMT  0.084 0.084  9 14.8  
PSc460012                36.0106  -5.2292    56564 MMT  0.084 0.388  3  2.31 
PSc460012                36.0106  -5.2292    56564 MMT  0.084 0.360  2  8.76 
PSc460013                53.9948 -28.9358    57013 AAT  0.318 0.319  6 20.4  
PSc460013                53.9948 -28.9358    57013 AAT  0.318 0.007  2  3.20 
PSc460019                36.5410  -5.0080    56564 MMT  0.383 0.384  6 14.2  
PSc460019                36.5410  -5.0080    56564 MMT  0.383 0.320  5  2.82 
PSc460019                36.5410  -5.0080    56564 MMT  0.383 0.056  2  6.24 
PSc460021                36.6885  -4.8391    57716 MMT  1.179 0.585  2  2.30 
PSc460022                36.0609  -4.7801    56564 MMT  0.311 0.312  7 12.1  
PSc460022                36.0609  -4.7801    56564 MMT  0.311 0.070  4  2.94 
PSc460022                36.0609  -4.7801    56564 MMT  0.311 0.007  2  2.49 
PSc460026               130.4587  43.7342    57718 MMT  0.475 0.476  6  8.29 
PSc460026               130.4587  43.7342    57718 MMT  0.475 0.375  3  3.71 
PSc460026               130.4587  43.7342    57718 MMT  0.475 0.126  2  2.64 
PSc460028               131.4130  43.7628    56564 MMT  0.260 0.607  3  2.51 
PSc460028               131.4130  43.7628    56564 MMT  0.260 0.260  2  2.56 
PSc460028               131.4130  43.7628    56564 MMT  0.260 0.397  2  1.51 
PSc460031                37.0619  -4.5618    57716 MMT  0.238 0.238  8 38.4  
PSc460031                37.0619  -4.5618    57716 MMT  0.238 0.181  3  1.86 
PSc460031                37.0619  -4.5618    57716 MMT  0.238 0.156  2  1.70 
PSc460033                52.1926 -28.5028    57013 AAT  0.602 0.016  6  2.90 
PSc460033                52.1926 -28.5028    57013 AAT  0.602 0.601  3  6.83 
PSc460033                52.1926 -28.5028    57013 AAT  0.602 0.381  2  5.12 
PSc460037 SNIa           54.7270 -27.5411    57013 AAT  0.303 0.303  6  7.92 
PSc460037 SNIa           54.7270 -27.5411    57013 AAT  0.303 0.024  4  2.40 
PSc460037 SNIa           54.7270 -27.5411    57013 AAT  0.303 0.385  3  4.03 
PSc460038               128.9366  44.0252    56598 APO        0.428  5  2.47 
PSc460038               128.9366  44.0252    56598 APO        0.180  4  4.66 
PSc460038               128.9366  44.0252    56598 APO        0.228  2  2.70 
PSc460039               352.6145  -0.3721    57282 WIYN 0.284 0.285  7 13.1  
PSc460039               352.6145  -0.3721    57282 WIYN 0.284 0.372  2  5.06 
PSc460052                53.3616 -27.1473    57013 AAT  0.313 0.314  5 10.3  
PSc460052                53.3616 -27.1473    57013 AAT  0.313 0.125  3  2.66 
PSc460054               131.4684  45.0277    56564 MMT  0.334 0.334  9  8.39 
PSc460054               131.4684  45.0277    56564 MMT  0.334 0.075  2  1.48 
PSc460055               131.0976  45.0174    56564 MMT  0.493 0.494 11  7.84 
PSc460055               131.0976  45.0174    56564 MMT  0.493 0.149  2  3.71 
PSc460056               129.2150  45.0615    57074 MMT        0.440  3  4.28 
PSc460056               129.2150  45.0615    57074 MMT        0.266  3  4.11 
PSc460056               129.2150  45.0615    57074 MMT        0.613  2  2.69 
PSc460056               129.2150  45.0615    57074 MMT        0.033  2  2.56 
PSc460060                35.6807  -3.4146    56925 MMT  0.555 0.556  6  6.61 
PSc460060                35.6807  -3.4146    56925 MMT  0.555 0.147  3  2.55 
PSc460060                35.6807  -3.4146    56925 MMT  0.555 0.189  2  3.14 
PSc460060                35.6807  -3.4146    56925 MMT  0.555 0.342  2  3.13 
PSc460063                35.5077  -3.0515    56925 MMT  0.175 0.175  9 20.1  
PSc460064 SNIa           53.7742 -26.7649    57013 AAT  0.242 0.052  3  1.80 
PSc460064 SNIa           53.7742 -26.7649    57013 AAT  0.242 0.430  2  4.24 
PSc460064 SNIa           53.7742 -26.7649    57013 AAT  0.242 0.242  2  3.00 
PSc460064 SNIa           53.7742 -26.7649    57013 AAT  0.242 0.501  2  2.85 
PSc460064 SNIa           53.7742 -26.7649    57013 AAT  0.242 0.044  2  1.89 
PSc460065                53.0507 -26.7005    57013 AAT  0.265 0.265 11 10.7  
PSc460065                53.0507 -26.7005    57013 AAT  0.265 0.820  2  5.02 
PSc460067                53.2494 -26.6886    57013 AAT  0.313 0.313 10 11.6  
PSc460067                53.2494 -26.6886    57013 AAT  0.313 0.428  2  8.31 
PSc460073               131.4084  45.3993    56564 MMT  0.283 0.153  3  1.76 
PSc460073               131.4084  45.3993    56564 MMT  0.283 0.235  2  2.30 
PSc460082                34.9213  -4.8802    56930 MMT  0.331 0.331  8  8.96 
PSc460082                34.9213  -4.8802    56930 MMT  0.331 0.230  3  1.96 
PSc460091               128.9596  44.0701    57422 WIYN 0.497 0.498  3  5.87 
PSc460091               128.9596  44.0701    57422 WIYN 0.497 0.368  3  4.77 
PSc460091               128.9596  44.0701    57422 WIYN 0.497 0.007  3  1.56 
PSc460091               128.9596  44.0701    57422 WIYN 0.497 0.129  2  3.02 
PSc460091               128.9596  44.0701    57422 WIYN 0.497 0.114  2  2.75 
PSc460094                34.6436  -3.9525    56930 MMT  0.337 0.338  9  8.67 
PSc460094                34.6436  -3.9525    56930 MMT  0.337 0.168  3  2.16 
PSc460100               128.7465  44.9057    57422 WIYN 0.256 0.256 10 16.0  
PSc460100               128.7465  44.9057    57422 WIYN 0.256 0.023  4  3.62 
PSc460103 SLSN          130.2341  45.4116    57074 MMT  0.320 0.968  3  4.32 
PSc460103 SLSN          130.2341  45.4116    57074 MMT  0.320 0.877  3  2.46 
PSc460103 SLSN          130.2341  45.4116    57074 MMT  0.320 0.117  2  3.47 
PSc460105 SNIa          129.3701  44.0466    57066 MMT  0.210 0.210  7 10.6  
PSc460105 SNIa          129.3701  44.0466    57066 MMT  0.210 0.119  2  1.85 
PSc470001 SNIa           54.4034 -27.5041    57013 AAT  0.094 0.094 13 28.5  
PSc470005 SNII           53.9193 -28.1755    57013 AAT  0.167 0.166  7 16.5  
PSc470005 SNII           53.9193 -28.1755    57013 AAT  0.167 0.112  3  1.89 
PSc470005 SNII           53.9193 -28.1755    57013 AAT  0.167 0.553  2  9.04 
PSc470006                54.3497 -26.9507    57013 AAT  0.411 0.499  3  4.28 
PSc470006                54.3497 -26.9507    57013 AAT  0.411 0.427  3  2.69 
PSc470006                54.3497 -26.9507    57013 AAT  0.411 0.390  2  2.60 
PSc470006                54.3497 -26.9507    57013 AAT  0.411 0.054  2  1.66 
PSc470008 SNIa           53.0821 -29.0122    57013 AAT  0.240 0.604  4  8.98 
PSc470008 SNIa           53.0821 -29.0122    57013 AAT  0.240 0.074  4  3.06 
PSc470008 SNIa           53.0821 -29.0122    57013 AAT  0.240 0.446  2  2.32 
PSc470011               131.3446  42.9764    57128 MMT  0.390 0.391  8  3.89 
PSc470011               131.3446  42.9764    57128 MMT  0.390 0.334  2  3.03 
PSc470011               131.3446  42.9764    57128 MMT  0.390 0.524  2  2.72 
PSc470023                54.2620 -27.9028    57013 AAT  0.532 0.026  6  3.19 
PSc470023                54.2620 -27.9028    57013 AAT  0.532 0.533  3  4.58 
PSc470023                54.2620 -27.9028    57013 AAT  0.532 0.389  3  3.31 
PSc470027               131.6594  44.0796    57716 MMT  0.625 0.625  8  5.07 
PSc470027               131.6594  44.0796    57716 MMT  0.625 0.464  2  1.77 
PSc470027               131.6594  44.0796    57716 MMT  0.625 0.046  2  1.54 
PSc470028               132.6419  44.1750    57716 MMT  0.233 0.233 11 10.00 
PSc470028               132.6419  44.1750    57716 MMT  0.233 0.137  2  1.44 
PSc470030               131.1769  44.2268    56564 MMT  0.425 0.087  5  2.45 
PSc470030               131.1769  44.2268    56564 MMT  0.425 0.426  4  3.14 
PSc470033                54.7433 -27.7414    57013 AAT  0.228 0.227 13 26.6  
PSc470034                52.5903 -27.8012    57013 AAT  0.365 0.366  7 14.6  
PSc470034                52.5903 -27.8012    57013 AAT  0.365 0.818  2  3.54 
PSc470041 SNIa          131.3372  44.7548    57422 WIYN 0.331 0.146  4  4.20 
PSc470041 SNIa          131.3372  44.7548    57422 WIYN 0.331 0.113  2  1.85 
PSc470043 SNIa          128.9950  44.7678    57422 WIYN 0.070 0.405  3  6.20 
PSc470043 SNIa          128.9950  44.7678    57422 WIYN 0.070 0.368  2 14.2  
PSc470043 SNIa          128.9950  44.7678    57422 WIYN 0.070 0.417  2  2.54 
PSc470049                36.2895  -5.0769    56564 MMT  0.358 0.358  6  9.17 
PSc470049                36.2895  -5.0769    56564 MMT  0.358 0.148  2  5.46 
PSc470049                36.2895  -5.0769    56564 MMT  0.358 0.036  2  5.38 
PSc470049                36.2895  -5.0769    56564 MMT  0.358 0.245  2  2.22 
PSc470050                54.1363 -28.7355    57013 AAT  0.237 0.492  3  2.72 
PSc470050                54.1363 -28.7355    57013 AAT  0.237 0.172  2  2.13 
PSc470051                53.6545 -28.6960    57013 AAT  0.661 0.662  5  7.28 
PSc470051                53.6545 -28.6960    57013 AAT  0.661 0.112  3  2.21 
PSc470051                53.6545 -28.6960    57013 AAT  0.661 0.403  2  2.28 
PSc470051                53.6545 -28.6960    57013 AAT  0.661 0.152  2  2.25 
PSc470066               131.5949  44.4493    57066 MMT  0.648 0.649  6  6.37 
PSc470066               131.5949  44.4493    57066 MMT  0.648 0.394  2  2.05 
PSc470069                52.2587 -27.6296    57013 AAT  0.471 0.472  4  2.54 
PSc470069                52.2587 -27.6296    57013 AAT  0.471 0.508  2  2.47 
PSc470069                52.2587 -27.6296    57013 AAT  0.471 0.061  2  1.94 
PSc470071               131.8842  44.7514    57066 WIYN       0.379  4  4.05 
PSc470071               131.8842  44.7514    57066 WIYN       0.112  4  3.72 
PSc470071               131.8842  44.7514    57066 WIYN       0.495  2  3.30 
PSc470071               131.8842  44.7514    57066 WIYN       0.146  2  2.61 
PSc470072                36.2859  -3.6495    57662 MMT  0.165 0.165  9 19.0  
PSc470072                36.2859  -3.6495    57662 MMT  0.165 0.492  4  2.39 
PSc470076                36.8520  -3.3040    56924 MMT  0.231 0.231  4  2.68 
PSc470076                36.8520  -3.3040    56924 MMT  0.231 0.510  4  2.41 
PSc470076                36.8520  -3.3040    56924 MMT  0.231 0.580  2  2.53 
PSc470078                52.9176 -26.5786    57013 AAT  0.411 0.412  8 11.0  
PSc470078                52.9176 -26.5786    57013 AAT  0.411 0.389  2  2.38 
PSc470079                35.5878  -5.6934    56926 MMT  0.314 0.314  2  4.91 
PSc470079                35.5878  -5.6934    56926 MMT  0.314 0.682  2  1.71 
PSc470084                35.4909  -5.5322    56926 MMT  0.382 0.382 10  8.90 
PSc470084                35.4909  -5.5322    56926 MMT  0.382 0.054  2  3.64 
PSc470099                35.9584  -4.9551    56927 MMT  0.623 0.624  6  5.39 
PSc470099                35.9584  -4.9551    56927 MMT  0.623 0.361  2  2.66 
PSc470099                35.9584  -4.9551    56927 MMT  0.623 0.507  2  2.30 
PSc470103                34.8624  -5.2346    56926 MMT  0.390 0.390  5  3.63 
PSc470103                34.8624  -5.2346    56926 MMT  0.390 0.168  2  2.69 
PSc470114                52.8725 -28.3012    57013 AAT  0.278 0.277  6 16.6  
PSc470114                52.8725 -28.3012    57013 AAT  0.278 0.092  3  1.64 
PSc470114                52.8725 -28.3012    57013 AAT  0.278 0.700  2 12.2  
PSc470114                52.8725 -28.3012    57013 AAT  0.278 0.217  2  1.88 
PSc470117               131.5124  43.5980    56564 MMT  0.450 0.450  8  3.45 
PSc470117               131.5124  43.5980    56564 MMT  0.450 0.320  2  3.01 
PSc470117               131.5124  43.5980    56564 MMT  0.450 0.156  2  2.22 
PSc470134                54.2517 -28.0019    57013 AAT        0.690  3  4.22 
PSc470134                54.2517 -28.0019    57013 AAT        0.946  2  3.66 
PSc470134                54.2517 -28.0019    57013 AAT        0.996  2  3.13 
PSc470147 VAR           128.8316  43.7275    55924 SDSS 1.584 0.563  5  7.61 
PSc470147 VAR           128.8316  43.7275    55924 SDSS 1.584 0.801  2  8.83 
PSc470147 VAR           128.8316  43.7275    55924 SDSS 1.584 0.538  2  6.90 
PSc470147 VAR           128.8316  43.7275    55924 SDSS 1.584 0.113  2  3.19 
PSc470147 VAR           128.8316  43.7275    55924 SDSS 1.584 0.207  2  2.12 
PSc470148               130.7439  44.1324    56564 MMT  0.491 0.586  2  2.63 
PSc470148               130.7439  44.1324    56564 MMT  0.491 1.047  2  2.30 
PSc470148               130.7439  44.1324    56564 MMT  0.491 0.491  2  1.92 
PSc470148               130.7439  44.1324    56564 MMT  0.491 1.029  2  1.89 
PSc470149                35.7143  -4.6396    56923 MMT  0.168 0.497  4  2.73 
PSc470149                35.7143  -4.6396    56923 MMT  0.168 0.257  2  3.08 
PSc470149                35.7143  -4.6396    56923 MMT  0.168 0.191  2  2.97 
PSc470156                35.5788  -4.4462    56923 MMT  0.238 0.238 13 13.7  
PSc470158                34.3225  -4.3797    56930 MMT  0.291 0.292 13 20.9  
PSc470177               129.1234  44.1469    52232 SDSS 0.127 0.137  7  5.64 
PSc470177               129.1234  44.1469    52232 SDSS 0.127 0.113  2  2.11 
PSc470179               131.9270  44.6101    57066 WIYN       0.432  6  3.78 
PSc470179               131.9270  44.6101    57066 WIYN       0.295  5  4.18 
PSc470179               131.9270  44.6101    57066 WIYN       0.065  2  0.93 
PSc470181 Bad            35.7066  -4.0783    56923 MMT  0.290 0.289 13 14.4  
PSc470199                54.0103 -27.1346    57013 AAT  0.198 0.197 11 14.1  
PSc470199                54.0103 -27.1346    57013 AAT  0.198 0.182  2  2.97 
PSc470212                53.6997 -27.3618    57013 AAT  0.505 0.504  6 26.3  
PSc470212                53.6997 -27.3618    57013 AAT  0.505 0.406  4  4.00 
PSc470232 SNIa          129.5459  45.2015    57074 MMT  0.200 0.221  7  3.79 
PSc470232 SNIa          129.5459  45.2015    57074 MMT  0.200 0.070  2  2.28 
PSc470232 SNIa          129.5459  45.2015    57074 MMT  0.200 0.818  2  1.95 
PSc470233               130.8426  45.3628    56564 MMT  0.428 0.427  8  7.06 
PSc470233               130.8426  45.3628    56564 MMT  0.428 0.513  2  3.94 
PSc470233               130.8426  45.3628    56564 MMT  0.428 0.204  2  2.00 
PSc470238               129.9899  45.6292    56710 SDSS 0.835 0.899  3  4.07 
PSc470238               129.9899  45.6292    56710 SDSS 0.835 0.621  2  4.56 
PSc470238               129.9899  45.6292    56710 SDSS 0.835 0.178  2  2.31 
PSc470238               129.9899  45.6292    56710 SDSS 0.835 0.448  2  2.18 
PSc470238               129.9899  45.6292    56710 SDSS 0.835 0.502  2  1.90 
PSc470239               130.2198  45.6321    52235 SDSS 0.292 0.065  5  2.31 
PSc470239               130.2198  45.6321    52235 SDSS 0.292 0.334  4  2.19 
PSc470239               130.2198  45.6321    52235 SDSS 0.292 0.634  2  2.97 
PSc470242                52.4806 -28.9400    57013 AAT  0.184 0.184  8 15.2  
PSc470242                52.4806 -28.9400    57013 AAT  0.184 0.450  2  2.66 
PSc470244 SNIa          130.4078  43.7714    57718 MMT  0.360 0.171  3  2.49 
PSc470244 SNIa          130.4078  43.7714    57718 MMT  0.360 0.468  2  2.65 
PSc470244 SNIa          130.4078  43.7714    57718 MMT  0.360 0.173  2  2.27 
PSc470246               130.0295  43.5538    57066 MMT  0.406 0.405  4  2.95 
PSc470246               130.0295  43.5538    57066 MMT  0.406 0.132  2  2.50 
PSc470246               130.0295  43.5538    57066 MMT  0.406 0.034  2  2.34 
PSc470246               130.0295  43.5538    57066 MMT  0.406 0.166  2  2.05 
PSc470247               131.7180  43.9490    57716 MMT  0.513 0.513 11 10.5  
PSc470247               131.7180  43.9490    57716 MMT  0.513 0.158  3  1.73 
PSc470250               130.4598  44.6217    57131 MMT  0.335 0.335  7 20.8  
PSc470250               130.4598  44.6217    57131 MMT  0.335 0.273  3  2.20 
PSc470250               130.4598  44.6217    57131 MMT  0.335 0.019  2  2.68 
PSc470251                51.6865 -27.3283    57013 AAT  0.217 0.217 13 25.3  
PSc480003               161.6385  56.7910    57128 MMT  0.428 0.429  9 11.2  
PSc480003               161.6385  56.7910    57128 MMT  0.428 1.005  2  5.44 
PSc480003               161.6385  56.7910    57128 MMT  0.428 0.252  2  4.67 
PSc480011               162.3926  57.0493    57127 MMT  0.226 0.232  2  2.98 
PSc480011               162.3926  57.0493    57127 MMT  0.226 0.488  2  2.38 
PSc480011               162.3926  57.0493    57127 MMT  0.226 0.474  2  2.28 
PSc480015               160.6087  57.2052    57128 MMT  0.282 0.283  8  5.63 
PSc480024 VAR           162.0468  57.4087    52427 SDSS 0.075 0.092  6  6.96 
PSc480024 VAR           162.0468  57.4087    52427 SDSS 0.075 0.833  4  7.04 
PSc480024 VAR           162.0468  57.4087    52427 SDSS 0.075 0.006  3  4.22 
PSc480025               161.7623  57.6566    56564 MMT  0.203 0.203  9 38.5  
PSc480025               161.7623  57.6566    56564 MMT  0.203 0.147  3  2.14 
PSc480027               185.9230  46.4165    56564 MMT  0.278 0.278  9  9.19 
PSc480027               185.9230  46.4165    56564 MMT  0.278 0.219  4  2.39 
PSc480028               184.9792  46.3469    56564 MMT  0.112 0.112  9 21.7  
PSc480028               184.9792  46.3469    56564 MMT  0.112 0.867  2  2.71 
PSc480035               149.2211   1.4195    57134 MMT  0.229 0.228 13  9.65 
PSc480037               164.5906  57.7377    57064 MMT  0.346 0.347 11  7.50 
PSc480037               164.5906  57.7377    57064 MMT  0.346 0.891  2  6.98 
PSc480039               160.8775  57.5626    57128 MMT  0.170 0.170  8  3.60 
PSc480040 Bad           159.6694  57.4901    57126 MMT  0.204 0.204 13  9.96 
PSc480041               162.3728  57.8909    56564 MMT  0.134 0.135  9 23.5  
PSc480042               162.7036  57.9178    56564 MMT  0.445 0.445  5 10.3  
PSc480042               162.7036  57.9178    56564 MMT  0.445 0.718  5  9.81 
PSc480042               162.7036  57.9178    56564 MMT  0.445 0.103  2  3.82 
PSc480052               132.7878  44.3965    57066 MMT  0.287 0.287  6  3.49 
PSc480052               132.7878  44.3965    57066 MMT  0.287 0.298  3  2.28 
PSc480052               132.7878  44.3965    57066 MMT  0.287 0.438  2  2.89 
PSc480053               151.0006   2.5771    56564 MMT  0.355 0.354 10 14.5  
PSc480053               151.0006   2.5771    56564 MMT  0.355 0.021  2  2.04 
PSc480054               160.3390  57.7078    57126 MMT  0.172 0.173  9 17.2  
PSc480054               160.3390  57.7078    57126 MMT  0.172 0.117  2  2.51 
PSc480058 SNIa          184.3122  46.7276    57066 MMT  0.033 0.032 11 16.9  
PSc480058 SNIa          184.3122  46.7276    57066 MMT  0.033 0.734  2  2.08 
PSc480059 SNIa          186.1496  47.2375    53117 SDSS 0.163 0.161  6  3.24 
PSc480059 SNIa          186.1496  47.2375    53117 SDSS 0.163 0.687  2  2.36 
PSc480063               129.9990  44.3886    56564 MMT  0.121 0.121  4  3.39 
PSc480063               129.9990  44.3886    56564 MMT  0.121 0.505  4  3.10 
PSc480063               129.9990  44.3886    56564 MMT  0.121 0.487  3  2.93 
PSc480063               129.9990  44.3886    56564 MMT  0.121 0.286  2  2.42 
PSc480064 SNIa          128.7966  44.4482    56564 MMT  0.250 0.242  9  8.18 
PSc480064 SNIa          128.7966  44.4482    56564 MMT  0.250 0.415  3 12.2  
PSc480065               130.0858  44.3185    56564 MMT  0.441 0.442 10  9.04 
PSc480065               130.0858  44.3185    56564 MMT  0.441 0.158  2  2.11 
PSc480066               131.9138  44.7593    57066 WIYN 0.370 0.113  7  6.26 
PSc480066               131.9138  44.7593    57066 WIYN 0.370 0.396  4  2.02 
PSc480069               129.2161  44.6453    57422 WIYN 0.085 0.085  3  3.13 
PSc480069               129.2161  44.6453    57422 WIYN 0.085 0.372  3  2.74 
PSc480069               129.2161  44.6453    57422 WIYN 0.085 0.160  2  2.76 
PSc480069               129.2161  44.6453    57422 WIYN 0.085 0.013  2  2.03 
PSc480076               129.1626  44.5383    57422 WIYN 0.472 0.012  5  2.11 
PSc480076               129.1626  44.5383    57422 WIYN 0.472 0.368  3  2.88 
PSc480076               129.1626  44.5383    57422 WIYN 0.472 0.159  2  1.96 
PSc480080               162.4934  58.1749    56564 MMT        0.240  7  4.67 
PSc480080               162.4934  58.1749    56564 MMT        0.689  3  8.12 
PSc480080               162.4934  58.1749    56564 MMT        0.112  2  1.90 
PSc480091               129.8410  44.8349    56564 MMT  0.247 0.247 13 15.3  
PSc480098               160.2161  58.6635    57715 MMT  0.495 0.446  2  2.92 
PSc480098               160.2161  58.6635    57715 MMT  0.495 0.600  2  2.05 
PSc480103               161.2225  58.8189    57716 MMT        0.042  7  4.18 
PSc480107 SLSN          184.5068  47.5785    57181 WIYN 0.884 0.362  3  3.88 
PSc480107 SLSN          184.5068  47.5785    57181 WIYN 0.884 0.070  2  2.79 
PSc480107 SLSN          184.5068  47.5785    57181 WIYN 0.884 0.522  2  2.40 
PSc480111 VAR           163.1383  59.0684    56564 MMT  0.279 0.279 13 15.9  
PSc480114               160.4449  59.0212    56564 MMT  0.463 0.464  6  4.17 
PSc480114               160.4449  59.0212    56564 MMT  0.463 0.445  3  2.60 
PSc480114               160.4449  59.0212    56564 MMT  0.463 1.058  2  2.80 
PSc480115               161.8114  59.1331    57716 MMT  0.407 0.408  6  3.74 
PSc480115               161.8114  59.1331    57716 MMT  0.407 0.563  4  2.29 
PSc480115               161.8114  59.1331    57716 MMT  0.407 0.167  2  1.98 
PSc480116               160.9966  59.2153    57716 MMT        0.167  4  2.92 
PSc480116               160.9966  59.2153    57716 MMT        0.911  3  3.48 
PSc480116               160.9966  59.2153    57716 MMT        0.485  3  2.94 
PSc480118               184.7852  48.1645    57063 MMT  0.145 0.145 13  6.28 
PSc480126               130.7835  45.6214    56564 MMT  0.319 0.318 13 13.8  
PSc480128               162.7004  59.3535    56564 MMT  0.347 0.347  9 12.1  
PSc480129               161.9005  59.3830    57716 MMT        0.528  4  3.30 
PSc480129               161.9005  59.3830    57716 MMT        0.268  3  3.34 
PSc480129               161.9005  59.3830    57716 MMT        0.404  3  3.06 
PSc480129               161.9005  59.3830    57716 MMT        0.248  2  4.12 
PSc480133               184.6166  48.3999    57063 MMT  0.132 0.132  8 11.3  
PSc480133               184.6166  48.3999    57063 MMT  0.132 0.853  3  2.49 
PSc480138 VAR           150.3417   1.3329    52235 SDSS 0.167 0.166  7  2.98 
PSc480138 VAR           150.3417   1.3329    52235 SDSS 0.167 0.524  2  1.73 
PSc480144               151.3035   1.6724    57132 MMT        0.494  6  4.72 
PSc480144               151.3035   1.6724    57132 MMT        0.300  2  3.17 
PSc480150               151.4695   2.2622    57013 AAT        0.381  4  4.38 
PSc480150               151.4695   2.2622    57013 AAT        0.492  3  3.42 
PSc480150               151.4695   2.2622    57013 AAT        0.205  2  3.49 
PSc480150               151.4695   2.2622    57013 AAT        0.049  2  2.53 
PSc480151               150.5963   2.2447    57132 MMT  0.522 0.522  5  4.71 
PSc480151               150.5963   2.2447    57132 MMT  0.522 0.407  3  2.62 
PSc480151               150.5963   2.2447    57132 MMT  0.522 0.301  2  2.27 
PSc480154 SNII          151.0705   2.5973    57013 AAT  0.149 0.496  4  5.98 
PSc480154 SNII          151.0705   2.5973    57013 AAT  0.149 0.012  4  2.33 
PSc480154 SNII          151.0705   2.5973    57013 AAT  0.149 0.994  2  4.13 
PSc480154 SNII          151.0705   2.5973    57013 AAT  0.149 0.149  2  3.05 
PSc480155               149.2069   2.1755    56564 MMT  0.005 0.485  4  3.20 
PSc480155               149.2069   2.1755    56564 MMT  0.005 0.314  2  2.40 
PSc480160               149.3897   2.5481    56564 MMT  0.367 0.367  6 13.6  
PSc480160               149.3897   2.5481    56564 MMT  0.367 0.498  3  8.71 
PSc480160               149.3897   2.5481    56564 MMT  0.367 0.304  2  4.36 
PSc480160               149.3897   2.5481    56564 MMT  0.367 0.045  2  2.25 
PSc480162               150.1560   2.7563    56564 MMT  0.167 0.166  7 11.1  
PSc480162               150.1560   2.7563    56564 MMT  0.167 0.552  2  3.80 
PSc480162               150.1560   2.7563    56564 MMT  0.167 0.405  2  2.12 
PSc480168 SNIbc (Ib)    149.8106   3.1632    57133 MMT  0.080 0.080 12 14.8  
PSc480170               149.6183   3.1995    57013 AAT  0.705 0.706  3  6.85 
PSc480170               149.6183   3.1995    57013 AAT  0.705 0.092  3  3.11 
PSc480170               149.6183   3.1995    57013 AAT  0.705 0.372  3  2.61 
PSc480170               149.6183   3.1995    57013 AAT  0.705 0.031  2  1.80 
PSc480173               150.0632   3.2452    55630 SDSS 0.304 0.363  5  2.09 
PSc480173               150.0632   3.2452    55630 SDSS 0.304 0.153  3  3.88 
PSc480173               150.0632   3.2452    55630 SDSS 0.304 0.557  3  2.10 
PSc480175               161.9156  56.6382    57422 WIYN       0.357  3  4.44 
PSc480175               161.9156  56.6382    57422 WIYN       0.807  2  3.02 
PSc480178               184.7883  45.6013    56564 MMT  0.306 0.306  8 11.9  
PSc480178               184.7883  45.6013    56564 MMT  0.306 0.350  2  6.43 
PSc480178               184.7883  45.6013    56564 MMT  0.306 0.082  2  1.51 
PSc480179               184.7155  45.9078    56564 MMT  0.397 0.397  6 11.3  
PSc480179               184.7155  45.9078    56564 MMT  0.397 0.040  3  2.11 
PSc480179               184.7155  45.9078    56564 MMT  0.397 0.194  2  3.94 
PSc480179               184.7155  45.9078    56564 MMT  0.397 0.305  2  2.22 
PSc480180               185.0833  45.7250    56564 MMT  0.424 0.424 11  6.29 
PSc480181               184.5281  45.7840    56564 MMT  0.943 0.103  6  2.90 
PSc480181               184.5281  45.7840    56564 MMT  0.943 0.915  3  2.48 
PSc480184               129.7355  43.3138    57718 MMT  0.329 0.329  8  3.63 
PSc480184               129.7355  43.3138    57718 MMT  0.329 0.307  2  2.30 
PSc480188               163.1524  57.5809    57127 MMT  0.233 0.234 13 10.6  
PSc480189               131.8924  44.2504    57716 MMT  0.281 0.281 11  8.17 
PSc480191               159.9194  57.4219    57126 MMT  0.184 0.184  9 18.8  
PSc480191               159.9194  57.4219    57126 MMT  0.184 0.990  2  2.25 
PSc480192               187.0319  46.8365    57066 WIYN 0.404 0.404  7  3.51 
PSc480192               187.0319  46.8365    57066 WIYN 0.404 0.428  5  3.31 
PSc480193               161.8532  57.8742    56598 APO  0.428 0.317  3  3.48 
PSc480193               161.8532  57.8742    56598 APO  0.428 0.427  2  3.77 
PSc480193               161.8532  57.8742    56598 APO  0.428 0.368  2  3.54 
PSc480195               164.0054  58.3544    57064 MMT  0.418 0.418  6 14.4  
PSc480195               164.0054  58.3544    57064 MMT  0.418 0.325  3  1.79 
PSc480196               163.4223  58.3837    57064 MMT  0.685 0.686  6  9.26 
PSc480196               163.4223  58.3837    57064 MMT  0.685 0.033  2  3.24 
PSc480198               186.9817  47.4192    57367 MMT  0.374 0.374  8  4.84 
PSc480198               186.9817  47.4192    57367 MMT  0.374 0.047  2  1.71 
PSc480199               162.3915  58.1774    56564 MMT  0.384 0.384  8  5.29 
PSc480199               162.3915  58.1774    56564 MMT  0.384 0.276  3  2.67 
PSc480199               162.3915  58.1774    56564 MMT  0.384 0.045  3  1.70 
PSc480201               162.0160  58.4659    57066 WIYN 0.404 0.404  5  3.99 
PSc480201               162.0160  58.4659    57066 WIYN 0.404 0.175  3  3.41 
PSc480201               162.0160  58.4659    57066 WIYN 0.404 0.077  2  3.99 
PSc480201               162.0160  58.4659    57066 WIYN 0.404 0.358  2  3.15 
PSc480210               129.9454  45.3071    57074 MMT  0.426 0.407  5  3.22 
PSc480210               129.9454  45.3071    57074 MMT  0.426 0.228  4  3.03 
PSc480210               129.9454  45.3071    57074 MMT  0.426 0.663  2  5.13 
PSc480214               161.2337  58.9222    57716 MMT  0.354 0.355  7  5.42 
PSc480214               161.2337  58.9222    57716 MMT  0.354 0.639  3  3.48 
PSc480214               161.2337  58.9222    57716 MMT  0.354 0.248  2  2.03 
PSc480216               129.3841  45.5829    57074 MMT  0.263 0.263 13 11.4  
PSc480229               131.7662  43.0399    57128 MMT  0.977 1.067  2  2.49 
PSc480229               131.7662  43.0399    57128 MMT  0.977 0.976  2  2.23 
PSc480229               131.7662  43.0399    57128 MMT  0.977 0.262  2  2.07 
PSc480233               131.3516  42.9502    57128 MMT  0.706 0.416  3  2.04 
PSc480233               131.3516  42.9502    57128 MMT  0.706 0.645  2  2.06 
PSc480233               131.3516  42.9502    57128 MMT  0.706 0.258  2  1.93 
PSc480233               131.3516  42.9502    57128 MMT  0.706 0.307  2  1.86 
PSc480234               130.7249  43.0135    57066 WIYN       0.113  7  6.53 
PSc480234               130.7249  43.0135    57066 WIYN       0.391  2  1.62 
PSc480236               130.2968  43.0328    57066 WIYN 0.559 0.561  4  2.85 
PSc480236               130.2968  43.0328    57066 WIYN 0.559 0.438  4  2.48 
PSc480250               149.2233   0.8507    57134 MMT  0.938 0.938  3  2.77 
PSc480250               149.2233   0.8507    57134 MMT  0.938 0.362  3  2.27 
PSc480250               149.2233   0.8507    57134 MMT  0.938 1.072  2  2.07 
PSc480253               161.3392  56.7290    57128 MMT  0.629 0.629  7  5.48 
PSc480253               161.3392  56.7290    57128 MMT  0.629 0.687  3  2.79 
PSc480253               161.3392  56.7290    57128 MMT  0.629 0.278  2  1.97 
PSc480254               160.5173  56.7383    57128 MMT  0.525 0.526  7  8.05 
PSc480254               160.5173  56.7383    57128 MMT  0.525 0.113  4  1.95 
PSc480254               160.5173  56.7383    57128 MMT  0.525 0.459  2  2.87 
PSc480255               160.7335  56.7165    57128 MMT  0.421 0.420 10  7.29 
PSc480255               160.7335  56.7165    57128 MMT  0.421 0.154  2  1.71 
PSc480259               184.9316  45.8473    56564 MMT  0.272 0.273 12 20.2  
PSc480264               132.0906  43.3209    57128 MMT  0.284 0.496  5  3.26 
PSc480264               132.0906  43.3209    57128 MMT  0.284 0.284  3  3.95 
PSc480265               131.5815  43.3430    57128 MMT  0.499 0.499  6  3.10 
PSc480265               131.5815  43.3430    57128 MMT  0.499 0.219  3  1.84 
PSc480278               149.3717   1.0034    57134 MMT  0.607 0.445  3  2.41 
PSc480278               149.3717   1.0034    57134 MMT  0.607 0.364  2  2.67 
PSc480279               150.3091   1.3894    55296 MMT  0.173 0.173 13 16.2  
PSc480284               150.5284   1.2618    51994 SDSS 0.041 0.063  4  6.26 
PSc480284               150.5284   1.2618    51994 SDSS 0.041 0.378  2  7.08 
PSc480288               163.7811  57.0024    57127 MMT  0.504 0.504  6 10.1  
PSc480288               163.7811  57.0024    57127 MMT  0.504 0.286  2  5.45 
PSc480288               163.7811  57.0024    57127 MMT  0.504 0.435  2  2.03 
PSc480288               163.7811  57.0024    57127 MMT  0.504 0.405  2  1.69 
PSc480295               161.9443  56.9378    57422 WIYN 0.036 0.404  4  3.45 
PSc480295               161.9443  56.9378    57422 WIYN 0.036 0.399  3  3.70 
PSc480295               161.9443  56.9378    57422 WIYN 0.036 0.423  3  3.59 
PSc480295               161.9443  56.9378    57422 WIYN 0.036 0.037  2  3.95 
PSc480304               184.8167  46.0437    56564 MMT  0.330 0.330 11  8.80 
PSc480304               184.8167  46.0437    56564 MMT  0.330 0.769  2  3.00 
PSc480305               186.3195  46.0370    56564 MMT  0.590 0.590  2  2.87 
PSc480305               186.3195  46.0370    56564 MMT  0.590 0.284  2  2.49 
PSc480305               186.3195  46.0370    56564 MMT  0.590 0.986  2  2.47 
PSc480305               186.3195  46.0370    56564 MMT  0.590 0.151  2  1.96 
PSc480311               183.8897  46.0893    57066 WIYN 0.077 0.404  5  3.35 
PSc480311               183.8897  46.0893    57066 WIYN 0.077 0.119  2  3.43 
PSc480311               183.8897  46.0893    57066 WIYN 0.077 0.488  2  2.93 
PSc480311               183.8897  46.0893    57066 WIYN 0.077 0.077  2  2.89 
PSc480315               184.8317  46.3012    56564 MMT  0.315 0.315 13  9.18 
PSc480316               184.2049  46.1422    56564 MMT  0.538 0.539  7  6.25 
PSc480316               184.2049  46.1422    56564 MMT  0.538 0.202  2  2.47 
PSc480316               184.2049  46.1422    56564 MMT  0.538 0.167  2  1.85 
PSc480316               184.2049  46.1422    56564 MMT  0.538 0.014  2  1.71 
PSc480318               185.7076  46.2334    57366 MMT  0.265 0.342  4  2.59 
PSc480318               185.7076  46.2334    57366 MMT  0.265 0.268  2  2.82 
PSc480318               185.7076  46.2334    57366 MMT  0.265 0.252  2  1.96 
PSc480319               185.6300  46.2459    56564 MMT  0.352 0.352  9  6.97 
PSc480319               185.6300  46.2459    56564 MMT  0.352 0.078  2  0.00 
PSc480321               184.4485  46.2308    56564 MMT        0.495  6  6.32 
PSc480321               184.4485  46.2308    56564 MMT        0.427  3  2.26 
PSc480321               184.4485  46.2308    56564 MMT        0.140  2  3.85 
PSc480348               150.9901   1.7203    57013 AAT  0.434 0.435  6  9.17 
PSc480348               150.9901   1.7203    57013 AAT  0.434 0.048  5  2.55 
PSc480348               150.9901   1.7203    57013 AAT  0.434 0.422  3  3.10 
PSc480352               160.3166  56.8959    52428 SDSS 0.185 0.182  7  9.88 
PSc480352               160.3166  56.8959    52428 SDSS 0.185 0.189  2 10.00 
PSc480352               160.3166  56.8959    52428 SDSS 0.185 0.984  2  2.01 
PSc480357               162.2792  57.4744    57127 MMT  0.176 0.176  9  6.84 
PSc480357               162.2792  57.4744    57127 MMT  0.176 0.218  4  2.42 
PSc480360               161.2731  57.3106    56598 APO  0.143 0.402  4  2.52 
PSc480360               161.2731  57.3106    56598 APO  0.143 0.037  2  2.34 
PSc480367               184.8184  46.3650    56564 MMT  0.355 0.355  6 17.0  
PSc480367               184.8184  46.3650    56564 MMT  0.355 0.034  2  8.16 
PSc480370               186.3550  46.4510    57192 MMT  0.175 0.175  8  3.39 
PSc480370               186.3550  46.4510    57192 MMT  0.175 0.416  4  2.80 
PSc480371               184.5383  46.4514    56564 MMT  0.501 0.501  9  3.70 
PSc480371               184.5383  46.4514    56564 MMT  0.501 0.168  2  2.61 
PSc480371               184.5383  46.4514    56564 MMT  0.501 0.042  2  1.70 
PSc480372               184.5269  46.4970    57066 MMT  0.383 0.383  6 15.7  
PSc480372               184.5269  46.4970    57066 MMT  0.383 0.587  2  7.71 
PSc480372               184.5269  46.4970    57066 MMT  0.383 0.055  2  6.50 
PSc480375               185.5440  46.7035    56564 MMT  0.248 0.248  5  3.93 
PSc480375               185.5440  46.7035    56564 MMT  0.248 0.153  2  2.42 
PSc480375               185.5440  46.7035    56564 MMT  0.248 0.104  2  1.93 
PSc480376               184.7534  46.5441    57066 MMT  0.421 0.421  3  2.72 
PSc480376               184.7534  46.5441    57066 MMT  0.421 0.311  3  2.54 
PSc480376               184.7534  46.5441    57066 MMT  0.421 0.105  2  1.98 
PSc480378               186.1781  46.6642    56564 MMT  0.247 0.247  4  8.78 
PSc480378               186.1781  46.6642    56564 MMT  0.247 0.674  4  5.96 
PSc480378               186.1781  46.6642    56564 MMT  0.247 0.303  2  3.63 
PSc480382               131.7654  44.0979    57716 MMT  0.321 0.321  5  3.05 
PSc480382               131.7654  44.0979    57716 MMT  0.321 0.206  3  2.38 
PSc480382               131.7654  44.0979    57716 MMT  0.321 0.433  2  3.10 
PSc480396               151.0533   1.8964    57132 MMT  0.168 0.168 10  6.12 
PSc480396               151.0533   1.8964    57132 MMT  0.168 0.414  3  4.25 
PSc480402               160.1346  57.4689    57126 MMT  0.916 0.313  6  2.55 
PSc480402               160.1346  57.4689    57126 MMT  0.916 0.915  4  2.38 
PSc480409               162.6520  57.8333    56564 MMT        0.495  5  5.11 
PSc480409               162.6520  57.8333    56564 MMT        0.397  5  3.06 
PSc480409               162.6520  57.8333    56564 MMT        0.113  2  3.70 
PSc480411               162.4772  57.8807    56564 MMT  0.202 0.203  9  5.74 
PSc480411               162.4772  57.8807    56564 MMT  0.202 0.123  2  1.81 
PSc480418               162.5514  58.0580    56564 MMT        0.574  3  4.16 
PSc480418               162.5514  58.0580    56564 MMT        0.495  3  3.25 
PSc480418               162.5514  58.0580    56564 MMT        0.602  2  2.98 
PSc480418               162.5514  58.0580    56564 MMT        0.152  2  1.96 
PSc480427               186.5908  46.7114    57066 WIYN 0.445 0.077  4  3.61 
PSc480427               186.5908  46.7114    57066 WIYN 0.445 0.319  3  3.85 
PSc480427               186.5908  46.7114    57066 WIYN 0.445 0.442  3  3.38 
PSc480427               186.5908  46.7114    57066 WIYN 0.445 0.171  2  2.25 
PSc480433               185.2377  46.9120    57066 MMT  0.317 0.525  4  2.85 
PSc480433               185.2377  46.9120    57066 MMT  0.317 0.287  3  3.15 
PSc480433               185.2377  46.9120    57066 MMT  0.317 0.408  2  3.19 
PSc480433               185.2377  46.9120    57066 MMT  0.317 0.126  2  2.84 
PSc480438               131.2320  45.2618    56564 MMT        0.030  3  3.15 
PSc480438               131.2320  45.2618    56564 MMT        0.914  3  2.77 
PSc480438               131.2320  45.2618    56564 MMT        0.273  2  4.08 
PSc480438               131.2320  45.2618    56564 MMT        0.671  2  3.65 
PSc480439               130.1204  45.1527    57074 MMT  0.182 0.582  3  2.66 
PSc480439               130.1204  45.1527    57074 MMT  0.182 0.271  2  3.42 
PSc480439               130.1204  45.1527    57074 MMT  0.182 1.044  2  2.70 
PSc480439               130.1204  45.1527    57074 MMT  0.182 0.181  2  2.32 
PSc480445               129.3577  45.4316    57074 MMT        0.270  5  4.04 
PSc480445               129.3577  45.4316    57074 MMT        0.754  2  4.44 
PSc480447               130.2029  45.4707    57074 MMT  0.201 0.201  9 15.7  
PSc480447               130.2029  45.4707    57074 MMT  0.201 0.507  5  7.51 
PSc480448               130.0439  45.3456    57074 MMT  0.567 0.496  3  2.93 
PSc480448               130.0439  45.3456    57074 MMT  0.567 0.567  2  3.84 
PSc480448               130.0439  45.3456    57074 MMT  0.567 0.202  2  2.91 
PSc480448               130.0439  45.3456    57074 MMT  0.567 0.430  2  1.69 
PSc480449               129.7057  45.3862    57074 MMT        0.198  6  4.54 
PSc480449               129.7057  45.3862    57074 MMT        1.079  3  2.86 
PSc480453               129.1485  45.3870    57074 MMT        0.107  7  4.64 
PSc480453               129.1485  45.3870    57074 MMT        0.471  2  3.99 
PSc480453               129.1485  45.3870    57074 MMT        0.509  2  2.73 
PSc480455               150.3263   3.0333    56564 MMT  0.142 0.142 13 11.0  
PSc480456               150.3780   3.0900    56564 MMT  0.211 0.211  9 17.8  
PSc480456               150.3780   3.0900    56564 MMT  0.211 0.612  2  2.64 
PSc480464 SNIa          149.7996   3.2211    57133 MMT  0.220 0.221 13  7.65 
PSc480478               162.5108  59.1667    56564 MMT  0.502 0.502  6 12.9  
PSc480478               162.5108  59.1667    56564 MMT  0.502 0.484  4  2.32 
PSc480478               162.5108  59.1667    56564 MMT  0.502 0.146  2  4.54 
PSc480480               160.9179  59.2116    56564 MMT  0.199 0.199 10  8.85 
PSc480480               160.9179  59.2116    56564 MMT  0.199 0.229  2  2.49 
PSc480481               163.6014  59.1425    56564 MMT        0.495  6  4.20 
PSc480481               163.6014  59.1425    56564 MMT        0.430  5  2.82 
PSc480481               163.6014  59.1425    56564 MMT        0.335  2  2.58 
PSc480483 Bad           162.0356  59.1786    57716 MMT  0.255 0.254  9  6.71 
PSc480483 Bad           162.0356  59.1786    57716 MMT  0.255 0.412  3  2.63 
PSc480488               185.8552  48.0185    57074 MMT  0.347 0.347  6 13.9  
PSc480488               185.8552  48.0185    57074 MMT  0.347 0.723  3  2.28 
PSc480488               185.8552  48.0185    57074 MMT  0.347 0.027  2  7.28 
PSc480493               184.7481  48.3039    57181 WIYN 0.376 0.590  4  2.72 
PSc480493               184.7481  48.3039    57181 WIYN 0.376 0.375  2  4.16 
PSc480493               184.7481  48.3039    57181 WIYN 0.376 0.369  2  3.88 
PSc480496               184.3107  48.2673    57181 WIYN 0.308 0.370  3  3.20 
PSc480496               184.3107  48.2673    57181 WIYN 0.308 0.089  3  2.83 
PSc480496               184.3107  48.2673    57181 WIYN 0.308 0.308  2  1.95 
PSc480500               185.1565  48.1882    57181 WIYN 0.192 0.192  4 16.1  
PSc480500               185.1565  48.1882    57181 WIYN 0.192 0.361  3  6.65 
PSc480510               132.1550  44.2770    57716 MMT  0.506 0.507  6  6.15 
PSc480510               132.1550  44.2770    57716 MMT  0.506 0.394  3  4.54 
PSc480510               132.1550  44.2770    57716 MMT  0.506 0.152  3  2.84 
PSc480530               132.3903  44.4702    57716 MMT  0.095 0.638  6  2.94 
PSc480530               132.3903  44.4702    57716 MMT  0.095 0.323  2  2.21 
PSc480556               150.5370   2.5264    56564 MMT  0.367 0.368  7  6.27 
PSc480556               150.5370   2.5264    56564 MMT  0.367 0.379  4  2.44 
PSc480556               150.5370   2.5264    56564 MMT  0.367 0.921  2  2.12 
PSc480560               163.8635  58.1815    57064 MMT  0.333 0.334  7 10.2  
PSc480560               163.8635  58.1815    57064 MMT  0.333 0.271  2  2.09 
PSc480584               159.2681  57.9983    57126 MMT  0.580 0.580  5  4.73 
PSc480584               159.2681  57.9983    57126 MMT  0.580 0.136  2  2.56 
PSc480585               164.3767  58.3333    57064 MMT  0.877 0.065  5  2.94 
PSc480585               164.3767  58.3333    57064 MMT  0.877 0.877  3  5.20 
PSc480585               164.3767  58.3333    57064 MMT  0.877 0.306  2  2.27 
PSc480588               163.7210  58.4553    57064 MMT  0.115 0.115 11 14.7  
PSc480588               163.7210  58.4553    57064 MMT  0.115 0.029  3  2.04 
PSc480589               163.6539  58.3464    57064 MMT  0.603 0.603  4  3.91 
PSc480589               163.6539  58.3464    57064 MMT  0.603 0.488  4  3.09 
PSc480589               163.6539  58.3464    57064 MMT  0.603 0.122  3  2.20 
PSc480589               163.6539  58.3464    57064 MMT  0.603 0.394  2  2.90 
PSc480599               186.4354  47.2288    56564 MMT  0.257 0.257  8  6.42 
PSc480599               186.4354  47.2288    56564 MMT  0.257 0.318  2  5.23 
PSc480609               183.5048  47.0815    57072 MMT  0.577 0.577  3  2.78 
PSc480609               183.5048  47.0815    57072 MMT  0.577 0.204  2  2.41 
PSc480609               183.5048  47.0815    57072 MMT  0.577 0.393  2  2.40 
PSc480611               186.8190  47.3269    57367 MMT  0.243 0.526  2  2.42 
PSc480611               186.8190  47.3269    57367 MMT  0.243 0.072  2  2.20 
PSc480611               186.8190  47.3269    57367 MMT  0.243 0.490  2  2.18 
PSc480611               186.8190  47.3269    57367 MMT  0.243 0.228  2  1.45 
PSc480613               185.7264  47.4297    56564 MMT  0.219 0.219  9 12.1  
PSc480630               149.6694   2.3223    56564 MMT  0.353 0.354 11  9.50 
PSc480630               149.6694   2.3223    56564 MMT  0.353 0.079  3  1.65 
PSc480631               149.7977   2.3125    57013 AAT  0.398 0.032  7  2.95 
PSc480631               149.7977   2.3125    57013 AAT  0.398 0.464  4  3.71 
PSc480631               149.7977   2.3125    57013 AAT  0.398 0.398  2  3.62 
PSc480635               149.9834   2.5592    56564 MMT  0.515 0.515  6  4.28 
PSc480635               149.9834   2.5592    56564 MMT  0.515 0.917  2  4.26 
PSc480635               149.9834   2.5592    56564 MMT  0.515 0.167  2  2.95 
PSc480635               149.9834   2.5592    56564 MMT  0.515 0.077  2  2.13 
PSc480641               162.5991  58.2687    57066 WIYN       0.497  9  6.16 
PSc480641               162.5991  58.2687    57066 WIYN       0.864  2  3.45 
PSc480643               160.3153  58.2203    57715 MMT        0.393  4  4.14 
PSc480643               160.3153  58.2203    57715 MMT        0.314  2  2.32 
PSc480643               160.3153  58.2203    57715 MMT        0.611  2  2.06 
PSc480643               160.3153  58.2203    57715 MMT        0.047  2  1.81 
PSc480644               161.9394  58.2603    56564 MMT  0.352 0.352  6  5.17 
PSc480644               161.9394  58.2603    56564 MMT  0.352 0.495  3  5.81 
PSc480644               161.9394  58.2603    56564 MMT  0.352 0.113  3  3.53 
PSc480644               161.9394  58.2603    56564 MMT  0.352 0.396  2  3.48 
PSc480645               161.9381  58.1703    57066 WIYN 0.261 0.261  3  2.99 
PSc480645               161.9381  58.1703    57066 WIYN 0.261 0.418  2  2.67 
PSc480677               183.6576  47.3303    57364 MMT  0.188 0.187  9 19.6  
PSc480677               183.6576  47.3303    57364 MMT  0.188 0.490  2  2.37 
PSc480677               183.6576  47.3303    57364 MMT  0.188 0.520  2  2.13 
PSc480685               131.5653  44.8113    57422 WIYN 0.113 0.114  4  3.87 
PSc480685               131.5653  44.8113    57422 WIYN 0.113 0.146  3  2.54 
PSc480685               131.5653  44.8113    57422 WIYN 0.113 0.067  2  1.91 
PSc480690               129.0280  44.7362    56564 MMT  0.742 0.741  8  4.53 
PSc480690               129.0280  44.7362    56564 MMT  0.742 0.222  2  3.76 
PSc480695               128.8332  44.9822    57422 WIYN       0.566  6  8.18 
PSc480695               128.8332  44.9822    57422 WIYN       0.342  3  4.45 
PSc480695               128.8332  44.9822    57422 WIYN       0.053  2  5.08 
PSc480696 VAR           130.7596  45.0564    55889 SDSS 0.564 0.565  6  7.21 
PSc480696 VAR           130.7596  45.0564    55889 SDSS 0.564 0.148  3  3.61 
PSc480696 VAR           130.7596  45.0564    55889 SDSS 0.564 0.017  2  2.61 
PSc480705               149.5817   2.8316    56564 MMT  0.303 0.303  6  9.07 
PSc480705               149.5817   2.8316    56564 MMT  0.303 0.734  2  4.82 
PSc480705               149.5817   2.8316    56564 MMT  0.303 0.242  2  2.22 
PSc480715               161.1148  58.6172    56564 MMT  0.574 0.574  5  8.64 
PSc480715               161.1148  58.6172    56564 MMT  0.574 0.503  4  4.57 
PSc480715               161.1148  58.6172    56564 MMT  0.574 0.171  2  2.51 
PSc480717               160.1923  58.6383    57715 MMT  0.975 0.173  6  3.07 
PSc480717               160.1923  58.6383    57715 MMT  0.975 0.976  2  3.42 
PSc480717               160.1923  58.6383    57715 MMT  0.975 0.629  2  2.60 
PSc480730               185.9966  47.6322    57074 MMT  0.159 0.158  9 24.7  
PSc480730               185.9966  47.6322    57074 MMT  0.159 0.082  2  2.03 
PSc480732               185.4495  47.5734    57365 MMT  0.428 0.428  8 14.3  
PSc480732               185.4495  47.5734    57365 MMT  0.428 0.513  2  8.87 
PSc480732               185.4495  47.5734    57365 MMT  0.428 0.076  2  2.04 
PSc480740               184.3636  47.7726    57063 MMT  0.157 0.476  4  2.58 
PSc480740               184.3636  47.7726    57063 MMT  0.157 0.064  2  2.37 
PSc480740               184.3636  47.7726    57063 MMT  0.157 0.288  2  2.26 
PSc480740               184.3636  47.7726    57063 MMT  0.157 0.156  2  2.24 
PSc480741               184.3262  47.8584    57181 WIYN       0.361  3  4.38 
PSc480741               184.3262  47.8584    57181 WIYN       0.081  3  2.92 
PSc480749               149.1865   3.4052    57013 AAT  0.092 0.092  6  6.48 
PSc480749               149.1865   3.4052    57013 AAT  0.092 0.184  2  4.33 
PSc480749               149.1865   3.4052    57013 AAT  0.092 0.455  2  2.44 
PSc480757               162.5832  59.3174    56564 MMT  0.409 0.409  6 19.5  
PSc480757               162.5832  59.3174    56564 MMT  0.409 0.343  5  2.26 
PSc480757               162.5832  59.3174    56564 MMT  0.409 0.077  2  4.12 
PSc480761               184.2840  48.3778    57063 MMT  0.190 0.190 11 10.6  
PSc480761               184.2840  48.3778    57063 MMT  0.190 0.312  2  7.33 
PSc480776               184.9112  45.8048    57366 MMT  0.260 0.172  4  2.58 
PSc480776               184.9112  45.8048    57366 MMT  0.260 0.556  3  3.11 
PSc480776               184.9112  45.8048    57366 MMT  0.260 0.260  2  3.07 
PSc480779               185.1247  45.8955    56564 MMT  0.585 0.586 10  8.33 
PSc480779               185.1247  45.8955    56564 MMT  0.585 0.208  2  3.93 
PSc480781               184.4841  45.8122    56564 MMT  0.613 0.613 10  5.73 
PSc480782               184.4848  45.7818    56564 MMT  0.480 0.480  6  3.57 
PSc480782               184.4848  45.7818    56564 MMT  0.480 0.397  2  2.84 
PSc480782               184.4848  45.7818    56564 MMT  0.480 0.291  2  2.36 
PSc480782               184.4848  45.7818    56564 MMT  0.480 0.503  2  2.28 
PSc480783               184.6774  45.7360    57366 MMT  0.490 0.490  4  3.02 
PSc480783               184.6774  45.7360    57366 MMT  0.490 0.920  2  2.09 
PSc480788               129.6061  43.4651    57718 MMT  0.199 0.199 12 17.3  
PSc480791 SNIa          150.0211   1.1790    56564 MMT  0.477 0.216  3  2.24 
PSc480791 SNIa          150.0211   1.1790    56564 MMT  0.477 0.067  2  3.33 
PSc480791 SNIa          150.0211   1.1790    56564 MMT  0.477 0.121  2  1.89 
PSc480794 SNIa          149.5416   1.3641    56564 MMT  0.334 0.334  6  7.12 
PSc480794 SNIa          149.5416   1.3641    56564 MMT  0.334 0.404  4  7.65 
PSc480794 SNIa          149.5416   1.3641    56564 MMT  0.334 0.157  2  3.66 
PSc480806               185.0955  46.0712    56564 MMT  0.066 0.066  8  6.09 
PSc480806               185.0955  46.0712    56564 MMT  0.066 0.746  2  2.12 
PSc480806               185.0955  46.0712    56564 MMT  0.066 0.643  2  2.05 
PSc480811               184.6840  46.2097    57366 MMT  0.815 0.286  3  2.69 
PSc480811               184.6840  46.2097    57366 MMT  0.815 0.305  2  2.34 
PSc480811               184.6840  46.2097    57366 MMT  0.815 0.124  2  2.05 
PSc480813               130.5312  43.5512    57718 MMT  0.619 0.617  8  6.17 
PSc480813               130.5312  43.5512    57718 MMT  0.619 0.221  4  2.80 
PSc480816               131.4565  43.8456    57128 MMT        0.526  4  4.86 
PSc480816               131.4565  43.8456    57128 MMT        1.000  2  4.74 
PSc480817               130.9905  43.7335    56564 MMT  0.246 0.246  8  9.10 
PSc480817               130.9905  43.7335    56564 MMT  0.246 0.091  3  2.03 
PSc480818               130.3465  43.9099    57718 MMT  0.092 0.126  3  2.46 
PSc480818               130.3465  43.9099    57718 MMT  0.092 0.230  2  2.68 
PSc480818               130.3465  43.9099    57718 MMT  0.092 0.580  2  2.57 
PSc480818               130.3465  43.9099    57718 MMT  0.092 0.272  2  2.31 
PSc480819               150.7518   1.5352    57013 AAT  0.429 0.540  3  2.85 
PSc480819               150.7518   1.5352    57013 AAT  0.429 0.038  3  1.79 
PSc480819               150.7518   1.5352    57013 AAT  0.429 0.429  2  2.82 
PSc480819               150.7518   1.5352    57013 AAT  0.429 0.404  2  2.49 
PSc480821               150.9781   1.6587    57132 MMT  0.004 0.125  3  3.34 
PSc480821               150.9781   1.6587    57132 MMT  0.004 0.344  3  2.92 
PSc480821               150.9781   1.6587    57132 MMT  0.004 0.883  2  2.46 
PSc480823               161.7499  57.3890    57422 WIYN 0.546 0.496  3  4.40 
PSc480823               161.7499  57.3890    57422 WIYN 0.546 0.197  3  2.36 
PSc480823               161.7499  57.3890    57422 WIYN 0.546 0.042  2  2.80 
PSc480823               161.7499  57.3890    57422 WIYN 0.546 0.035  2  2.59 
PSc480827               183.3810  46.2723    57195 MMT  0.707 0.322  4  2.42 
PSc480827               183.3810  46.2723    57195 MMT  0.707 0.707  3  3.62 
PSc480827               183.3810  46.2723    57195 MMT  0.707 0.270  2  2.35 
PSc480827               183.3810  46.2723    57195 MMT  0.707 0.158  2  2.04 
PSc480835               148.9808   1.7681    56564 MMT  0.580 0.526  2  2.63 
PSc480835               148.9808   1.7681    56564 MMT  0.580 0.189  2  2.22 
PSc480840               159.7564  57.4469    57126 MMT  0.484 0.305  4  2.95 
PSc480840               159.7564  57.4469    57126 MMT  0.484 0.485  3  3.38 
PSc480840               159.7564  57.4469    57126 MMT  0.484 0.104  2  2.53 
PSc480844               183.6569  46.3593    57066 WIYN 0.158 0.158  7  6.67 
PSc480844               183.6569  46.3593    57066 WIYN 0.158 0.185  2  5.33 
PSc480844               183.6569  46.3593    57066 WIYN 0.158 0.146  2  2.28 
PSc480846               186.5224  46.8549    56564 MMT  0.185 0.185  8 13.8  
PSc480846               186.5224  46.8549    56564 MMT  0.185 0.082  3  1.88 
PSc480848               185.4870  46.8869    57066 MMT  0.579 0.662  4  3.12 
PSc480848               185.4870  46.8869    57066 MMT  0.579 0.579  3  3.63 
PSc480848               185.4870  46.8869    57066 MMT  0.579 0.113  2  1.76 
PSc480853               183.0234  46.5735    57066 WIYN       0.113  7  6.69 
PSc480853               183.0234  46.5735    57066 WIYN       0.390  2  2.14 
PSc480853               183.0234  46.5735    57066 WIYN       0.425  2  1.85 
PSc480861 Bad           149.8029   2.1161    57013 AAT  0.486 0.487  6 14.6  
PSc480861 Bad           149.8029   2.1161    57013 AAT  0.486 0.389  3  2.16 
PSc480861 Bad           149.8029   2.1161    57013 AAT  0.486 0.979  2  6.00 
PSc480863               148.6976   2.0607    56564 MMT  0.397 0.398 11  6.15 
PSc480863               148.6976   2.0607    56564 MMT  0.397 0.158  2  2.08 
PSc480864               151.2170   2.5350    57013 AAT  0.166 0.166  5  3.62 
PSc480864               151.2170   2.5350    57013 AAT  0.166 0.113  3  3.31 
PSc480864               151.2170   2.5350    57013 AAT  0.166 0.078  2  2.01 
PSc480865               183.8099  46.8243    57066 WIYN       0.113  8  6.57 
PSc480865               183.8099  46.8243    57066 WIYN       0.425  3  1.81 
PSc480866               186.0210  47.2963    56564 MMT        0.447  6  4.22 
PSc480866               186.0210  47.2963    56564 MMT        0.753  3  4.64 
PSc480866               186.0210  47.2963    56564 MMT        1.165  2  4.48 
PSc480868               185.6675  47.1691    56564 MMT  0.525 0.414  6  3.06 
PSc480868               185.6675  47.1691    56564 MMT  0.525 0.525  4  4.35 
PSc480868               185.6675  47.1691    56564 MMT  0.525 0.135  2  2.53 
PSc480868               185.6675  47.1691    56564 MMT  0.525 0.170  2  2.21 
PSc480870               187.0768  47.3318    57367 MMT  0.226 0.256  2  2.62 
PSc480870               187.0768  47.3318    57367 MMT  0.226 0.490  2  2.42 
PSc480870               187.0768  47.3318    57367 MMT  0.226 0.551  2  2.32 
PSc480876               149.7244   2.4716    56564 MMT  0.940 0.943  2  3.25 
PSc480876               149.7244   2.4716    56564 MMT  0.940 0.236  2  2.54 
PSc480882               161.5164  58.4706    57066 WIYN 0.132 0.058  3  2.20 
PSc480882               161.5164  58.4706    57066 WIYN 0.132 0.297  2  2.37 
PSc480882               161.5164  58.4706    57066 WIYN 0.132 0.327  2  2.11 
PSc480883               159.6331  58.4337    57715 MMT  0.330 0.376  4  3.07 
PSc480883               159.6331  58.4337    57715 MMT  0.330 0.330  3  3.23 
PSc480883               159.6331  58.4337    57715 MMT  0.330 0.261  2  2.48 
PSc480888               187.2189  47.5873    57367 MMT  0.569 0.497  5  2.88 
PSc480888               187.2189  47.5873    57367 MMT  0.569 0.569  3  3.54 
PSc480888               187.2189  47.5873    57367 MMT  0.569 0.168  3  2.46 
PSc480891               184.6205  47.2716    57365 MMT  0.581 0.581  4  2.75 
PSc480891               184.6205  47.2716    57365 MMT  0.581 0.825  3  3.04 
PSc480891               184.6205  47.2716    57365 MMT  0.581 0.590  2  3.21 
PSc480891               184.6205  47.2716    57365 MMT  0.581 0.159  2  3.07 
PSc480891               184.6205  47.2716    57365 MMT  0.581 0.100  2  2.39 
PSc480901               149.6586   2.6876    57013 AAT  0.154 0.154  5  2.88 
PSc480901               149.6586   2.6876    57013 AAT  0.154 0.474  4  2.70 
PSc480901               149.6586   2.6876    57013 AAT  0.154 0.401  3  2.17 
PSc480911               184.6190  47.6739    57181 WIYN 0.360 0.492  4  3.67 
PSc480911               184.6190  47.6739    57181 WIYN 0.360 0.360  3  3.73 
PSc480914               185.9551  47.8731    57074 MMT  0.229 0.269  3  2.76 
PSc480914               185.9551  47.8731    57074 MMT  0.229 0.124  2  2.49 
PSc480914               185.9551  47.8731    57074 MMT  0.229 0.110  2  2.17 
PSc480915               185.0900  47.8940    57074 MMT        0.102  7  4.10 
PSc480915               185.0900  47.8940    57074 MMT        0.564  3  4.10 
PSc480915               185.0900  47.8940    57074 MMT        0.770  2  2.36 
PSc480916 Bad           185.0778  47.8106    57074 MMT  0.419 0.419  8 12.4  
PSc480916 Bad           185.0778  47.8106    57074 MMT  0.419 0.084  2  3.19 
PSc480916 Bad           185.0778  47.8106    57074 MMT  0.419 0.352  2  2.43 
PSc480917               184.5811  47.7430    57365 MMT  0.334 0.334  2  2.43 
PSc480917               184.5811  47.7430    57365 MMT  0.334 0.024  2  2.15 
PSc480917               184.5811  47.7430    57365 MMT  0.334 0.973  2  1.87 
PSc480917               184.5811  47.7430    57365 MMT  0.334 0.095  2  1.81 
PSc480918               183.9551  47.7327    57063 MMT  0.581 0.581  9  5.66 
PSc480918               183.9551  47.7327    57063 MMT  0.581 0.158  2  2.36 
PSc480921               128.9854  45.2448    57074 MMT  0.533 0.533  6  4.18 
PSc480921               128.9854  45.2448    57074 MMT  0.533 0.685  2  3.53 
PSc480921               128.9854  45.2448    57074 MMT  0.533 0.803  2  2.70 
PSc480921               128.9854  45.2448    57074 MMT  0.533 0.221  2  2.54 
PSc480922               131.7149  45.3782    57422 WIYN       0.113  5  5.38 
PSc480922               131.7149  45.3782    57422 WIYN       0.312  4  2.12 
PSc480922               131.7149  45.3782    57422 WIYN       0.146  2  1.83 
PSc480925               131.3227  45.3806    56564 MMT        0.301  5  4.31 
PSc480925               131.3227  45.3806    56564 MMT        0.415  2  2.94 
PSc480925               131.3227  45.3806    56564 MMT        0.304  2  2.61 
PSc480925               131.3227  45.3806    56564 MMT        0.170  2  2.55 
PSc480927               131.4065  45.3978    57422 WIYN       0.428  3  3.25 
PSc480927               131.4065  45.3978    57422 WIYN       0.416  3  2.41 
PSc480927               131.4065  45.3978    57422 WIYN       0.295  2  4.10 
PSc480927               131.4065  45.3978    57422 WIYN       0.404  2  3.03 
PSc480930               150.5232   3.1451    57133 MMT  0.226 0.225  3  2.52 
PSc480930               150.5232   3.1451    57133 MMT  0.226 0.239  2  3.32 
PSc480930               150.5232   3.1451    57133 MMT  0.226 0.218  2  2.40 
PSc480930               150.5232   3.1451    57133 MMT  0.226 0.306  2  2.36 
PSc480930               150.5232   3.1451    57133 MMT  0.226 0.170  2  2.24 
PSc480941               185.2430  47.9891    57074 MMT  0.145 0.145 13 14.2  
PSc480943               183.2888  48.0550    57364 MMT  0.579 0.401  5  2.43 
PSc480943               183.2888  48.0550    57364 MMT  0.579 0.580  4  4.55 
PSc480943               183.2888  48.0550    57364 MMT  0.579 0.296  2  1.19 
PSc480945               185.9385  48.1727    57074 MMT  0.564 0.565 10  6.04 
PSc480945               185.9385  48.1727    57074 MMT  0.564 0.104  2  1.96 
PSc480947               185.3358  48.2918    57074 MMT  0.406 0.405  4  2.88 
PSc480947               185.3358  48.2918    57074 MMT  0.406 0.122  3  2.50 
PSc480947               185.3358  48.2918    57074 MMT  0.406 0.487  3  2.37 
PSc480947               185.3358  48.2918    57074 MMT  0.406 0.461  2  2.91 
PSc480951               149.9059   3.4536    57133 MMT  0.588 0.588  4  3.96 
PSc480951               149.9059   3.4536    57133 MMT  0.588 0.904  2  3.23 
PSc480958               185.6733  48.4680    57074 MMT  0.581 0.169  3  2.26 
PSc480958               185.6733  48.4680    57074 MMT  0.581 0.581  2  2.75 
PSc480958               185.6733  48.4680    57074 MMT  0.581 0.305  2  2.18 
PSc480958               185.6733  48.4680    57074 MMT  0.581 0.469  2  2.10 
PSc490001               184.0142  46.2969    57066 WIYN       0.428  3  2.83 
PSc490001               184.0142  46.2969    57066 WIYN       0.304  2  3.13 
PSc490001               184.0142  46.2969    57066 WIYN       0.016  2  2.31 
PSc490007 SNIa          184.2685  46.6269    57066 WIYN 0.054 0.054  9 16.9  
PSc490007 SNIa          184.2685  46.6269    57066 WIYN 0.054 0.769  3  2.73 
PSc490007 SNIa          184.2685  46.6269    57066 WIYN 0.054 0.396  2 16.1  
PSc490008 SNIa          131.4489  44.4207    57066 MMT  0.130 0.118  9  6.20 
PSc490008 SNIa          131.4489  44.4207    57066 MMT  0.130 0.720  2  2.67 
PSc490008 SNIa          131.4489  44.4207    57066 MMT  0.130 0.586  2  2.61 
PSc490015               183.4651  46.7412    57066 WIYN 0.281 0.281 10 10.5  
PSc490019               130.3323  44.9470    56564 MMT  0.483 0.483  6  6.33 
PSc490019               130.3323  44.9470    56564 MMT  0.483 0.042  3  2.37 
PSc490019               130.3323  44.9470    56564 MMT  0.483 0.247  2  2.65 
PSc490023               150.4906   3.3353    57013 AAT  0.293 0.294  6 14.2  
PSc490023               150.4906   3.3353    57013 AAT  0.293 0.209  3  2.27 
PSc490023               150.4906   3.3353    57013 AAT  0.293 0.744  2  8.08 
PSc490023               150.4906   3.3353    57013 AAT  0.293 0.132  2  1.99 
PSc490025 SNII          149.3508   3.5796    57013 AAT  0.079 0.079 10 18.7  
PSc490025 SNII          149.3508   3.5796    57013 AAT  0.079 0.028  3  2.62 
PSc490031               130.0830  43.1008    57066 WIYN 0.873 0.439  2  2.46 
PSc490037 SNIa          149.9569   0.8170    56564 MMT  0.422 0.422 11  8.59 
PSc490037 SNIa          149.9569   0.8170    56564 MMT  0.422 0.995  2  3.44 
PSc490064               131.5711  43.2489    57128 MMT  0.333 0.392  4  2.83 
PSc490064               131.5711  43.2489    57128 MMT  0.333 0.334  2  2.84 
PSc490064               131.5711  43.2489    57128 MMT  0.333 0.443  2  2.44 
PSc490064               131.5711  43.2489    57128 MMT  0.333 0.098  2  1.92 
PSc490082               150.8294   1.0671    57013 AAT  0.123 0.123  8  6.84 
PSc490082               150.8294   1.0671    57013 AAT  0.123 0.439  2  5.70 
PSc490082               150.8294   1.0671    57013 AAT  0.123 0.074  2  2.09 
PSc490126               162.8151  57.2707    57127 MMT  0.979 0.979  3  3.06 
PSc490126               162.8151  57.2707    57127 MMT  0.979 0.206  3  2.80 
PSc490126               162.8151  57.2707    57127 MMT  0.979 0.214  3  2.74 
PSc490136               186.4670  46.1372    56564 MMT  0.398 0.336  4  2.74 
PSc490136               186.4670  46.1372    56564 MMT  0.398 0.303  4  2.63 
PSc490136               186.4670  46.1372    56564 MMT  0.398 0.284  2  2.63 
PSc490142               130.7906  43.5772    56564 MMT  1.094 0.689  4  2.41 
PSc490142               130.7906  43.5772    56564 MMT  1.094 0.345  2  2.42 
PSc490148               131.5482  43.8939    56564 MMT  0.169 0.169  8  3.95 
PSc490148               131.5482  43.8939    56564 MMT  0.169 0.396  2  2.40 
PSc490156               151.0263   1.5427    57132 MMT        0.219  6  3.63 
PSc490156               151.0263   1.5427    57132 MMT        0.498  5  3.57 
PSc490181               162.4340  57.4358    57127 MMT  0.497 0.498  6 12.5  
PSc490181               162.4340  57.4358    57127 MMT  0.497 0.280  5  4.88 
PSc490181               162.4340  57.4358    57127 MMT  0.497 0.114  3  2.06 
PSc490190               162.0792  57.5887    56564 MMT        0.495  4  7.40 
PSc490190               162.0792  57.5887    56564 MMT        0.396  3  2.19 
PSc490190               162.0792  57.5887    56564 MMT        0.113  2  1.71 
PSc490191               161.9890  57.6250    56564 MMT  0.352 0.353 12  8.18 
PSc490194               183.8107  46.0758    57066 WIYN       0.119  2  4.80 
PSc490194               183.8107  46.0758    57066 WIYN       0.454  2  4.28 
PSc490194               183.8107  46.0758    57066 WIYN       0.404  2  3.60 
PSc490194               183.8107  46.0758    57066 WIYN       0.076  2  3.60 
PSc490195               185.9855  46.3533    56564 MMT  0.619 0.618  8  3.90 
PSc490195               185.9855  46.3533    56564 MMT  0.619 0.175  2  2.51 
PSc490195               185.9855  46.3533    56564 MMT  0.619 0.103  2  2.38 
PSc490196               186.0716  46.4823    57066 WIYN       0.444  5  2.98 
PSc490196               186.0716  46.4823    57066 WIYN       0.076  3  4.99 
PSc490199               186.4465  46.4371    56564 MMT        0.602  8  5.69 
PSc490199               186.4465  46.4371    56564 MMT        0.105  3  2.05 
PSc490199               186.4465  46.4371    56564 MMT        0.942  2  4.25 
PSc490203               186.3071  46.5159    56564 MMT  0.263 0.263  9 13.5  
PSc490206               129.8154  43.6649    57718 MMT  0.503 0.503  8 12.8  
PSc490206               129.8154  43.6649    57718 MMT  0.503 0.147  2  3.29 
PSc490208               129.4832  43.5590    57718 MMT  0.113 0.173  5  2.64 
PSc490208               129.4832  43.5590    57718 MMT  0.113 0.914  2  2.43 
PSc490237               151.1202   1.8196    57013 AAT        0.537  3  3.97 
PSc490237               151.1202   1.8196    57013 AAT        0.012  3  2.46 
PSc490237               151.1202   1.8196    57013 AAT        0.450  2  3.32 
PSc490237               151.1202   1.8196    57013 AAT        0.200  2  1.82 
PSc490241               150.6472   1.9498    57132 MMT  0.116 0.600  3  2.28 
PSc490241               150.6472   1.9498    57132 MMT  0.116 0.175  3  2.26 
PSc490274               160.6592  57.4043    57128 MMT  0.376 0.376  7  4.05 
PSc490274               160.6592  57.4043    57128 MMT  0.376 0.581  2  4.03 
PSc490274               160.6592  57.4043    57128 MMT  0.376 0.137  2  2.41 
PSc490278               160.0760  57.5231    57126 MMT        0.398  8  4.58 
PSc490278               160.0760  57.5231    57126 MMT        0.320  2  2.39 
PSc490278               160.0760  57.5231    57126 MMT        0.126  2  1.89 
PSc490281 Bad           186.5542  46.7123    57066 WIYN 0.132 0.132  8  8.97 
PSc490282 Bad           185.4314  46.8654    57066 MMT  0.256 0.256  9 31.3  
PSc490282 Bad           185.4314  46.8654    57066 MMT  0.256 0.610  2  2.32 
PSc490285               185.9126  46.9380    56564 MMT  0.110 0.110 13 10.3  
PSc490289               186.3972  46.9478    57066 WIYN 0.495 0.113  4  3.37 
PSc490289               186.3972  46.9478    57066 WIYN 0.495 0.495  3  3.88 
PSc490289               186.3972  46.9478    57066 WIYN 0.495 0.156  2  3.38 
PSc490316               148.9847   1.9088    56564 MMT  0.155 0.638  5  2.78 
PSc490316               148.9847   1.9088    56564 MMT  0.155 0.155  2  3.06 
PSc490328 VAR           148.6391   1.9989    56564 MMT  0.048 0.048 14 12.1  
PSc490337               161.1443  57.9075    56564 MMT  0.571 0.572  6  5.13 
PSc490337               161.1443  57.9075    56564 MMT  0.571 0.054  3  2.17 
PSc490337               161.1443  57.9075    56564 MMT  0.571 0.261  2  2.96 
PSc490348               186.0659  47.3740    56564 MMT  0.417 0.417 10  5.75 
PSc490348               186.0659  47.3740    56564 MMT  0.417 0.345  2  2.69 
PSc490351               182.8787  47.0515    57072 MMT  0.220 0.220  2  2.84 
PSc490351               182.8787  47.0515    57072 MMT  0.220 0.224  2  2.38 
PSc490351               182.8787  47.0515    57072 MMT  0.220 0.424  2  2.37 
PSc490351               182.8787  47.0515    57072 MMT  0.220 0.161  2  1.94 
PSc490361               151.1244   2.7632    55650 SDSS 0.532 0.129  5  3.73 
PSc490363 VAR           150.0277   2.3740    52235 SDSS 0.543 0.543  5  5.99 
PSc490363 VAR           150.0277   2.3740    52235 SDSS 0.543 0.190  2  4.78 
PSc490369               150.8345   2.6091    56564 MMT  0.230 0.231  7 16.7  
PSc490369               150.8345   2.6091    56564 MMT  0.230 0.149  3  2.63 
PSc490369               150.8345   2.6091    56564 MMT  0.230 0.638  2  5.16 
PSc490379               150.9699   2.8611    56564 MMT  0.181 0.181 13 19.5  
PSc490385               183.2112  47.4438    57364 MMT  0.354 0.353  5  3.77 
PSc490402               130.7595  45.0564    55889 SDSS 0.495 0.565  6  7.21 
PSc490402               130.7595  45.0564    55889 SDSS 0.495 0.148  3  3.61 
PSc490402               130.7595  45.0564    55889 SDSS 0.495 0.017  2  2.61 
PSc490403               130.6964  44.9464    56564 MMT  0.523 0.523  6  6.59 
PSc490403               130.6964  44.9464    56564 MMT  0.523 0.303  4  3.52 
PSc490403               130.6964  44.9464    56564 MMT  0.523 0.137  2  2.27 
PSc490409               129.1422  45.0476    57074 MMT        0.745  4  5.33 
PSc490409               129.1422  45.0476    57074 MMT        0.171  2  2.42 
PSc490420               149.9024   2.9489    56564 MMT  0.342 0.342 13 17.3  
PSc490422               149.4613   2.9065    56564 MMT  0.137 0.137  2  3.15 
PSc490422               149.4613   2.9065    56564 MMT  0.137 0.287  2  2.16 
PSc490422               149.4613   2.9065    56564 MMT  0.137 0.486  2  2.01 
PSc490434 Bad           183.1407  47.5025    56386 SDSS 0.597 0.671  6  2.98 
PSc490434 Bad           183.1407  47.5025    56386 SDSS 0.597 0.128  4  3.05 
PSc490434 Bad           183.1407  47.5025    56386 SDSS 0.597 0.381  3  2.96 
PSc490435               185.6289  47.5891    57074 MMT  0.152 0.486  5  2.77 
PSc490435               185.6289  47.5891    57074 MMT  0.152 0.217  2  2.94 
PSc490439               185.3712  47.7984    57074 MMT  0.337 0.338 13 12.3  
PSc490442               184.9607  47.8272    57181 WIYN       0.552  4  2.58 
PSc490442               184.9607  47.8272    57181 WIYN       0.357  3  5.75 
PSc490456               130.2000  45.2530    57074 MMT  0.257 0.257  3  3.61 
PSc490456               130.2000  45.2530    57074 MMT  0.257 0.464  3  2.68 
PSc490456               130.2000  45.2530    57074 MMT  0.257 0.276  2  3.40 
PSc490479               185.0594  48.1080    57074 MMT  0.280 0.280  6  3.01 
PSc490479               185.0594  48.1080    57074 MMT  0.280 0.743  2  2.79 
PSc490479               185.0594  48.1080    57074 MMT  0.280 0.065  2  1.66 
PSc490480               185.0465  48.0420    57074 MMT  0.288 0.980  3  3.00 
PSc490480               185.0465  48.0420    57074 MMT  0.288 0.602  2  2.54 
PSc490480               185.0465  48.0420    57074 MMT  0.288 0.011  2  1.82 
PSc490486               185.1178  48.2704    57074 MMT  0.739 0.035  5  2.84 
PSc490486               185.1178  48.2704    57074 MMT  0.739 0.739  3  3.46 
PSc490488               129.9172  45.6176    57074 MMT  0.420 0.421  5  6.94 
PSc490488               129.9172  45.6176    57074 MMT  0.420 0.766  3  4.06 
PSc490488               129.9172  45.6176    57074 MMT  0.420 0.165  3  3.92 
PSc490521 SNIa          148.8653   1.5754    56564 MMT  0.340 0.320  7  3.61 
PSc490521 SNIa          148.8653   1.5754    56564 MMT  0.340 0.395  4  2.71 
PSc490527               149.6414   2.2241    57013 AAT  0.364 0.192  5  2.56 
PSc490527               149.6414   2.2241    57013 AAT  0.364 0.364  4  2.87 
PSc490527               149.6414   2.2241    57013 AAT  0.364 0.392  2  2.83 
PSc490531               149.9950   3.1662    57133 MMT  0.590 0.590  3  3.13 
PSc490531               149.9950   3.1662    57133 MMT  0.590 0.336  2  3.17 
PSc490531               149.9950   3.1662    57133 MMT  0.590 0.286  2  2.15 
PSc490531               149.9950   3.1662    57133 MMT  0.590 0.152  2  2.10 
PSc490531               149.9950   3.1662    57133 MMT  0.590 0.070  2  1.76 
PSc490557               186.4877  46.3269    57066 WIYN 0.002 0.415  4  2.42 
PSc490558               183.5575  46.4805    57066 WIYN 0.212 0.583  3  2.87 
PSc490558               183.5575  46.4805    57066 WIYN 0.212 0.275  2  2.06 
PSc490558               183.5575  46.4805    57066 WIYN 0.212 0.764  2  1.98 
PSc490561               186.0886  47.2539    56564 MMT  0.314 0.315  6 12.3  
PSc490561               186.0886  47.2539    56564 MMT  0.314 0.683  2  2.19 
PSc490563 SNIa          185.3090  47.4976    57365 MMT  0.048 0.270  7  3.83 
PSc490563 SNIa          185.3090  47.4976    57365 MMT  0.048 0.485  5  4.19 
PSc490568               129.9572  44.7496    57074 MMT  0.284 0.285  7  5.13 
PSc490568               129.9572  44.7496    57074 MMT  0.284 0.446  4  3.14 
PSc490575               183.3213  47.6268    57072 MMT  0.272 0.273  9  3.64 
PSc490575               183.3213  47.6268    57072 MMT  0.272 0.247  2  3.46 
PSc490575               183.3213  47.6268    57072 MMT  0.272 0.405  2  3.44 
PSc490579               183.0977  47.8126    57364 MMT  0.210 0.209  9 16.6  
PSc490579               183.0977  47.8126    57364 MMT  0.210 0.117  3  2.06 
PSc490583               161.8719  59.1585    57716 MMT  0.119 0.118  9 11.5  
PSc490583               161.8719  59.1585    57716 MMT  0.119 0.403  5 17.1  
PSc490588               184.0645  47.9300    57063 MMT  0.188 0.188 13 15.3  
PSc500001               149.3576   0.8845    57134 MMT  0.214 0.214 11 15.1  
PSc500001               149.3576   0.8845    57134 MMT  0.214 0.123  2  1.74 
PSc500003               213.5854  51.7460    57164 MMT  0.170 0.170 10 24.1  
PSc500003               213.5854  51.7460    57164 MMT  0.170 0.092  3  2.47 
PSc500006               214.1103  51.8588    57193 MMT  0.579 0.579  4  3.85 
PSc500006               214.1103  51.8588    57193 MMT  0.579 0.231  3  2.01 
PSc500006               214.1103  51.8588    57193 MMT  0.579 0.400  2  3.03 
PSc500006               214.1103  51.8588    57193 MMT  0.579 0.247  2  2.82 
PSc500007               213.0672  51.9265    57164 MMT  0.319 0.320  7  8.83 
PSc500007               213.0672  51.9265    57164 MMT  0.319 0.172  3  2.54 
PSc500009               185.8333  46.2632    56564 MMT  0.344 0.344  9 12.6  
PSc500009               185.8333  46.2632    56564 MMT  0.344 0.083  3  2.38 
PSc500014               212.9204  52.1777    57164 MMT        0.586  3  2.70 
PSc500014               212.9204  52.1777    57164 MMT        0.418  2  3.55 
PSc500014               212.9204  52.1777    57164 MMT        0.974  2  2.85 
PSc500014               212.9204  52.1777    57164 MMT        0.887  2  2.40 
PSc500016               212.6484  52.4081    57161 MMT  0.311 0.310 11  9.51 
PSc500016               212.6484  52.4081    57161 MMT  0.311 0.058  2  1.54 
PSc500018               150.0655   1.5981    56564 MMT  0.361 0.361  6  6.91 
PSc500018               150.0655   1.5981    56564 MMT  0.361 0.285  5  2.82 
PSc500020               213.4260  52.4695    52725 SDSS 0.241 0.206  6  3.27 
PSc500020               213.4260  52.4695    52725 SDSS 0.241 0.261  2  2.43 
PSc500020               213.4260  52.4695    52725 SDSS 0.241 0.045  2  2.38 
PSc500020               213.4260  52.4695    52725 SDSS 0.241 0.811  2  2.20 
PSc500021               214.0102  52.7137    56564 MMT  0.038 0.237  5  2.49 
PSc500021               214.0102  52.7137    56564 MMT  0.038 0.285  3  2.73 
PSc500021               214.0102  52.7137    56564 MMT  0.038 0.139  2  3.05 
PSc500022 SNIbc (Ic-BL) 132.0697  43.9685    57716 MMT  0.119 0.119  8  9.68 
PSc500022 SNIbc (Ic-BL) 132.0697  43.9685    57716 MMT  0.119 0.404  6  4.06 
PSc500023               150.2129   2.1938    57013 AAT  0.123 0.122  8 20.0  
PSc500023               150.2129   2.1938    57013 AAT  0.123 0.071  4  2.85 
PSc500023               150.2129   2.1938    57013 AAT  0.123 0.493  2 15.5  
PSc500024               150.0238   2.1004    57013 AAT  0.265 0.264  6  6.94 
PSc500024               150.0238   2.1004    57013 AAT  0.265 0.034  4  2.75 
PSc500024               150.0238   2.1004    57013 AAT  0.265 0.367  3  5.54 
PSc500025               212.5960  52.5530    57161 MMT  0.320 0.321 13 15.4  
PSc500030               184.2832  46.8150    57066 MMT  0.105 0.415  6  2.51 
PSc500030               184.2832  46.8150    57066 MMT  0.105 0.309  3  2.49 
PSc500030               184.2832  46.8150    57066 MMT  0.105 0.171  2  3.16 
PSc500031               214.9932  53.4224    57163 MMT  0.427 0.429 11  7.67 
PSc500031               214.9932  53.4224    57163 MMT  0.427 1.055  2  2.90 
PSc500032               213.2523  53.1683    56564 MMT  0.224 0.224 10  6.41 
PSc500032               213.2523  53.1683    56564 MMT  0.224 0.579  2  2.17 
PSc500035               150.0277   2.3738    52235 SDSS 0.223 0.543  5  5.99 
PSc500035               150.0277   2.3738    52235 SDSS 0.223 0.190  2  4.78 
PSc500036               149.1540   2.5883    56564 MMT  0.130 0.129  9  8.13 
PSc500036               149.1540   2.5883    56564 MMT  0.130 0.417  3  2.09 
PSc500037               151.0185   2.9638    52235 SDSS 0.103 0.049  5  2.86 
PSc500037               151.0185   2.9638    52235 SDSS 0.103 0.117  3  3.61 
PSc500038 SNIa          150.1935   2.5513    51994 SDSS 0.106 0.055  9  5.61 
PSc500038 SNIa          150.1935   2.5513    51994 SDSS 0.106 0.006  2  2.48 
PSc500039               215.1689  53.7076    57163 MMT  0.238 0.483  5  4.52 
PSc500039               215.1689  53.7076    57163 MMT  0.238 0.238  4  4.38 
PSc500039               215.1689  53.7076    57163 MMT  0.238 0.137  2  2.42 
PSc500043               149.9365   2.3016    57013 AAT  0.252 0.251 13 16.8  
PSc500044               183.8819  47.2863    57072 MMT  0.516 0.515  8  4.49 
PSc500044               183.8819  47.2863    57072 MMT  0.516 0.222  2  2.83 
PSc500047               150.1174   2.6267    56564 MMT  0.414 0.415  7  3.40 
PSc500047               150.1174   2.6267    56564 MMT  0.414 0.501  3  2.60 
PSc500047               150.1174   2.6267    56564 MMT  0.414 0.169  2  2.49 
PSc500047               150.1174   2.6267    56564 MMT  0.414 0.306  2  2.12 
PSc500048               150.3130   2.8218    56564 MMT  0.246 0.247 10  4.70 
PSc500048               150.3130   2.8218    56564 MMT  0.246 0.320  2  3.03 
PSc500049               150.5833   2.9967    56564 MMT  0.344 0.344 11 13.9  
PSc500049               150.5833   2.9967    56564 MMT  0.344 0.014  2  2.01 
PSc500057 SNIa          214.4735  53.8405    57163 MMT  0.380 0.561  3  3.20 
PSc500057 SNIa          214.4735  53.8405    57163 MMT  0.380 0.111  3  2.67 
PSc500057 SNIa          214.4735  53.8405    57163 MMT  0.380 0.317  2  2.60 
PSc500063 SNIIn         186.2778  47.9262    57074 MMT  0.137 0.132  5  2.96 
PSc500063 SNIIn         186.2778  47.9262    57074 MMT  0.137 0.446  2  2.38 
PSc500063 SNIIn         186.2778  47.9262    57074 MMT  0.137 0.283  2  2.04 
PSc500065 SNIa          214.0876  54.1349    56455 SDSS 0.285 0.384  4  3.44 
PSc500065 SNIa          214.0876  54.1349    56455 SDSS 0.285 0.163  3  3.71 
PSc500065 SNIa          214.0876  54.1349    56455 SDSS 0.285 0.498  2  2.88 
PSc500065 SNIa          214.0876  54.1349    56455 SDSS 0.285 0.972  2  2.52 
PSc500067               212.4077  54.2069    56564 MMT  0.294 0.294  6  7.42 
PSc500067               212.4077  54.2069    56564 MMT  0.294 0.483  4  4.77 
PSc500070               149.5079   3.6989    57013 AAT  0.151 0.151  7 24.1  
PSc500070               149.5079   3.6989    57013 AAT  0.151 0.137  3  4.51 
PSc500070               149.5079   3.6989    57013 AAT  0.151 0.096  2  2.07 
PSc500070               149.5079   3.6989    57013 AAT  0.151 0.075  2  1.80 
PSc500072               130.9858  42.8521    57066 WIYN       0.314  3  4.29 
PSc500072               130.9858  42.8521    57066 WIYN       0.229  3  3.07 
PSc500072               130.9858  42.8521    57066 WIYN       1.012  2  3.48 
PSc500072               130.9858  42.8521    57066 WIYN       0.100  2  2.52 
PSc500074               185.0919  45.6581    57366 MMT  0.421 0.422  7  5.86 
PSc500074               185.0919  45.6581    57366 MMT  0.421 0.277  2  2.82 
PSc500074               185.0919  45.6581    57366 MMT  0.421 1.079  2  2.43 
PSc500076               185.2108  46.0286    57366 MMT  0.238 0.239 11  9.66 
PSc500076               185.2108  46.0286    57366 MMT  0.238 0.145  3  1.80 
PSc500077               215.2094  52.2433    57163 MMT  0.434 0.434  3  3.06 
PSc500077               215.2094  52.2433    57163 MMT  0.434 0.496  3  2.58 
PSc500077               215.2094  52.2433    57163 MMT  0.434 0.484  2  3.20 
PSc500077               215.2094  52.2433    57163 MMT  0.434 0.308  2  2.33 
PSc500078               213.5228  52.4353    57164 MMT  0.356 0.356  7  3.72 
PSc500078               213.5228  52.4353    57164 MMT  0.356 0.157  3  3.15 
PSc500078               213.5228  52.4353    57164 MMT  0.356 0.321  2  2.63 
PSc500081               212.9755  52.6238    57161 MMT  0.143 0.143  8 19.0  
PSc500081               212.9755  52.6238    57161 MMT  0.143 0.055  3  1.65 
PSc500081               212.9755  52.6238    57161 MMT  0.143 0.608  2  8.26 
PSc500082               214.5215  52.7520    57163 MMT  0.244 0.244  8 16.5  
PSc500082               214.5215  52.7520    57163 MMT  0.244 0.427  2  5.44 
PSc500082               214.5215  52.7520    57163 MMT  0.244 0.593  2  1.90 
PSc500084               131.3134  44.0909    56564 MMT  0.538 0.370  3  3.18 
PSc500084               131.3134  44.0909    56564 MMT  0.538 0.592  2  3.74 
PSc500084               131.3134  44.0909    56564 MMT  0.538 0.486  2  2.91 
PSc500084               131.3134  44.0909    56564 MMT  0.538 0.538  2  2.66 
PSc500084               131.3134  44.0909    56564 MMT  0.538 0.120  2  1.39 
PSc500085               185.3571  46.7911    57066 MMT  0.397 0.397  8  4.73 
PSc500085               185.3571  46.7911    57066 MMT  0.397 0.336  3  3.05 
PSc500086               186.9205  47.0689    57066 WIYN 0.927 1.136  2  3.37 
PSc500086               186.9205  47.0689    57066 WIYN 0.927 0.416  2  2.49 
PSc500086               186.9205  47.0689    57066 WIYN 0.927 0.145  2  2.01 
PSc500090               184.3117  46.7601    57066 MMT  0.534 0.484  5  3.30 
PSc500090               184.3117  46.7601    57066 MMT  0.534 0.317  3  2.63 
PSc500090               184.3117  46.7601    57066 MMT  0.534 0.322  2  2.61 
PSc500090               184.3117  46.7601    57066 MMT  0.534 0.123  2  1.95 
PSc500091               130.3773  44.3174    57131 MMT  0.339 0.339 13 10.5  
PSc500093               149.2612   2.5776    56564 MMT  0.478 0.479  7  8.11 
PSc500093               149.2612   2.5776    56564 MMT  0.478 0.407  2  2.31 
PSc500093               149.2612   2.5776    56564 MMT  0.478 0.127  2  1.75 
PSc500095               212.2090  53.4636    56564 MMT  0.360 0.360  7  2.82 
PSc500095               212.2090  53.4636    56564 MMT  0.360 0.206  2  2.07 
PSc500096               130.0452  44.9990    57074 MMT        0.527  4  4.80 
PSc500096               130.0452  44.9990    57074 MMT        1.034  2  4.14 
PSc500096               130.0452  44.9990    57074 MMT        0.746  2  3.82 
PSc500096               130.0452  44.9990    57074 MMT        0.426  2  2.19 
PSc500097               184.5348  47.7496    57181 WIYN 0.362 0.362  3  4.72 
PSc500097               184.5348  47.7496    57181 WIYN 0.362 0.493  3  2.56 
PSc500097               184.5348  47.7496    57181 WIYN 0.362 0.134  2  1.90 
PSc500099               130.0351  45.2863    57074 MMT  0.419 0.419  7  6.19 
PSc500099               130.0351  45.2863    57074 MMT  0.419 0.463  4  5.58 
PSc500100 SNIa          131.6398  45.3553    57422 WIYN 0.310 0.404  5  3.72 
PSc500100 SNIa          131.6398  45.3553    57422 WIYN 0.310 0.416  3  3.67 
PSc500100 SNIa          131.6398  45.3553    57422 WIYN 0.310 0.488  2  3.11 
PSc500100 SNIa          131.6398  45.3553    57422 WIYN 0.310 0.903  2  2.83 
PSc500102               149.4976   3.1257    56564 MMT  0.235 0.235  7 22.9  
PSc500102               149.4976   3.1257    56564 MMT  0.235 0.177  3  2.03 
PSc500102               149.4976   3.1257    56564 MMT  0.235 0.643  2  3.16 
PSc500103               150.1505   3.0437    56564 MMT  0.102 0.102 13 14.4  
PSc500104               162.4272  59.1437    57716 MMT  0.143 0.501  9  3.38 
PSc500104               162.4272  59.1437    57716 MMT  0.143 0.169  2  3.42 
PSc500104               162.4272  59.1437    57716 MMT  0.143 0.142  2  2.56 
PSc500110               215.2615  51.9498    57193 MMT  0.471 0.471 10  4.68 
PSc500110               215.2615  51.9498    57193 MMT  0.471 0.122  2  1.46 
PSc500111 Bad           213.9833  52.0388    57164 MMT  0.194 0.194  9 21.5  
PSc500113               212.9114  52.0164    57164 MMT  0.272 0.272 13  8.97 
PSc500116 Bad           186.3876  46.9062    56564 MMT  0.334 0.334  9 12.5  
PSc500116 Bad           186.3876  46.9062    56564 MMT  0.334 0.076  5  2.10 
PSc500117               185.2827  46.8261    57066 MMT  0.203 0.202  9 27.0  
PSc500117               185.2827  46.8261    57066 MMT  0.203 1.017  4 12.8  
PSc500120               214.0485  53.0966    56564 MMT  0.576 0.575  6  5.75 
PSc500120               214.0485  53.0966    56564 MMT  0.576 0.381  2  2.40 
PSc500120               214.0485  53.0966    56564 MMT  0.576 0.203  2  2.24 
PSc500121               213.5274  53.0597    56564 MMT  0.052 0.104  4  2.41 
PSc500121               213.5274  53.0597    56564 MMT  0.052 0.088  2  3.13 
PSc500121               213.5274  53.0597    56564 MMT  0.052 0.348  2  2.14 
PSc500128               184.6062  45.5784    52821 SDSS 0.068 0.476  4  5.62 
PSc500128               184.6062  45.5784    52821 SDSS 0.068 0.327  3  3.79 
PSc500128               184.6062  45.5784    52821 SDSS 0.068 0.392  3  3.36 
PSc500128               184.6062  45.5784    52821 SDSS 0.068 0.005  2  3.19 
PSc500138               213.2432  52.2937    57164 MMT        0.335  4  6.24 
PSc500138               213.2432  52.2937    57164 MMT        0.080  3  4.64 
PSc500138               213.2432  52.2937    57164 MMT        0.159  2  3.39 
PSc500138               213.2432  52.2937    57164 MMT        0.077  2  2.09 
PSc500146               185.0430  46.5798    57066 MMT  0.267 0.268 13  9.04 
PSc500148               215.5979  52.5752    57163 MMT  0.283 0.283  7  3.36 
PSc500148               215.5979  52.5752    57163 MMT  0.283 0.871  3  2.71 
PSc500149               215.6403  52.6294    57163 MMT  0.285 0.285  7  2.89 
PSc500149               215.6403  52.6294    57163 MMT  0.285 0.574  2  2.27 
PSc500154               150.8928   2.5204    56564 MMT  0.451 0.451  6 13.0  
PSc500154               150.8928   2.5204    56564 MMT  0.451 0.107  2  5.77 
PSc500154               150.8928   2.5204    56564 MMT  0.451 0.855  2  1.94 
PSc500155               150.5878   2.5324    56564 MMT        0.313  6  3.55 
PSc500155               150.5878   2.5324    56564 MMT        0.976  2  4.57 
PSc500155               150.5878   2.5324    56564 MMT        0.054  2  2.32 
PSc500155               150.5878   2.5324    56564 MMT        0.147  2  2.10 
PSc500161               148.9601   2.4704    57013 AAT        0.007  5  2.70 
PSc500161               148.9601   2.4704    57013 AAT        0.495  4  4.14 
PSc500162               150.9927   2.8065    56564 MMT  1.021 0.484  2  2.88 
PSc500162               150.9927   2.8065    56564 MMT  1.021 0.414  2  2.81 
PSc500162               150.9927   2.8065    56564 MMT  1.021 0.107  2  2.78 
PSc500162               150.9927   2.8065    56564 MMT  1.021 0.602  2  2.71 
PSc500162               150.9927   2.8065    56564 MMT  1.021 0.091  2  2.08 
PSc500163               184.8146  47.1639    57066 MMT  0.254 0.253  7  3.83 
PSc500163               184.8146  47.1639    57066 MMT  0.254 0.222  3  2.45 
PSc500163               184.8146  47.1639    57066 MMT  0.254 0.483  2  2.90 
PSc500165               186.6472  47.8830    57367 MMT  0.509 0.102  6  2.59 
PSc500165               186.6472  47.8830    57367 MMT  0.509 0.509  5  3.30 
PSc500166               183.9033  47.3364    57072 MMT  0.452 0.452 10  6.43 
PSc500166               183.9033  47.3364    57072 MMT  0.452 0.169  2  2.19 
PSc500184               150.7042   3.1484    56564 MMT  0.215 0.215 10 18.5  
PSc500184               150.7042   3.1484    56564 MMT  0.215 0.990  2  2.34 
PSc500216 VAR           215.3773  52.6260    57163 MMT  0.343 0.344  6  3.44 
PSc500216 VAR           215.3773  52.6260    57163 MMT  0.343 0.435  3  2.10 
PSc500216 VAR           215.3773  52.6260    57163 MMT  0.343 0.448  2  2.08 
PSc500230               187.0415  47.6481    57367 MMT  0.591 0.592  4  3.49 
PSc500230               187.0415  47.6481    57367 MMT  0.591 0.089  3  1.93 
PSc500230               187.0415  47.6481    57367 MMT  0.591 0.360  2  2.81 
PSc500230               187.0415  47.6481    57367 MMT  0.591 0.404  2  2.32 
PSc500231               213.9801  53.2602    56564 MMT  0.671 0.672  6  7.96 
PSc500231               213.9801  53.2602    56564 MMT  0.671 0.281  2  3.20 
PSc500256               150.8082   1.2875    57013 AAT  0.293 0.045  7  3.44 
PSc500256               150.8082   1.2875    57013 AAT  0.293 0.294  3  6.57 
PSc500256               150.8082   1.2875    57013 AAT  0.293 0.374  3  4.17 
PSc500271               184.8537  46.0869    56564 MMT  0.525 0.525  9  7.83 
PSc500271               184.8537  46.0869    56564 MMT  0.525 0.155  4  2.94 
PSc500274               185.0743  45.9387    57366 MMT  0.433 0.433  6  4.92 
PSc500274               185.0743  45.9387    57366 MMT  0.433 0.275  2  2.26 
PSc500275               184.4444  45.9485    56564 MMT  0.392 0.392  9 14.1  
PSc500275               184.4444  45.9485    56564 MMT  0.392 0.581  2 13.2  
PSc500275               184.4444  45.9485    56564 MMT  0.392 0.121  2  1.99 
PSc500277               186.2225  46.2803    56564 MMT  0.288 0.288  8  5.45 
PSc500277               186.2225  46.2803    56564 MMT  0.288 0.128  3  1.91 
PSc500277               186.2225  46.2803    56564 MMT  0.288 0.138  2  2.88 
PSc500278               184.4735  46.1824    56564 MMT  0.483 0.483 11  6.57 
PSc500278               184.4735  46.1824    56564 MMT  0.483 0.194  2  2.88 
PSc500279               184.6628  46.2922    57366 MMT  0.250 0.283  3  3.15 
PSc500279               184.6628  46.2922    57366 MMT  0.250 0.249  3  2.38 
PSc500282               131.9927  43.6685    57716 MMT  0.476 0.476 11  7.35 
PSc500282               131.9927  43.6685    57716 MMT  0.476 0.124  2  2.13 
PSc500283               132.3809  43.7645    57716 MMT  0.423 0.425  8  6.68 
PSc500283               132.3809  43.7645    57716 MMT  0.423 0.415  2  2.88 
PSc500283               132.3809  43.7645    57716 MMT  0.423 0.310  2  2.87 
PSc500285               149.1608   1.1237    57134 MMT  0.428 0.429 11 11.3  
PSc500285               149.1608   1.1237    57134 MMT  0.428 0.079  2  1.91 
PSc500287               150.8309   1.5956    57132 MMT  0.628 0.628  7  4.56 
PSc500287               150.8309   1.5956    57132 MMT  0.628 0.710  2  4.73 
PSc500288               150.9736   1.5266    57132 MMT  0.667 0.466  4  2.85 
PSc500288               150.9736   1.5266    57132 MMT  0.667 0.667  2  3.19 
PSc500288               150.9736   1.5266    57132 MMT  0.667 0.305  2  2.76 
PSc500288               150.9736   1.5266    57132 MMT  0.667 0.496  2  2.37 
PSc500288               150.9736   1.5266    57132 MMT  0.667 0.278  2  1.52 
PSc500297               184.6943  46.3731    56564 MMT  0.398 0.399 10 13.1  
PSc500297               184.6943  46.3731    56564 MMT  0.398 0.067  2  4.30 
PSc500299 Bad           184.7449  46.6948    57066 MMT  0.710 0.483  3  3.05 
PSc500299 Bad           184.7449  46.6948    57066 MMT  0.710 0.729  2  3.14 
PSc500299 Bad           184.7449  46.6948    57066 MMT  0.710 0.710  2  1.83 
PSc500302               214.9916  52.6581    57163 MMT  0.485 0.485  6  3.51 
PSc500302               214.9916  52.6581    57163 MMT  0.485 0.592  3  2.97 
PSc500303               129.5076  43.7408    57718 MMT  0.169 0.168  7  2.85 
PSc500303               129.5076  43.7408    57718 MMT  0.169 0.240  2  2.99 
PSc500303               129.5076  43.7408    57718 MMT  0.169 0.498  2  2.08 
PSc500309               149.2235   1.5424    56564 MMT  0.167 0.167 10 10.8  
PSc500309               149.2235   1.5424    56564 MMT  0.167 0.554  2  3.02 
PSc500322               183.2426  46.6447    57066 WIYN       0.113  7  7.53 
PSc500322               183.2426  46.6447    57066 WIYN       0.426  3  2.20 
PSc500328               211.7395  52.4900    57161 MMT  0.454 0.454  9 10.1  
PSc500328               211.7395  52.4900    57161 MMT  0.454 0.171  2  1.65 
PSc500332 SNII          149.4685   1.8729    56564 MMT  0.098 0.098 13 11.8  
PSc500333               149.4415   1.9410    56564 MMT  0.416 0.416  8  3.74 
PSc500333               149.4415   1.9410    56564 MMT  0.416 0.485  3  3.05 
PSc500333               149.4415   1.9410    56564 MMT  0.416 0.167  2  3.28 
PSc500335               149.2165   1.8890    56564 MMT  0.456 0.457  7  4.43 
PSc500335               149.2165   1.8890    56564 MMT  0.456 1.045  2  2.83 
PSc500344               186.1516  47.2193    56564 MMT  0.134 0.134 13 13.4  
PSc500357               183.1991  47.1387    53116 SDSS 0.168 0.167  9  3.13 
PSc500362               183.7177  47.4724    57072 MMT  0.515 0.515  9  4.95 
PSc500365               182.7664  47.4631    57364 MMT  0.463 0.463 10  5.14 
PSc500365               182.7664  47.4631    57364 MMT  0.463 0.103  2  2.60 
PSc500366               213.0140  53.5792    57162 MMT  0.145 0.145  5  3.08 
PSc500366               213.0140  53.5792    57162 MMT  0.145 0.414  4  2.77 
PSc500366               213.0140  53.5792    57162 MMT  0.145 0.104  3  2.77 
PSc500369               150.1287   2.8485    56564 MMT  0.573 0.574  6 20.3  
PSc500369               150.1287   2.8485    56564 MMT  0.573 0.470  4  2.32 
PSc500369               150.1287   2.8485    56564 MMT  0.573 0.171  2  1.86 
PSc500384               160.7007  58.6276    57715 MMT        0.034  4  2.83 
PSc500384               160.7007  58.6276    57715 MMT        0.420  3  3.54 
PSc500384               160.7007  58.6276    57715 MMT        0.453  2  4.09 
PSc500384               160.7007  58.6276    57715 MMT        0.994  2  2.81 
PSc500389               184.3809  47.5967    57063 MMT  0.492 0.491  9  9.88 
PSc500389               184.3809  47.5967    57063 MMT  0.492 0.164  4  2.23 
PSc500394               184.7606  47.9047    57063 MMT  0.595 0.595  8  5.33 
PSc500394               184.7606  47.9047    57063 MMT  0.595 0.611  2  3.18 
PSc500394               184.7606  47.9047    57063 MMT  0.595 1.083  2  1.79 
PSc500396               183.6790  47.7901    57063 MMT  0.555 0.555  6  4.68 
PSc500396               183.6790  47.7901    57063 MMT  0.555 0.468  4  2.86 
PSc500401               184.0404  47.7555    57063 MMT  0.305 0.414  4  2.77 
PSc500401               184.0404  47.7555    57063 MMT  0.305 0.167  2  2.00 
PSc500401               184.0404  47.7555    57063 MMT  0.305 0.136  2  1.85 
PSc500403               212.6768  53.6624    57162 MMT  0.581 0.564  4  2.91 
PSc500403               212.6768  53.6624    57162 MMT  0.581 0.105  3  2.74 
PSc500403               212.6768  53.6624    57162 MMT  0.581 0.173  2  2.48 
PSc500430               132.2041  45.1238    57422 WIYN 0.480 0.480  8  5.28 
PSc500430               132.2041  45.1238    57422 WIYN 0.480 0.181  3  1.94 
PSc500430               132.2041  45.1238    57422 WIYN 0.480 0.688  2  4.24 
PSc500433               131.6801  45.2138    57422 WIYN 0.354 0.354  3  3.27 
PSc500433               131.6801  45.2138    57422 WIYN 0.354 0.223  3  2.32 
PSc500433               131.6801  45.2138    57422 WIYN 0.354 0.034  3  2.25 
PSc500435               130.5859  45.1524    56564 MMT  0.169 0.168  4  3.26 
PSc500435               130.5859  45.1524    56564 MMT  0.169 0.263  3  2.50 
PSc500435               130.5859  45.1524    56564 MMT  0.169 0.271  2  2.49 
PSc500439               129.8554  45.2978    57074 MMT  0.489 0.489  4  3.73 
PSc500439               129.8554  45.2978    57074 MMT  0.489 0.942  3  2.47 
PSc500439               129.8554  45.2978    57074 MMT  0.489 0.519  2  2.77 
PSc500440               131.7417  45.1832    57422 WIYN       0.113  5  6.71 
PSc500440               131.7417  45.1832    57422 WIYN       0.424  4  2.18 
PSc500440               131.7417  45.1832    57422 WIYN       0.146  3  1.98 
PSc500442               129.4642  45.2327    57074 MMT  0.524 0.595  3  3.39 
PSc500442               129.4642  45.2327    57074 MMT  0.524 0.617  2  3.29 
PSc500442               129.4642  45.2327    57074 MMT  0.524 0.340  2  2.78 
PSc500442               129.4642  45.2327    57074 MMT  0.524 0.304  2  2.38 
PSc500442               129.4642  45.2327    57074 MMT  0.524 0.564  2  1.88 
PSc500445               129.6200  45.4939    57074 MMT  0.513 0.514  5  3.47 
PSc500445               129.6200  45.4939    57074 MMT  0.513 0.322  5  3.31 
PSc500457               186.4987  48.0399    56388 SDSS 0.442 0.469  5  3.33 
PSc500457               186.4987  48.0399    56388 SDSS 0.442 0.356  3  3.22 
PSc500457               186.4987  48.0399    56388 SDSS 0.442 0.239  2  2.25 
PSc500467               185.6612  48.2600    57074 MMT  0.154 0.154 13 10.1  
PSc500468               185.1778  48.2635    57074 MMT  0.187 0.187  9 29.9  
PSc500468               185.1778  48.2635    57074 MMT  0.187 0.108  4  2.50 
PSc500469               183.9812  48.2197    57063 MMT  0.302 0.303  8  8.35 
PSc500469               183.9812  48.2197    57063 MMT  0.302 0.272  2  1.88 
PSc500476               149.5129   3.5820    57013 AAT  0.483 0.483  4  7.49 
PSc500476               149.5129   3.5820    57013 AAT  0.483 0.016  4  2.47 
PSc500476               149.5129   3.5820    57013 AAT  0.483 0.432  2  4.50 
PSc500476               149.5129   3.5820    57013 AAT  0.483 0.077  2  2.93 
PSc500484               185.2976  45.7958    56564 MMT  0.324 0.324  6 23.4  
PSc500484               185.2976  45.7958    56564 MMT  0.324 0.236  4  4.52 
PSc500484               185.2976  45.7958    56564 MMT  0.324 0.010  2  5.82 
PSc500487               161.6874  57.1821    57128 MMT  0.089 0.089  9 13.3  
PSc500487               161.6874  57.1821    57128 MMT  0.089 0.483  2  2.28 
PSc500489 QSO           215.8594  52.2981    56471 SDSS 1.223 0.377  4  5.14 
PSc500489 QSO           215.8594  52.2981    56471 SDSS 1.223 0.468  3  5.17 
PSc500489 QSO           215.8594  52.2981    56471 SDSS 1.223 0.620  3  2.87 
PSc500491 SNII          184.6041  46.6169    57066 MMT  0.167 0.166 13 14.8  
PSc500497               183.9497  46.7762    57066 WIYN 0.306 0.871  3  3.03 
PSc500497               183.9497  46.7762    57066 WIYN 0.306 0.089  3  2.71 
PSc500497               183.9497  46.7762    57066 WIYN 0.306 0.426  2  3.11 
PSc500497               183.9497  46.7762    57066 WIYN 0.306 0.306  2  2.96 
PSc500504 SNIa          212.4592  53.4780    56564 MMT  0.198 0.198  9 14.9  
PSc500504 SNIa          212.4592  53.4780    56564 MMT  0.198 0.812  2  2.35 
PSc500506               159.6129  58.5741    57715 MMT  0.133 0.133  9 13.8  
PSc500506               159.6129  58.5741    57715 MMT  0.133 0.045  2  1.86 
PSc500507               159.3533  58.6255    57715 MMT  0.043 0.103  4  2.99 
PSc500507               159.3533  58.6255    57715 MMT  0.043 0.355  2  2.42 
PSc500507               159.3533  58.6255    57715 MMT  0.043 0.916  2  2.21 
PSc500509               161.6551  58.7586    57716 MMT  0.351 0.351  7  3.34 
PSc500509               161.6551  58.7586    57716 MMT  0.351 0.183  4  2.63 
PSc500509               161.6551  58.7586    57716 MMT  0.351 0.160  3  2.68 
PSc500511 SNIa          184.6958  47.6473    57063 MMT  0.334 0.333  6  6.84 
PSc500511 SNIa          184.6958  47.6473    57063 MMT  0.334 0.498  5  8.55 
PSc500511 SNIa          184.6958  47.6473    57063 MMT  0.334 0.018  2  2.06 
PSc500512               183.2386  47.5308    57364 MMT  0.211 0.472  2  2.07 
PSc510001               149.9771   0.7818    56564 MMT  0.232 0.483  4  3.15 
PSc510001               149.9771   0.7818    56564 MMT  0.232 0.386  3  3.80 
PSc510001               149.9771   0.7818    56564 MMT  0.232 0.232  2  3.46 
PSc510001               149.9771   0.7818    56564 MMT  0.232 0.054  2  2.24 
PSc510001               149.9771   0.7818    56564 MMT  0.232 0.169  2  1.78 
PSc510006 SNIa          149.2666   1.1172    57134 MMT  0.432 0.482  3  2.33 
PSc510006 SNIa          149.2666   1.1172    57134 MMT  0.432 0.432  2  4.18 
PSc510009               149.8894   1.2538    56564 MMT  0.356 0.356 11  9.57 
PSc510009               149.8894   1.2538    56564 MMT  0.356 1.052  2  2.51 
PSc510011               150.0002   1.2201    56564 MMT  0.541 0.541  7  4.73 
PSc510011               150.0002   1.2201    56564 MMT  0.541 0.689  4  4.82 
PSc510011               150.0002   1.2201    56564 MMT  0.541 0.201  2  2.75 
PSc510026               148.8687   1.5691    56564 MMT  0.360 0.360  8  5.32 
PSc510026               148.8687   1.5691    56564 MMT  0.360 0.468  3  4.39 
PSc510026               148.8687   1.5691    56564 MMT  0.360 0.955  2  2.66 
PSc510031               148.8813   1.6640    56564 MMT  0.131 0.130 13 11.6  
PSc510041               150.4226   2.5128    56564 MMT  0.681 0.318  4  3.66 
PSc510041               150.4226   2.5128    56564 MMT  0.681 0.049  3  2.63 
PSc510059               150.9179   2.6526    56564 MMT  0.353 0.353  7 20.5  
PSc510059               150.9179   2.6526    56564 MMT  0.353 0.289  2  2.32 
PSc510078               150.4970   2.9919    56564 MMT  0.419 0.419  7 12.7  
PSc510078               150.4970   2.9919    56564 MMT  0.419 0.085  2  2.61 
PSc510078               150.4970   2.9919    56564 MMT  0.419 0.158  2  2.07 
PSc510082 SNIa          150.4345   3.2781    57133 MMT  0.080 0.079  9 18.2  
PSc510082 SNIa          150.4345   3.2781    57133 MMT  0.080 0.811  5 17.0  
PSc510095               184.9318  45.5829    56564 MMT  0.228 0.228  7  7.00 
PSc510095               184.9318  45.5829    56564 MMT  0.228 0.559  4  9.51 
PSc510099               212.9637  51.8080    57164 MMT  0.358 0.358  8  6.77 
PSc510099               212.9637  51.8080    57164 MMT  0.358 0.189  3  2.70 
PSc510107               213.7590  51.8896    57164 MMT  0.649 0.649  5  3.40 
PSc510107               213.7590  51.8896    57164 MMT  0.649 0.205  5  3.14 
PSc510110               130.8121  43.4523    56564 MMT  0.257 0.258 12 13.5  
PSc510114               186.4659  46.2792    56564 MMT  0.409 0.409  5  6.89 
PSc510114               186.4659  46.2792    56564 MMT  0.409 0.317  4  2.56 
PSc510114               186.4659  46.2792    56564 MMT  0.409 0.980  2  1.89 
PSc510122               241.6493  53.8975    56564 MMT  0.355 0.355  6  4.30 
PSc510122               241.6493  53.8975    56564 MMT  0.355 0.107  3  2.67 
PSc510122               241.6493  53.8975    56564 MMT  0.355 1.068  2  2.97 
PSc510122               241.6493  53.8975    56564 MMT  0.355 0.139  2  2.38 
PSc510124               243.2778  54.1297    57166 MMT  0.497 0.497  3  2.48 
PSc510124               243.2778  54.1297    57166 MMT  0.497 0.522  3  1.87 
PSc510124               243.2778  54.1297    57166 MMT  0.497 0.085  2  1.95 
PSc510124               243.2778  54.1297    57166 MMT  0.497 0.311  2  1.86 
PSc510127               215.6065  52.6623    57163 MMT  1.039 0.286  6  2.76 
PSc510129               244.1059  54.4089    56564 MMT  0.431 0.432 11  8.20 
PSc510129               244.1059  54.4089    56564 MMT  0.431 0.151  2  2.32 
PSc510130               131.6839  44.0305    57716 MMT        0.320  5  3.70 
PSc510130               131.6839  44.0305    57716 MMT        0.397  5  3.38 
PSc510130               131.6839  44.0305    57716 MMT        0.122  2  4.02 
PSc510130               131.6839  44.0305    57716 MMT        0.157  2  3.71 
PSc510131 Bad           211.8098  52.5204    57161 MMT  0.651 0.651  9  5.30 
PSc510131 Bad           211.8098  52.5204    57161 MMT  0.651 0.304  2  2.70 
PSc510131 Bad           211.8098  52.5204    57161 MMT  0.651 0.171  2  2.02 
PSc510141               242.9162  54.7406    56799 SDSS 0.153 0.047  4  1.63 
PSc510141               242.9162  54.7406    56799 SDSS 0.153 0.495  3  6.39 
PSc510141               242.9162  54.7406    56799 SDSS 0.153 0.562  2  4.88 
PSc510141               242.9162  54.7406    56799 SDSS 0.153 0.122  2  4.82 
PSc510147               242.9316  54.9370    57164 MMT  0.352 0.353  4  4.87 
PSc510147               242.9316  54.9370    57164 MMT  0.352 0.483  2  3.76 
PSc510147               242.9316  54.9370    57164 MMT  0.352 0.272  2  2.95 
PSc510148               243.0450  54.8422    57164 MMT  0.283 0.283  5  3.23 
PSc510158               212.3557  52.8486    57161 MMT  0.206 0.206  9 16.8  
PSc510158               212.3557  52.8486    57161 MMT  0.206 0.546  3  2.32 
PSc510161               214.1747  53.2906    57163 MMT  0.094 0.093  7  3.20 
PSc510167               212.3144  53.2139    57161 MMT  0.417 0.418  9 10.4  
PSc510167               212.3144  53.2139    57161 MMT  0.417 0.146  2  1.76 
PSc510172               240.9916  54.7346    57161 MMT  0.189 0.189  9 10.4  
PSc510172               240.9916  54.7346    57161 MMT  0.189 0.362  2 10.8  
PSc510174 SNIbc (Ib)    240.8979  54.8814    57161 MMT  0.062 0.062  9 19.2  
PSc510174 SNIbc (Ib)    240.8979  54.8814    57161 MMT  0.062 0.782  5 20.1  
PSc510175               240.2414  54.7717    57161 MMT  0.359 0.359  6 11.1  
PSc510175               240.2414  54.7717    57161 MMT  0.359 0.296  3  3.63 
PSc510175               240.2414  54.7717    57161 MMT  0.359 0.407  2  7.72 
PSc510175               240.2414  54.7717    57161 MMT  0.359 0.037  2  4.24 
PSc510185 SNII          212.2206  53.2573    57161 MMT  0.185 0.184  9 15.9  
PSc510185 SNII          212.2206  53.2573    57161 MMT  0.185 0.129  3  2.07 
PSc510186               212.1156  53.4070    56564 MMT        0.415  5  2.70 
PSc510186               212.1156  53.4070    56564 MMT        0.069  4  2.36 
PSc510186               212.1156  53.4070    56564 MMT        0.882  2  4.52 
PSc510198               243.3746  55.0260    57164 MMT  0.240 0.240 11  7.63 
PSc510202               149.0994   2.9357    57013 AAT  0.391 0.013  4  2.12 
PSc510202               149.0994   2.9357    57013 AAT  0.391 0.391  2  3.45 
PSc510202               149.0994   2.9357    57013 AAT  0.391 0.457  2  2.44 
PSc510203               185.9784  47.8451    57074 MMT  0.418 0.418 10  6.82 
PSc510203               185.9784  47.8451    57074 MMT  0.418 0.156  2  2.07 
PSc510232               243.9947  56.1349    56564 MMT  0.269 0.269 10  4.92 
PSc510234               242.9172  56.3345    56564 MMT  0.340 0.340 11  9.81 
PSc510234               242.9172  56.3345    56564 MMT  0.340 0.082  2  2.90 
PSc510238 SNII          149.8194   3.3079    57133 MMT  0.240 0.220  8 10.6  
PSc510238 SNII          149.8194   3.3079    57133 MMT  0.240 0.324  5  5.05 
PSc510240               160.0348  59.1056    56564 MMT  0.361 0.362  8  4.07 
PSc510240               160.0348  59.1056    56564 MMT  0.361 0.176  2  3.73 
PSc510240               160.0348  59.1056    56564 MMT  0.361 0.260  2  3.51 
PSc510245               212.3210  54.2083    56564 MMT  0.542 0.542 10  7.62 
PSc510245               212.3210  54.2083    56564 MMT  0.542 0.122  2  2.03 
PSc510248               243.8839  55.9428    56564 MMT  0.350 0.351  7 11.4  
PSc510248               243.8839  55.9428    56564 MMT  0.350 0.031  2  3.99 
PSc510248               243.8839  55.9428    56564 MMT  0.350 0.288  2  2.99 
PSc510248               243.8839  55.9428    56564 MMT  0.350 0.261  2  2.22 
PSc510249               242.5284  55.7807    56564 MMT  0.066 0.065  9 17.2  
PSc510249               242.5284  55.7807    56564 MMT  0.066 0.789  4  2.28 
PSc510250               241.1820  55.7863    56564 MMT        0.493  8  4.48 
PSc510250               241.1820  55.7863    56564 MMT        0.636  2  3.43 
PSc510251 SNIa          244.4938  55.7422    57194 MMT  0.250 0.240 13 13.1  
PSc510255               243.5297  56.0713    56564 MMT  0.286 0.287  4  3.48 
PSc510255               243.5297  56.0713    56564 MMT  0.286 0.122  4  2.57 
PSc510265               213.8260  51.7109    57164 MMT  0.282 0.282 13  8.67 
PSc510266 SNIa          214.0351  51.7315    57164 MMT  0.437 0.436 10  9.57 
PSc510266 SNIa          214.0351  51.7315    57164 MMT  0.437 0.283  2  2.90 
PSc510266 SNIa          214.0351  51.7315    57164 MMT  0.437 0.155  2  1.93 
PSc510274               131.7638  43.3830    57128 MMT  0.222 0.222 11  5.08 
PSc510274               131.7638  43.3830    57128 MMT  0.222 0.272  2  4.20 
PSc510275               131.3101  43.4973    56564 MMT  0.194 0.194 10 13.9  
PSc510275               131.3101  43.4973    56564 MMT  0.194 0.498  2  2.19 
PSc510276               186.5483  46.0955    56564 MMT  0.187 0.187  9 29.2  
PSc510276               186.5483  46.0955    56564 MMT  0.187 0.132  3  2.10 
PSc510280               212.7386  52.4166    57161 MMT  0.607 0.612  3  3.21 
PSc510280               212.7386  52.4166    57161 MMT  0.607 0.607  2  3.10 
PSc510280               212.7386  52.4166    57161 MMT  0.607 0.751  2  3.02 
PSc510280               212.7386  52.4166    57161 MMT  0.607 0.104  2  1.77 
PSc510282               213.5295  52.3163    57164 MMT  0.236 0.236  7  3.86 
PSc510282               213.5295  52.3163    57164 MMT  0.236 0.416  3  3.25 
PSc510283               213.6707  52.2545    57164 MMT  0.186 0.186 13 14.1  
PSc510285               241.4286  53.8702    56564 MMT  0.271 0.113  2  2.76 
PSc510285               241.4286  53.8702    56564 MMT  0.271 0.049  2  2.47 
PSc510285               241.4286  53.8702    56564 MMT  0.271 0.986  2  2.43 
PSc510285               241.4286  53.8702    56564 MMT  0.271 0.271  2  2.28 
PSc510305               214.2791  52.8061    57163 MMT        0.639  5  4.09 
PSc510305               214.2791  52.8061    57163 MMT        0.231  4  2.19 
PSc510305               214.2791  52.8061    57163 MMT        0.244  2  1.85 
PSc510318               132.6581  44.2634    57716 MMT  0.151 0.151  9 19.5  
PSc510318               132.6581  44.2634    57716 MMT  0.151 0.086  2  2.26 
PSc510324               214.7406  52.9565    57163 MMT  0.524 0.525  5  4.63 
PSc510324               214.7406  52.9565    57163 MMT  0.524 0.304  4  3.31 
PSc510324               214.7406  52.9565    57163 MMT  0.524 0.114  2  1.81 
PSc510330               241.5567  54.3504    56564 MMT  0.160 0.160  9 15.5  
PSc510330               241.5567  54.3504    56564 MMT  0.160 0.084  4  2.94 
PSc510334               148.8730   2.1345    56564 MMT  0.282 0.282  6 12.1  
PSc510334               148.8730   2.1345    56564 MMT  0.282 0.406  5  7.28 
PSc510334               148.8730   2.1345    56564 MMT  0.282 0.706  2  2.70 
PSc510335               213.3067  52.8759    56564 MMT  0.414 0.414 10  5.06 
PSc510335               213.3067  52.8759    56564 MMT  0.414 0.231  3  2.24 
PSc510339               214.5910  53.3389    57163 MMT        0.264  6  5.01 
PSc510339               214.5910  53.3389    57163 MMT        0.278  4  3.39 
PSc510350               214.2434  53.5542    57163 MMT  0.451 0.116  4  2.05 
PSc510350               214.2434  53.5542    57163 MMT  0.451 0.753  2  2.30 
PSc510350               214.2434  53.5542    57163 MMT  0.451 0.316  2  2.07 
PSc510357               245.1864  55.2252    57194 MMT  0.587 0.587  3  3.28 
PSc510357               245.1864  55.2252    57194 MMT  0.587 0.405  3  2.88 
PSc510357               245.1864  55.2252    57194 MMT  0.587 0.509  2  3.27 
PSc510357               245.1864  55.2252    57194 MMT  0.587 0.170  2  3.22 
PSc510375               241.4206  55.1196    57161 MMT        0.495  6  5.35 
PSc510375               241.4206  55.1196    57161 MMT        0.392  3  2.50 
PSc510375               241.4206  55.1196    57161 MMT        0.113  2  4.01 
PSc510377               240.0913  54.9480    57161 MMT  0.562 0.562  6 11.4  
PSc510377               240.0913  54.9480    57161 MMT  0.562 0.459  3  4.16 
PSc510377               240.0913  54.9480    57161 MMT  0.562 0.191  2  8.68 
PSc510389               186.0375  47.7771    57074 MMT  0.593 0.593 11  8.74 
PSc510389               186.0375  47.7771    57074 MMT  0.593 0.284  2  3.40 
PSc510438               185.4635  47.9306    57074 MMT  0.460 0.460  7  3.28 
PSc510438               185.4635  47.9306    57074 MMT  0.460 0.199  2  2.38 
PSc510438               185.4635  47.9306    57074 MMT  0.460 0.282  2  2.23 
PSc510456               184.5269  48.0100    57181 WIYN       0.364  3  5.99 
PSc510456               184.5269  48.0100    57181 WIYN       0.146  3  2.74 
PSc510456               184.5269  48.0100    57181 WIYN       0.594  2  3.30 
PSc510456               184.5269  48.0100    57181 WIYN       0.012  2  2.93 
PSc510460               213.7532  54.2406    57162 MMT  0.200 0.200  9 15.0  
PSc510460               213.7532  54.2406    57162 MMT  0.200 0.047  2  1.96 
PSc510460               213.7532  54.2406    57162 MMT  0.200 0.106  2  1.77 
PSc510471               243.0414  55.9731    56564 MMT  0.338 0.337  6  9.17 
PSc510471               243.0414  55.9731    56564 MMT  0.338 0.248  2  3.18 
PSc510471               243.0414  55.9731    56564 MMT  0.338 0.020  2  2.92 
PSc510473               241.4156  56.0778    56564 MMT  0.799 0.799  8  3.76 
PSc510473               241.4156  56.0778    56564 MMT  0.799 0.231  2  2.38 
PSc510473               241.4156  56.0778    56564 MMT  0.799 0.156  2  1.85 
PSc510492               243.1569  56.3745    56564 MMT  0.484 0.484  6  9.12 
PSc510492               243.1569  56.3745    56564 MMT  0.484 0.386  3  4.36 
PSc510492               243.1569  56.3745    56564 MMT  0.484 0.133  2  4.35 
PSc510492               243.1569  56.3745    56564 MMT  0.484 0.400  2  2.25 
PSc510506 FELT (Bronze) 243.0083  54.2671    57166 MMT  0.304 0.414  5  2.86 
PSc510506 FELT (Bronze) 243.0083  54.2671    57166 MMT  0.304 0.311  2  3.12 
PSc510506 FELT (Bronze) 243.0083  54.2671    57166 MMT  0.304 0.941  2  2.71 
PSc510519               215.6441  52.8690    57163 MMT  0.313 0.578  3  2.28 
PSc510519               215.6441  52.8690    57163 MMT  0.313 0.478  2  2.90 
PSc510519               215.6441  52.8690    57163 MMT  0.313 1.038  2  2.59 
PSc510519               215.6441  52.8690    57163 MMT  0.313 0.228  2  2.19 
PSc510519               215.6441  52.8690    57163 MMT  0.313 0.157  2  1.55 
PSc510522               241.9354  54.1616    56564 MMT  0.231 0.232  8 21.4  
PSc510522               241.9354  54.1616    56564 MMT  0.231 0.136  4  2.17 
PSc510524               241.1206  54.2608    56564 MMT  0.429 0.429 10  6.22 
PSc510524               241.1206  54.2608    56564 MMT  0.429 0.151  2  2.51 
PSc510533               244.0065  54.9759    56564 MMT  0.142 0.142 13 16.4  
PSc510538 Bad           213.4195  53.5763    57162 MMT  0.453 0.454 10  6.42 
PSc510538 Bad           213.4195  53.5763    57162 MMT  0.453 0.107  2  2.40 
PSc510539               211.8388  53.4384    56564 MMT  0.448 0.449 11 11.5  
PSc510539               211.8388  53.4384    56564 MMT  0.448 0.271  2  3.00 
PSc510556               212.6857  54.1899    56564 MMT  0.487 0.487  9  3.98 
PSc510556               212.6857  54.1899    56564 MMT  0.487 0.232  2  2.34 
PSc510557               244.3320  55.8620    57194 MMT  0.600 0.600  5  3.46 
PSc510557               244.3320  55.8620    57194 MMT  0.600 0.285  3  2.44 
PSc510557               244.3320  55.8620    57194 MMT  0.600 0.015  3  1.73 
PSc510596               185.7977  47.7408    57159 SDSS 0.163 0.186  6  9.10 
PSc510596               185.7977  47.7408    57159 SDSS 0.163 0.995  2  2.60 
PSc510596               185.7977  47.7408    57159 SDSS 0.163 0.941  2  2.01 
PSc510598 Bad           184.5776  47.7639    57365 MMT  0.700 0.700  8  6.84 
PSc510598 Bad           184.5776  47.7639    57365 MMT  0.700 0.041  2  3.55 
PSc510598 Bad           184.5776  47.7639    57365 MMT  0.700 0.196  2  3.15 
PSc510602               214.2272  53.9462    57163 MMT  0.524 0.525  3  3.49 
PSc510602               214.2272  53.9462    57163 MMT  0.524 1.098  2  3.11 
PSc510602               214.2272  53.9462    57163 MMT  0.524 0.414  2  1.82 
PSc510603 VAR           213.7703  54.0346    57162 MMT  1.108 0.196  5  3.20 
PSc510603 VAR           213.7703  54.0346    57162 MMT  1.108 1.108  2  3.32 
PSc510603 VAR           213.7703  54.0346    57162 MMT  1.108 0.532  2  2.33 
PSc510619               185.0611  48.2390    57074 MMT  0.524 0.320  4  2.67 
PSc510619               185.0611  48.2390    57074 MMT  0.524 0.630  2  3.17 
PSc510619               185.0611  48.2390    57074 MMT  0.524 0.832  2  2.11 
PSc510630               242.0327  55.7799    56564 MMT  0.258 0.258 11  7.80 
PSc510631               241.1174  55.8806    56564 MMT  0.251 0.251  8 17.2  
PSc510631               241.1174  55.8806    56564 MMT  0.251 0.192  4  2.95 
PSc510641               162.2063  59.4942    57716 MMT  0.478 0.478  8  6.12 
PSc510641               162.2063  59.4942    57716 MMT  0.478 0.674  3  4.26 
PSc510650               160.8456  56.8889    52428 SDSS 0.182 0.186  4  2.53 
PSc510650               160.8456  56.8889    52428 SDSS 0.182 0.095  2  1.95 
PSc510650               160.8456  56.8889    52428 SDSS 0.182 0.591  2  1.87 
PSc510650               160.8456  56.8889    52428 SDSS 0.182 0.109  2  1.62 
PSc510651               160.4754  56.9708    57128 MMT  0.157 0.158  9 33.9  
PSc510651               160.4754  56.9708    57128 MMT  0.157 0.945  3  2.13 
PSc510653               163.4798  57.5443    57127 MMT  0.351 0.351  6 14.2  
PSc510653               163.4798  57.5443    57127 MMT  0.351 0.262  4  2.14 
PSc510653               163.4798  57.5443    57127 MMT  0.351 0.031  2  5.32 
PSc510654               183.8428  46.0271    57195 MMT  0.157 0.157  5  3.32 
PSc510654               183.8428  46.0271    57195 MMT  0.157 0.394  3  3.34 
PSc510654               183.8428  46.0271    57195 MMT  0.157 0.942  2  2.60 
PSc510658               240.9627  55.3414    57161 MMT        0.495 11  7.60 
PSc510658               240.9627  55.3414    57161 MMT        0.168  2  3.30 
PSc520001 SNIa          161.4526  56.7028    57128 MMT  0.067 0.066 13 12.4  
PSc520002               214.7032  51.8671    57193 MMT  0.411 0.411  4  3.70 
PSc520002               214.7032  51.8671    57193 MMT  0.411 0.347  2  3.47 
PSc520002               214.7032  51.8671    57193 MMT  0.411 0.325  2  3.14 
PSc520002               214.7032  51.8671    57193 MMT  0.411 0.372  2  2.77 
PSc520008 SNIa          162.3873  57.5995    57127 MMT  0.258 0.257 12  7.38 
PSc520011               214.8237  52.4792    57163 MMT  0.281 0.281  9  9.64 
PSc520011               214.8237  52.4792    57163 MMT  0.281 0.547  3  7.86 
PSc520012               212.8529  52.6557    57161 MMT  0.977 0.414  3  2.39 
PSc520012               212.8529  52.6557    57161 MMT  0.977 0.285  2  2.72 
PSc520012               212.8529  52.6557    57161 MMT  0.977 0.328  2  2.15 
PSc520012               212.8529  52.6557    57161 MMT  0.977 0.685  2  1.93 
PSc520015               186.3019  46.9102    56564 MMT  0.265 0.266 13 15.4  
PSc520016 SNIa          185.3368  46.9714    57066 MMT  0.446 0.446  6  5.41 
PSc520016 SNIa          185.3368  46.9714    57066 MMT  0.446 0.585  4  4.53 
PSc520017               212.3471  52.5096    57161 MMT  0.614 0.615  4  5.54 
PSc520017               212.3471  52.5096    57161 MMT  0.614 0.498  4  2.65 
PSc520017               212.3471  52.5096    57161 MMT  0.614 0.169  3  3.81 
PSc520019 SNIa          241.8610  54.4582    56564 MMT  0.263 0.262 11 10.2  
PSc520019 SNIa          241.8610  54.4582    56564 MMT  0.263 0.020  2  1.26 
PSc520020 VAR           163.3617  58.1658    52427 SDSS 0.117 0.127  4  5.89 
PSc520020 VAR           163.3617  58.1658    52427 SDSS 0.117 0.018  4  2.28 
PSc520020 VAR           163.3617  58.1658    52427 SDSS 0.117 0.422  2  6.65 
PSc520021               183.1273  46.9807    57072 MMT  0.408 0.408  6  4.43 
PSc520021               183.1273  46.9807    57072 MMT  0.408 0.489  2  4.81 
PSc520023 SNIa          245.2391  55.1545    57194 MMT  0.270 0.267 13 11.1  
PSc520024               161.2915  58.4682    56564 MMT  0.313 0.313  3  2.68 
PSc520024               161.2915  58.4682    56564 MMT  0.313 0.154  3  2.06 
PSc520024               161.2915  58.4682    56564 MMT  0.313 0.292  2  2.55 
PSc520024               161.2915  58.4682    56564 MMT  0.313 0.488  2  2.44 
PSc520031               162.4557  58.5755    57066 WIYN 0.356 0.009  5  3.74 
PSc520031               162.4557  58.5755    57066 WIYN 0.356 0.404  4  4.51 
PSc520031               162.4557  58.5755    57066 WIYN 0.356 0.356  2  4.24 
PSc520031               162.4557  58.5755    57066 WIYN 0.356 0.294  2  3.73 
PSc520036               185.1325  47.6659    57365 MMT  0.351 0.407  5  2.22 
PSc520036               185.1325  47.6659    57365 MMT  0.351 0.351  3  2.41 
PSc520036               185.1325  47.6659    57365 MMT  0.351 0.058  2  2.15 
PSc520041 SNIa          184.1385  45.9621    56564 MMT  0.545 0.544  5  4.42 
PSc520041 SNIa          184.1385  45.9621    56564 MMT  0.545 0.330  4  3.00 
PSc520047               244.4252  54.0190    57422 WIYN 0.036 0.036  3  3.85 
PSc520047               244.4252  54.0190    57422 WIYN 0.036 0.377  3  2.78 
PSc520047               244.4252  54.0190    57422 WIYN 0.036 0.021  3  1.92 
PSc520047               244.4252  54.0190    57422 WIYN 0.036 0.012  2  2.09 
PSc520049               185.8702  46.4214    56564 MMT  0.285 0.284  5  3.10 
PSc520049               185.8702  46.4214    56564 MMT  0.285 0.270  3  2.31 
PSc520049               185.8702  46.4214    56564 MMT  0.285 0.156  2  1.99 
PSc520054               241.3117  53.7653    56564 MMT  0.420 0.420  5  5.03 
PSc520054               241.3117  53.7653    56564 MMT  0.420 0.975  2  3.52 
PSc520054               241.3117  53.7653    56564 MMT  0.420 0.994  2  2.19 
PSc520056               184.0871  46.3534    57195 MMT  0.287 0.286  6  7.03 
PSc520056               184.0871  46.3534    57195 MMT  0.287 0.405  2  7.25 
PSc520058               212.5091  52.4879    57161 MMT  0.459 0.460 10  4.98 
PSc520059               211.9887  52.4740    57161 MMT  0.458 0.457  7  8.47 
PSc520059               211.9887  52.4740    57161 MMT  0.458 0.176  3  1.80 
PSc520061               212.2424  52.6850    57161 MMT  0.522 0.523  9  6.59 
PSc520061               212.2424  52.6850    57161 MMT  0.522 0.152  2  2.55 
PSc520070               211.7638  53.1040    57161 MMT  0.560 0.560  8  9.45 
PSc520070               211.7638  53.1040    57161 MMT  0.560 0.581  2  6.12 
PSc520071 SNIa          215.5034  53.6198    57163 MMT  0.411 0.296  2  4.38 
PSc520071 SNIa          215.5034  53.6198    57163 MMT  0.411 0.360  2  4.11 
PSc520071 SNIa          215.5034  53.6198    57163 MMT  0.411 0.410  2  2.74 
PSc520075               213.1219  53.5025    57162 MMT  0.502 0.502  9  6.51 
PSc520075               213.1219  53.5025    57162 MMT  0.502 0.171  2  2.18 
PSc520083               213.0440  53.7178    57162 MMT  0.338 0.338 13  6.71 
PSc520086               213.3177  53.8906    57162 MMT  0.429 0.430 11  9.42 
PSc520086               213.3177  53.8906    57162 MMT  0.429 1.008  2  3.67 
PSc520094               213.0225  53.9806    57162 MMT  0.625 0.624  6  2.86 
PSc520094               213.0225  53.9806    57162 MMT  0.625 0.479  4  3.00 
PSc520108               161.0736  59.3159    57716 MMT  0.476 0.476  6  8.48 
PSc520108               161.0736  59.3159    57716 MMT  0.476 0.490  4  5.18 
PSc520108               161.0736  59.3159    57716 MMT  0.476 0.190  2  2.24 
PSc520112               213.6475  52.1880    57164 MMT  0.265 0.263  6  2.88 
PSc520112               213.6475  52.1880    57164 MMT  0.265 0.674  2  2.08 
PSc520113               214.2396  52.4025    57163 MMT  0.284 0.226  3  2.37 
PSc520113               214.2396  52.4025    57163 MMT  0.284 0.531  3  2.21 
PSc520113               214.2396  52.4025    57163 MMT  0.284 0.407  2  2.70 
PSc520113               214.2396  52.4025    57163 MMT  0.284 0.284  2  2.17 
PSc520116               215.4122  52.6788    57163 MMT  0.484 0.484  6  3.79 
PSc520116               215.4122  52.6788    57163 MMT  0.484 0.199  4  2.64 
PSc520116               215.4122  52.6788    57163 MMT  0.484 0.271  2  3.02 
PSc520118               214.8552  52.7112    57163 MMT  0.585 0.719  4  3.13 
PSc520118               214.8552  52.7112    57163 MMT  0.585 0.585  2  3.52 
PSc520118               214.8552  52.7112    57163 MMT  0.585 0.064  2  1.83 
PSc520118               214.8552  52.7112    57163 MMT  0.585 0.046  2  1.81 
PSc520119               242.7094  54.2371    57166 MMT  0.579 0.352  3  3.22 
PSc520119               242.7094  54.2371    57166 MMT  0.579 0.580  2  3.61 
PSc520119               242.7094  54.2371    57166 MMT  0.579 0.944  2  2.87 
PSc520120               243.0552  54.2571    57166 MMT  0.578 0.579  6  5.18 
PSc520120               243.0552  54.2571    57166 MMT  0.578 0.247  2  2.43 
PSc520120               243.0552  54.2571    57166 MMT  0.578 0.475  2  2.23 
PSc520123               184.7616  45.8468    57366 MMT  0.570 0.569  9  3.57 
PSc520123               184.7616  45.8468    57366 MMT  0.570 0.170  2  1.92 
PSc520125               185.9651  46.3099    56564 MMT  0.110 0.109  4  3.91 
PSc520125               185.9651  46.3099    56564 MMT  0.110 0.195  2  3.99 
PSc520125               185.9651  46.3099    56564 MMT  0.110 0.665  2  2.26 
PSc520128               213.5124  52.8623    56564 MMT  0.590 0.591 10  7.48 
PSc520128               213.5124  52.8623    56564 MMT  0.590 0.286  2  2.05 
PSc520130               213.9085  53.0886    56564 MMT  0.237 0.236  5  4.02 
PSc520130               213.9085  53.0886    56564 MMT  0.237 0.396  4  2.78 
PSc520133               184.3802  46.8698    57066 MMT  0.400 0.401  6  5.48 
PSc520133               184.3802  46.8698    57066 MMT  0.400 0.736  3  3.19 
PSc520133               184.3802  46.8698    57066 MMT  0.400 0.720  2  3.58 
PSc520133               184.3802  46.8698    57066 MMT  0.400 0.968  2  3.02 
PSc520138               242.9302  55.0744    57164 MMT  0.219 0.219 13 14.4  
PSc520140               244.2172  55.4863    56564 MMT  0.267 0.267  6 12.1  
PSc520140               244.2172  55.4863    56564 MMT  0.267 0.686  2  2.53 
PSc520140               244.2172  55.4863    56564 MMT  0.267 0.415  2  2.02 
PSc520144               214.7505  53.7804    57163 MMT  0.485 0.485  6  3.84 
PSc520144               214.7505  53.7804    57163 MMT  0.485 0.539  3  2.89 
PSc520144               214.7505  53.7804    57163 MMT  0.485 0.232  3  2.25 
PSc520152               241.3697  55.4406    56564 MMT  0.540 0.541  4  3.57 
PSc520152               241.3697  55.4406    56564 MMT  0.540 0.519  2  2.30 
PSc520152               241.3697  55.4406    56564 MMT  0.540 0.228  2  2.30 
PSc520152               241.3697  55.4406    56564 MMT  0.540 0.286  2  2.14 
PSc520153               243.7382  55.5787    56564 MMT  0.251 0.251 13  9.05 
PSc520155               184.2276  48.1015    57063 MMT  0.221 0.222 12 14.3  
PSc520160               241.9653  55.9526    56564 MMT  0.207 0.207 11  5.38 
PSc520170               184.9784  46.2120    56564 MMT  0.398 0.398  9 13.8  
PSc520171               186.4634  46.5852    57066 WIYN 0.295 0.404  5  2.98 
PSc520171               186.4634  46.5852    57066 WIYN 0.295 0.295  4  3.89 
PSc520174               184.6880  47.8666    57063 MMT  0.238 0.238 13  5.83 
PSc520175               183.2448  47.7357    57364 MMT  0.091 0.729  3  2.58 
PSc520175               183.2448  47.7357    57364 MMT  0.091 0.405  2  3.61 
PSc520180               215.0752  52.2272    57163 MMT  0.169 0.171  2  3.08 
PSc520180               215.0752  52.2272    57163 MMT  0.169 0.389  2  2.30 
PSc520180               215.0752  52.2272    57163 MMT  0.169 0.105  2  1.90 
PSc520182               214.0550  52.2808    57164 MMT  0.244 0.244  6 18.9  
PSc520182               214.0550  52.2808    57164 MMT  0.244 0.162  3  2.63 
PSc520182               214.0550  52.2808    57164 MMT  0.244 0.655  2  3.62 
PSc520188 SNIa          215.5252  52.5441    57163 MMT  0.283 0.284  6  3.92 
PSc520188 SNIa          215.5252  52.5441    57163 MMT  0.283 0.370  2  2.94 
PSc520188 SNIa          215.5252  52.5441    57163 MMT  0.283 0.482  2  2.21 
PSc520202               211.9868  52.7612    57161 MMT  0.342 0.343  8 23.2  
PSc520202               211.9868  52.7612    57161 MMT  0.342 0.028  2  1.57 
PSc520215               244.5562  55.0005    56564 MMT  0.255 0.254  9 39.5  
PSc520215               244.5562  55.0005    56564 MMT  0.255 0.172  5  2.15 
PSc520218               245.0888  55.0784    57194 MMT  0.421 0.421  5  4.83 
PSc520218               245.0888  55.0784    57194 MMT  0.421 0.305  4  2.52 
PSc520218               245.0888  55.0784    57194 MMT  0.421 0.083  3  2.48 
PSc520220               243.7136  54.9502    56564 MMT  0.267 0.523  3  3.90 
PSc520220               243.7136  54.9502    56564 MMT  0.267 0.242  3  2.43 
PSc520220               243.7136  54.9502    56564 MMT  0.267 0.750  2  3.11 
PSc520220               243.7136  54.9502    56564 MMT  0.267 0.701  2  2.26 
PSc520220               243.7136  54.9502    56564 MMT  0.267 0.133  2  1.60 
PSc520222               244.7384  55.2407    57194 MMT  0.222 0.222  7  2.91 
PSc520225               242.1376  54.7518    56430 SDSS 0.385 0.445  6  3.67 
PSc520225               242.1376  54.7518    56430 SDSS 0.385 0.521  3  3.66 
PSc520232               213.1368  53.6062    57162 MMT  0.471 0.471  9  3.77 
PSc520232               213.1368  53.6062    57162 MMT  0.471 0.174  2  2.87 
PSc520233               212.6593  53.5750    56564 MMT  0.238 0.239 11  5.36 
PSc520233               212.6593  53.5750    56564 MMT  0.238 0.157  2  1.77 
PSc520252               241.7553  55.9292    56564 MMT  0.645 0.646  6 13.1  
PSc520252               241.7553  55.9292    56564 MMT  0.645 0.527  3  2.43 
PSc520252               241.7553  55.9292    56564 MMT  0.645 0.225  2  1.47 
PSc530001               213.5265  51.7091    57164 MMT  0.432 0.432  6 20.5  
PSc530001               213.5265  51.7091    57164 MMT  0.432 0.366  5  4.65 
PSc530001               213.5265  51.7091    57164 MMT  0.432 0.093  2  5.70 
PSc530004               334.7458  -0.8282    56564 MMT  0.215 0.216  7  6.47 
PSc530004               334.7458  -0.8282    56564 MMT  0.215 0.126  2  2.46 
PSc530004               334.7458  -0.8282    56564 MMT  0.215 0.507  2  2.14 
PSc530006               243.5009  54.1527    56564 MMT  0.313 0.313 10  6.66 
PSc530007               334.1606  -0.3567    56564 MMT  0.331 0.331 10  7.49 
PSc530007               334.1606  -0.3567    56564 MMT  0.331 0.229  2  1.68 
PSc530008               240.9107  54.2620    56564 MMT  0.351 0.351 10  4.65 
PSc530008               240.9107  54.2620    56564 MMT  0.351 0.248  2  2.26 
PSc530009               245.0803  54.6751    57422 WIYN 0.799 0.466  2  2.23 
PSc530009               245.0803  54.6751    57422 WIYN 0.799 0.772  2  0.00 
PSc530024               334.5846   0.7018    56926 MMT  0.249 0.249 11  8.10 
PSc530024               334.5846   0.7018    56926 MMT  0.249 0.083  2  2.02 
PSc530031               242.7034  56.2589    56447 SDSS 0.336 0.477  4  2.63 
PSc530031               242.7034  56.2589    56447 SDSS 0.336 0.127  2  2.94 
PSc530031               242.7034  56.2589    56447 SDSS 0.336 0.398  2  2.09 
PSc530032               242.8518  56.1819    56564 MMT  0.489 0.490 10  6.33 
PSc530032               242.8518  56.1819    56564 MMT  0.489 0.123  2  2.19 
PSc530041               333.7950  -0.5166    56982 MMT  0.683 0.683  4  3.24 
PSc530041               333.7950  -0.5166    56982 MMT  0.683 0.588  2  3.03 
PSc530041               333.7950  -0.5166    56982 MMT  0.683 0.295  2  2.70 
PSc530041               333.7950  -0.5166    56982 MMT  0.683 0.153  2  2.39 
PSc530046               334.0362   1.2791    56925 MMT  0.166 0.166 11  8.41 
PSc530046               334.0362   1.2791    56925 MMT  0.166 0.386  2  2.96 
PSc530048               334.2132   1.4629    56925 MMT  0.058 0.058  9 18.0  
PSc530048               334.2132   1.4629    56925 MMT  0.058 0.776  4  2.53 
PSc530050               242.6937  53.8002    57166 MMT  0.258 0.258 13 15.9  
PSc530052               243.5953  53.7980    56564 MMT  0.663 0.664  8 20.5  
PSc530055               242.9875  54.0214    57166 MMT  0.231 0.231 13 10.9  
PSc530060               334.0758  -0.8223    56982 MMT  0.098 0.271  4  2.49 
PSc530060               334.0758  -0.8223    56982 MMT  0.098 0.573  3  2.21 
PSc530060               334.0758  -0.8223    56982 MMT  0.098 0.099  2  2.51 
PSc530061 SNIa          334.1423  -0.7430    56982 MMT  0.089 0.088  9 15.0  
PSc530062               334.7484  -0.5264    56564 MMT        0.314  5  2.93 
PSc530062               334.7484  -0.5264    56564 MMT        0.414  2  2.98 
PSc530062               334.7484  -0.5264    56564 MMT        0.975  2  2.66 
PSc530069               244.1674  54.3905    56564 MMT  0.266 0.265 10 11.0  
PSc530069               244.1674  54.3905    56564 MMT  0.266 0.916  2  2.56 
PSc530070               335.4049  -0.1418    56985 MMT  0.281 0.281  8  4.16 
PSc530071 VAR           215.6405  52.8722    56397 SDSS 2.640 0.098  6  3.41 
PSc530071 VAR           215.6405  52.8722    56397 SDSS 2.640 0.178  5  4.82 
PSc530071 VAR           215.6405  52.8722    56397 SDSS 2.640 0.572  3  3.83 
PSc530072               214.6260  53.1406    57163 MMT  0.548 0.496  5  3.30 
PSc530072               214.6260  53.1406    57163 MMT  0.548 0.548  4  2.95 
PSc530072               214.6260  53.1406    57163 MMT  0.548 0.284  2  1.90 
PSc530076               244.9697  54.9264    56564 MMT  0.256 0.257 13 12.3  
PSc530077               335.4469   0.0498    57282 WIYN 0.330 0.330  3  3.84 
PSc530078               333.4101  -0.2011    56980 MMT  0.197 0.198 11 17.9  
PSc530079               214.9233  53.3059    57163 MMT  0.323 0.323  6  2.40 
PSc530079               214.9233  53.3059    57163 MMT  0.323 0.070  4  2.37 
PSc530080               214.3779  53.3718    57163 MMT  0.482 0.006  2  1.91 
PSc530081               242.5200  54.8472    57164 MMT  0.328 0.328  6 19.2  
PSc530081               242.5200  54.8472    57164 MMT  0.328 0.241  5  4.85 
PSc530081               242.5200  54.8472    57164 MMT  0.328 0.014  2  2.60 
PSc530082               241.3620  54.8210    57161 MMT  0.471 0.471  6 12.7  
PSc530082               241.3620  54.8210    57161 MMT  0.471 0.402  3  2.15 
PSc530082               241.3620  54.8210    57161 MMT  0.471 0.285  2  2.12 
PSc530083               243.7282  55.1992    56564 MMT  0.231 0.230  9 23.0  
PSc530084               334.7649   0.2849    56985 MMT  0.294 0.294  4  3.87 
PSc530084               334.7649   0.2849    56985 MMT  0.294 0.507  3  2.88 
PSc530084               334.7649   0.2849    56985 MMT  0.294 0.156  3  2.13 
PSc530084               334.7649   0.2849    56985 MMT  0.294 0.405  2  2.51 
PSc530085 SNIIn         333.1813  -0.0855    56980 MMT  0.682 0.265  5  2.09 
PSc530085 SNIIn         333.1813  -0.0855    56980 MMT  0.682 0.682  2  6.76 
PSc530085 SNIIn         333.1813  -0.0855    56980 MMT  0.682 0.191  2  1.82 
PSc530086 SNIa          332.8671  -0.0293    56980 MMT  0.052 0.051  9 13.4  
PSc530086 SNIa          332.8671  -0.0293    56980 MMT  0.052 0.590  2  2.03 
PSc530088 VAR           333.6368   0.0866    57282 WIYN       0.332  3  4.45 
PSc530088 VAR           333.6368   0.0866    57282 WIYN       0.401  2  4.93 
PSc530089               212.1265  53.3858    56564 MMT  0.475 0.475  6  6.72 
PSc530089               212.1265  53.3858    56564 MMT  0.475 0.305  4  2.42 
PSc530094               242.9494  55.3067    57164 MMT  0.218 0.218 10 15.5  
PSc530094               242.9494  55.3067    57164 MMT  0.218 0.124  4  2.74 
PSc530096 VAR           333.5002   0.3173    51791 SDSS 0.127 0.606  2  2.10 
PSc530096 VAR           333.5002   0.3173    51791 SDSS 0.127 0.236  2  2.02 
PSc530096 VAR           333.5002   0.3173    51791 SDSS 0.127 0.164  2  1.70 
PSc530100               333.3941   0.6744    57663 MMT  0.317 0.511  2 14.9  
PSc530100               333.3941   0.6744    57663 MMT  0.317 0.317  2  4.69 
PSc530102               213.4323  53.8110    57162 MMT  0.270 0.269  6  2.88 
PSc530102               213.4323  53.8110    57162 MMT  0.270 0.111  2  2.13 
PSc530102               213.4323  53.8110    57162 MMT  0.270 0.207  2  1.86 
PSc530105               212.0757  53.9349    56564 MMT  0.512 0.513  6  6.27 
PSc530105               212.0757  53.9349    56564 MMT  0.512 0.463  4  3.46 
PSc530105               212.0757  53.9349    56564 MMT  0.512 0.263  2  2.88 
PSc530107               241.0411  55.6698    56564 MMT  0.313 0.312  9  9.55 
PSc530107               241.0411  55.6698    56564 MMT  0.313 0.916  3  2.41 
PSc530112 SNIa          333.5690   0.9210    57663 MMT  0.315 0.315 13  7.93 
PSc530115               243.0406  55.9654    56564 MMT  0.302 0.301  8 18.9  
PSc530115               243.0406  55.9654    56564 MMT  0.302 0.048  5  1.69 
PSc530130               334.0732   1.7800    56925 MMT  0.284 0.284  6  7.61 
PSc530130               334.0732   1.7800    56925 MMT  0.284 0.935  2  3.41 
PSc530135               214.4112  51.8202    57193 MMT  0.321 0.321  7  2.70 
PSc530135               214.4112  51.8202    57193 MMT  0.321 0.559  2  2.50 
PSc530153               352.4297  -1.3784    57663 MMT  0.445 0.445 10  9.73 
PSc530153               352.4297  -1.3784    57663 MMT  0.445 0.168  2  1.59 
PSc530154               185.4164  46.2308    56564 MMT  0.217 0.217  6  4.13 
PSc530154               185.4164  46.2308    56564 MMT  0.217 0.514  4  2.44 
PSc530157               243.8391  53.9358    56564 MMT  0.305 0.314  5  2.96 
PSc530157               243.8391  53.9358    56564 MMT  0.305 0.305  3  2.42 
PSc530157               243.8391  53.9358    56564 MMT  0.305 0.975  2  2.52 
PSc530161 Bad           242.9926  53.8409    57166 MMT  0.340 0.340  6  9.42 
PSc530161 Bad           242.9926  53.8409    57166 MMT  0.340 0.022  2  4.91 
PSc530162               242.2734  53.7575    57166 MMT  0.590 0.590  6  2.58 
PSc530162               242.2734  53.7575    57166 MMT  0.590 0.285  2  2.20 
PSc530162               242.2734  53.7575    57166 MMT  0.590 1.070  2  2.10 
PSc530168               333.8772  -0.8580    56982 MMT        0.510  6  4.21 
PSc530168               333.8772  -0.8580    56982 MMT        0.403  5  3.45 
PSc530168               333.8772  -0.8580    56982 MMT        0.091  2  2.67 
PSc530171               333.9790  -0.8238    56982 MMT  0.517 0.518 11  5.17 
PSc530171               333.9790  -0.8238    56982 MMT  0.517 0.345  2  2.83 
PSc530176               353.7767  -0.9340    52199 SDSS 0.196 0.179  4  5.73 
PSc530176               353.7767  -0.9340    52199 SDSS 0.196 0.569  3  3.71 
PSc530176               353.7767  -0.9340    52199 SDSS 0.196 0.014  2  2.14 
PSc530178               352.8436  -0.9105    57663 MMT  0.328 0.329 11 13.3  
PSc530178               352.8436  -0.9105    57663 MMT  0.328 0.014  2  1.82 
PSc530180               185.9015  46.4421    56564 MMT  0.444 0.445  8  9.55 
PSc530181               184.9814  46.6809    57066 MMT  0.224 0.224 10  7.53 
PSc530181               184.9814  46.6809    57066 MMT  0.224 0.196  2  2.00 
PSc530182               186.3853  46.7025    57066 WIYN 0.418 0.418  5  3.76 
PSc530182               186.3853  46.7025    57066 WIYN 0.418 0.136  4  2.87 
PSc530195               334.9378  -0.2197    56985 MMT  0.322 0.322 11  6.31 
PSc530195               334.9378  -0.2197    56985 MMT  0.322 0.271  2  2.87 
PSc530197               352.7082  -0.7785    52524 SDSS 0.216 0.207  6  8.18 
PSc530197               352.7082  -0.7785    52524 SDSS 0.216 0.039  4  2.84 
PSc530197               352.7082  -0.7785    52524 SDSS 0.216 0.608  3  3.93 
PSc530198               353.2120  -0.6957    57283 MMT  0.377 0.377 11  6.16 
PSc530198               353.2120  -0.6957    57283 MMT  0.377 0.271  2  2.63 
PSc530201               334.6033  -0.0261    56985 MMT  0.335 0.303  3  3.65 
PSc530201               334.6033  -0.0261    56985 MMT  0.335 0.078  3  3.62 
PSc530201               334.6033  -0.0261    56985 MMT  0.335 0.335  2  3.85 
PSc530203               334.0627   0.0261    57282 WIYN 0.349 0.013  5  4.68 
PSc530203               334.0627   0.0261    57282 WIYN 0.349 0.349  3  4.83 
PSc530206               332.7433  -0.2868    56980 MMT  0.395 0.302  5  2.94 
PSc530206               332.7433  -0.2868    56980 MMT  0.395 0.073  4  2.44 
PSc530206               332.7433  -0.2868    56980 MMT  0.395 0.310  2  2.51 
PSc530208               334.6541   0.2015    56985 MMT  0.323 0.227  5  3.82 
PSc530208               334.6541   0.2015    56985 MMT  0.323 0.332  4  2.69 
PSc530216               352.2409  -0.3760    56981 MMT        0.497  4  4.23 
PSc530216               352.2409  -0.3760    56981 MMT        0.190  3  3.84 
PSc530216               352.2409  -0.3760    56981 MMT        0.200  2  4.77 
PSc530216               352.2409  -0.3760    56981 MMT        0.608  2  2.49 
PSc530218               352.0039  -0.3612    56981 MMT  0.508 0.509  6 13.6  
PSc530218               352.0039  -0.3612    56981 MMT  0.508 0.441  3  2.75 
PSc530218               352.0039  -0.3612    56981 MMT  0.508 0.103  2  2.14 
PSc530220               351.4007  -0.1770    56926 MMT  0.176 0.176  9 19.7  
PSc530220               351.4007  -0.1770    56926 MMT  0.176 0.121  2  2.12 
PSc530220               351.4007  -0.1770    56926 MMT  0.176 0.098  2  1.93 
PSc530221               351.2732  -0.0892    56926 MMT  0.149 0.149 12 13.5  
PSc530229               352.1854   0.0261    51818 SDSS 0.292 0.322  7  3.57 
PSc530229               352.1854   0.0261    51818 SDSS 0.292 0.899  2  2.78 
PSc530234               350.8684   0.0084    52521 SDSS 0.080 0.494  5 10.3  
PSc530234               350.8684   0.0084    52521 SDSS 0.080 0.424  4  7.80 
PSc530234               350.8684   0.0084    52521 SDSS 0.080 0.354  3  7.38 
PSc530236               352.1627   0.2813    57666 MMT  0.634 0.634  6 11.7  
PSc530236               352.1627   0.2813    57666 MMT  0.634 0.160  2  2.05 
PSc530237               352.2709   0.1896    57666 MMT  0.497 0.498  6 14.9  
PSc530237               352.2709   0.1896    57666 MMT  0.497 0.429  5  2.98 
PSc530237               352.2709   0.1896    57666 MMT  0.497 0.145  2  4.52 
PSc530238               351.8232   0.2268    57665 MMT  0.091 0.090  9  4.89 
PSc530238               351.8232   0.2268    57665 MMT  0.091 0.126  2  3.02 
PSc530239               351.4817   0.3609    57665 MMT  0.728 0.406  6  3.56 
PSc530239               351.4817   0.3609    57665 MMT  0.728 0.729  5  4.67 
PSc530239               351.4817   0.3609    57665 MMT  0.728 0.321  3  2.31 
PSc530241               351.1316   0.2611    57665 MMT  0.176 0.176 13  7.88 
PSc530242 VAR           183.2687  47.8919    53117 SDSS 0.101 0.087  4  2.51 
PSc530242 VAR           183.2687  47.8919    53117 SDSS 0.101 0.046  3  3.11 
PSc530242 VAR           183.2687  47.8919    53117 SDSS 0.101 0.962  2  6.86 
PSc530242 VAR           183.2687  47.8919    53117 SDSS 0.101 0.115  2  2.55 
PSc530244               334.0018   0.7753    56564 MMT        0.672  5  4.50 
PSc530244               334.0018   0.7753    56564 MMT        0.917  3  2.66 
PSc530244               334.0018   0.7753    56564 MMT        0.563  2  1.84 
PSc530249 SNIa          352.3974   0.6909    57666 MMT  0.280 0.176  4  3.07 
PSc530249 SNIa          352.3974   0.6909    57666 MMT  0.280 0.344  3  2.67 
PSc530249 SNIa          352.3974   0.6909    57666 MMT  0.280 0.156  3  2.27 
PSc530250               352.3676   0.5833    57666 MMT  0.203 0.202  8 16.7  
PSc530250               352.3676   0.5833    57666 MMT  0.203 0.049  2  1.46 
PSc530258               352.0429   0.9557    56980 MMT  0.222 0.222 11  7.41 
PSc530258               352.0429   0.9557    56980 MMT  0.222 0.348  2  3.51 
PSc530277               334.2888   1.4953    56925 MMT  0.214 0.476  3  2.83 
PSc530277               334.2888   1.4953    56925 MMT  0.214 0.688  3  2.75 
PSc530277               334.2888   1.4953    56925 MMT  0.214 0.278  2  2.36 
PSc530278               334.2404   1.6183    56925 MMT  0.427 0.595  3  3.54 
PSc530278               334.2404   1.6183    56925 MMT  0.427 0.362  3  3.53 
PSc530278               334.2404   1.6183    56925 MMT  0.427 0.285  2  3.50 
PSc530286               213.8165  52.3095    57164 MMT  0.516 0.515  6 10.2  
PSc530286               213.8165  52.3095    57164 MMT  0.516 0.415  5  3.67 
PSc530286               213.8165  52.3095    57164 MMT  0.516 0.039  2  2.02 
PSc530291               213.1151  52.2455    57164 MMT  0.581 0.582  6 11.2  
PSc530291               213.1151  52.2455    57164 MMT  0.581 0.208  2  1.96 
PSc530295               241.4436  53.8045    56564 MMT  0.570 0.570 11  5.94 
PSc530295               241.4436  53.8045    56564 MMT  0.570 0.268  2  2.62 
PSc530302               242.1774  54.0966    56564 MMT  0.337 0.337  6 13.6  
PSc530302               242.1774  54.0966    56564 MMT  0.337 0.275  3  4.85 
PSc530302               242.1774  54.0966    56564 MMT  0.337 0.022  2  2.54 
PSc530303               243.9871  54.1619    57422 WIYN 0.389 0.008  5  2.22 
PSc530303               243.9871  54.1619    57422 WIYN 0.389 0.389  3  5.03 
PSc530303               243.9871  54.1619    57422 WIYN 0.389 0.312  2  2.07 
PSc530305               243.3216  54.1508    56564 MMT  0.263 0.263 11 11.7  
PSc530305               243.3216  54.1508    56564 MMT  0.263 0.081  2  1.86 
PSc530306               243.1975  54.2658    56564 MMT  0.338 0.339  6  7.66 
PSc530306               243.1975  54.2658    56564 MMT  0.338 0.279  3  2.98 
PSc530306               243.1975  54.2658    56564 MMT  0.338 0.415  2  7.57 
PSc530306               243.1975  54.2658    56564 MMT  0.338 0.022  2  2.56 
PSc530311               241.0624  53.9535    56564 MMT  0.199 0.199  9 40.9  
PSc530311               241.0624  53.9535    56564 MMT  0.199 0.120  2  0.00 
PSc530317 Bad           333.1245  -0.1036    56980 MMT  0.692 0.692 11  6.91 
PSc530317 Bad           333.1245  -0.1036    56980 MMT  0.692 0.038  2  1.99 
PSc530324               335.4745   0.5151    52816 SDSS 0.123 0.134  8  8.02 
PSc530324               335.4745   0.5151    52816 SDSS 0.123 0.903  3  2.58 
PSc530326               335.1534   0.8674    56926 MMT  0.037 0.328  3  2.65 
PSc530326               335.1534   0.8674    56926 MMT  0.037 0.117  2  3.07 
PSc530326               335.1534   0.8674    56926 MMT  0.037 0.147  2  2.63 
PSc530326               335.1534   0.8674    56926 MMT  0.037 0.478  2  2.50 
PSc530326               335.1534   0.8674    56926 MMT  0.037 0.036  2  2.30 
PSc530327               212.5167  53.7219    57162 MMT        0.113  4  3.06 
PSc530327               212.5167  53.7219    57162 MMT        0.327  3  2.58 
PSc530327               212.5167  53.7219    57162 MMT        0.249  2  2.08 
PSc530334               240.5732  55.4034    57161 MMT  0.003 0.130  1  4.98 
PSc530334               240.5732  55.4034    57161 MMT  0.003 0.549  1  2.36 
PSc530334               240.5732  55.4034    57161 MMT  0.003 0.363  1  1.82 
PSc530334               240.5732  55.4034    57161 MMT  0.003 0.303  1  1.73 
PSc530334               240.5732  55.4034    57161 MMT  0.003 0.767  1  1.72 
PSc530334               240.5732  55.4034    57161 MMT  0.003 0.562  1  1.60 
PSc530366               242.5619  55.9604    56564 MMT        0.466  5  4.10 
PSc530366               242.5619  55.9604    56564 MMT        0.369  4  3.65 
PSc530366               242.5619  55.9604    56564 MMT        0.484  2  3.53 
PSc530366               242.5619  55.9604    56564 MMT        0.283  2  2.66 
PSc530395               186.4243  47.2099    56564 MMT  0.188 0.188  8  3.95 
PSc530395               186.4243  47.2099    56564 MMT  0.188 0.578  3  2.27 
PSc530424               333.6851   1.0092    56564 MMT  0.355 0.355  5  3.35 
PSc530424               333.6851   1.0092    56564 MMT  0.355 0.278  3  3.22 
PSc530424               333.6851   1.0092    56564 MMT  0.355 0.195  2  2.13 
PSc530426               332.7996   0.9279    57663 MMT  0.232 0.393  7  3.12 
PSc530426               332.7996   0.9279    57663 MMT  0.232 0.408  4  2.84 
PSc530426               332.7996   0.9279    57663 MMT  0.232 0.151  2  2.22 
PSc530430               353.6681  -0.9319    57283 MMT        0.515  4  4.34 
PSc530430               353.6681  -0.9319    57283 MMT        0.414  3  2.66 
PSc530430               353.6681  -0.9319    57283 MMT        0.460  3  2.37 
PSc530430               353.6681  -0.9319    57283 MMT        0.105  2  1.81 
PSc530431               215.5482  52.5863    57163 MMT  0.284 0.284  5  2.58 
PSc530447               244.0417  54.6222    56564 MMT  0.146 0.146  5  3.15 
PSc530447               244.0417  54.6222    56564 MMT  0.146 0.202  2  2.19 
PSc530447               244.0417  54.6222    56564 MMT  0.146 0.306  2  1.79 
PSc530460               334.5428   0.3939    52964 SDSS 0.216 0.206  3  2.24 
PSc530460               334.5428   0.3939    52964 SDSS 0.216 0.433  2  2.59 
PSc530460               334.5428   0.3939    52964 SDSS 0.216 0.353  2  2.14 
PSc530460               334.5428   0.3939    52964 SDSS 0.216 0.176  2  2.14 
PSc530465               214.9745  53.7488    57163 MMT  0.481 0.481  5  2.91 
PSc530465               214.9745  53.7488    57163 MMT  0.481 0.317  2  2.41 
PSc530473               211.8214  53.8990    56564 MMT  0.420 0.421 10 15.3  
PSc530473               211.8214  53.8990    56564 MMT  0.420 0.084  2  3.64 
PSc530493               212.8256  51.9307    57164 MMT  0.525 0.526  6 13.1  
PSc530493               212.8256  51.9307    57164 MMT  0.525 0.415  4  4.48 
PSc530493               212.8256  51.9307    57164 MMT  0.525 0.166  2  3.26 
PSc530495               353.3238  -1.5216    57663 MMT  0.225 0.225  9 27.5  
PSc530495               353.3238  -1.5216    57663 MMT  0.225 0.144  5  2.51 
PSc530500               244.3000  53.7470    56564 MMT        0.320  6  3.11 
PSc530500               244.3000  53.7470    56564 MMT        0.272  4  3.06 
PSc530500               244.3000  53.7470    56564 MMT        0.284  2  4.52 
PSc530501               243.2032  53.9730    56564 MMT  0.473 0.474 11  9.11 
PSc530502               244.1777  54.0057    56564 MMT  0.461 0.461  6 30.7  
PSc530502               244.1777  54.0057    56564 MMT  0.461 0.394  3  2.14 
PSc530502               244.1777  54.0057    56564 MMT  0.461 0.365  2  5.22 
PSc530502               244.1777  54.0057    56564 MMT  0.461 0.116  2  3.16 
PSc530508               351.3382  -0.0340    57665 MMT  0.084 0.117  4  3.68 
PSc530508               351.3382  -0.0340    57665 MMT  0.084 0.494  3  2.89 
PSc530515               333.2078   0.4311    57663 MMT  0.320 0.320  6  5.80 
PSc530515               333.2078   0.4311    57663 MMT  0.320 0.305  3  3.13 
PSc530515               333.2078   0.4311    57663 MMT  0.320 0.368  2  5.38 
PSc530515               333.2078   0.4311    57663 MMT  0.320 0.198  2  3.03 
PSc530516               335.6131   0.6957    57282 WIYN 0.317 0.317  7 24.5  
PSc530521               352.3957  -0.8743    57282 WIYN       0.353  3  5.16 
PSc530522               352.0903  -0.9329    56981 MMT        0.458  4  4.34 
PSc530522               352.0903  -0.9329    56981 MMT        0.471  3  3.43 
PSc530522               352.0903  -0.9329    56981 MMT        0.544  3  3.10 
PSc530522               352.0903  -0.9329    56981 MMT        0.148  2  1.24 
PSc530532               243.8535  54.6607    56564 MMT  0.137 0.136  9 13.1  
PSc530532               243.8535  54.6607    56564 MMT  0.137 0.408  5 17.1  
PSc530536               244.2225  54.7452    56564 MMT  0.089 0.089  8  7.61 
PSc530537               333.5492  -0.3709    56980 MMT  0.411 0.411  4  3.14 
PSc530537               333.5492  -0.3709    56980 MMT  0.411 0.154  4  1.94 
PSc530540               334.3981  -0.0883    56564 MMT  0.234 0.234 10 25.7  
PSc530540               334.3981  -0.0883    56564 MMT  0.234 0.152  2  1.63 
PSc530542               333.0199  -0.3138    56980 MMT  0.248 0.248  9 15.7  
PSc530542               333.0199  -0.3138    56980 MMT  0.248 0.165  2  2.02 
PSc530547               351.9857  -0.7352    56981 MMT  0.198 0.199 10 14.1  
PSc530547               351.9857  -0.7352    56981 MMT  0.198 0.972  2  3.00 
PSc530548               351.8770  -0.4981    56981 MMT  0.377 0.377  8  9.41 
PSc530548               351.8770  -0.4981    56981 MMT  0.377 0.834  2  2.97 
PSc530556               240.1592  54.9062    57161 MMT  0.154 0.405  3  2.77 
PSc530556               240.1592  54.9062    57161 MMT  0.154 0.155  2  2.95 
PSc530556               240.1592  54.9062    57161 MMT  0.154 0.524  2  2.87 
PSc530556               240.1592  54.9062    57161 MMT  0.154 0.298  2  2.29 
PSc530566 Bad           352.3651   0.0951    57666 MMT  0.277 0.277 13 12.1  
PSc530580               242.5455  55.7057    56564 MMT  0.311 0.311  4  4.00 
PSc530580               242.5455  55.7057    56564 MMT  0.311 0.284  2  3.09 
PSc530585 SNIa          333.3724   0.8699    57663 MMT  0.421 0.421 11  8.72 
PSc530585 SNIa          333.3724   0.8699    57663 MMT  0.421 0.073  2  2.04 
PSc530586               333.0309   1.0412    57663 MMT  0.200 0.200  9 13.7  
PSc530590 Bad           352.5649   0.5659    57666 MMT  0.277 0.278 13 19.6  
PSc530592               352.4382   0.5362    57666 MMT  0.327 0.326  5  2.93 
PSc530592               352.4382   0.5362    57666 MMT  0.327 0.058  2  2.82 
PSc530593               352.2330   0.7341    57666 MMT  0.497 0.498  7  7.07 
PSc530593               352.2330   0.7341    57666 MMT  0.497 0.587  2  2.96 
PSc530593               352.2330   0.7341    57666 MMT  0.497 0.129  2  0.00 
PSc530595               213.0393  54.1695    57162 MMT  0.484 0.484 10  5.87 
PSc530595               213.0393  54.1695    57162 MMT  0.484 0.212  3  2.10 
PSc530605               334.2170   1.1688    56925 MMT  0.113 0.175  4  2.91 
PSc530605               334.2170   1.1688    56925 MMT  0.113 0.917  2  2.54 
PSc530605               334.2170   1.1688    56925 MMT  0.113 0.262  2  2.50 
PSc530605               334.2170   1.1688    56925 MMT  0.113 0.199  2  2.33 
PSc530618               244.8066  54.3109    57422 WIYN 0.425 0.539  3  7.78 
PSc530618               244.8066  54.3109    57422 WIYN 0.425 0.425  2  6.31 
PSc530621                34.9711  -4.7544    56930 MMT  0.330 0.330  9 12.1  
PSc530621                34.9711  -4.7544    56930 MMT  0.330 0.868  2  4.12 
PSc530621                34.9711  -4.7544    56930 MMT  0.330 0.268  2  2.82 
PSc530625               242.8957  54.9984    57164 MMT        0.312  4  3.08 
PSc530625               242.8957  54.9984    57164 MMT        0.273  3  4.09 
PSc530625               242.8957  54.9984    57164 MMT        0.975  2  2.01 
PSc530629                36.0205  -3.4441    56924 MMT  0.288 0.415  6  6.50 
PSc530629                36.0205  -3.4441    56924 MMT  0.288 0.288  4  3.64 
PSc530630                36.4776  -3.0685    56924 MMT  0.362 0.363 11  9.56 
PSc530630                36.4776  -3.0685    56924 MMT  0.362 0.284  2  2.12 
PSc530637               241.7485  54.4333    56564 MMT  0.304 0.173  6  2.84 
PSc530637               241.7485  54.4333    56564 MMT  0.304 0.304  5  3.48 
PSc530638               241.0034  54.5142    57161 MMT  0.425 0.426  9  9.34 
PSc530641               241.1989  54.6134    57161 MMT  0.418 0.418  8  7.52 
PSc530641               241.1989  54.6134    57161 MMT  0.418 0.505  2  5.60 
PSc530658               243.2181  55.0196    57164 MMT        0.338  5  3.22 
PSc530658               243.2181  55.0196    57164 MMT        0.482  4  3.58 
PSc530658               243.2181  55.0196    57164 MMT        0.987  2  4.14 
PSc530691               242.9484  55.7949    56564 MMT  0.728 0.729  6 12.2  
PSc530691               242.9484  55.7949    56564 MMT  0.728 0.395  3  2.21 
PSc530691               242.9484  55.7949    56564 MMT  0.728 0.163  2  1.22 
PSc530696               243.8827  55.9812    56564 MMT  0.428 0.429  8 12.7  
PSc530696               243.8827  55.9812    56564 MMT  0.428 1.006  2  6.52 
PSc530698               243.2087  56.0827    56564 MMT        0.493  6  4.75 
PSc530698               243.2087  56.0827    56564 MMT        0.314  5  2.78 
PSc530698               243.2087  56.0827    56564 MMT        0.167  2  2.12 
PSc530704               243.0249  56.0776    56564 MMT  0.389 0.390 10  8.53 
PSc530704               243.0249  56.0776    56564 MMT  0.389 0.281  2  1.96 
PSc540001               241.9625  54.2145    56564 MMT  0.065 0.065  9 11.9  
PSc540001               241.9625  54.2145    56564 MMT  0.065 0.336  5 18.3  
PSc540002               241.9428  54.4121    56564 MMT  0.339 0.340  5  4.23 
PSc540002               241.9428  54.4121    56564 MMT  0.339 0.415  2  3.14 
PSc540002               241.9428  54.4121    56564 MMT  0.339 0.166  2  2.75 
PSc540002               241.9428  54.4121    56564 MMT  0.339 0.153  2  2.14 
PSc540008               333.5286  -0.4438    56980 MMT  0.261 0.261  5  2.99 
PSc540008               333.5286  -0.4438    56980 MMT  0.261 0.368  2  2.91 
PSc540009               333.4684  -0.4549    55443 SDSS 0.592 0.565  6  5.18 
PSc540009               333.4684  -0.4549    55443 SDSS 0.592 0.170  2  3.01 
PSc540009               333.4684  -0.4549    55443 SDSS 0.592 0.461  2  2.09 
PSc540012               335.5833  -0.0558    57282 WIYN 0.314 0.194  4 11.5  
PSc540012               335.5833  -0.0558    57282 WIYN 0.314 0.314  3 13.6  
PSc540012               335.5833  -0.0558    57282 WIYN 0.314 0.467  2  2.42 
PSc540016               334.4913   0.5841    56926 MMT  0.213 0.213  9 24.2  
PSc540016               334.4913   0.5841    56926 MMT  0.213 0.156  4  2.32 
PSc540018               333.0948   0.6252    57663 MMT  0.058 0.057 13 12.3  
PSc540029               243.3837  56.1908    56564 MMT  0.500 0.499 10 12.4  
PSc540029               243.3837  56.1908    56564 MMT  0.500 0.132  2  2.15 
PSc540033               241.7995  55.4431    56564 MMT  0.312 0.312 13 15.7  
PSc540039               353.3443  -1.5224    57663 MMT  0.405 0.784  4  2.57 
PSc540039               353.3443  -1.5224    57663 MMT  0.405 0.158  2  2.26 
PSc540040               352.5638  -1.3745    57663 MMT  0.523 0.524 11  5.41 
PSc540040               352.5638  -1.3745    57663 MMT  0.523 1.193  2  4.63 
PSc540042                35.3614  -5.2482    56926 MMT  0.159 0.160 13  8.25 
PSc540043                35.3566  -5.3603    56926 MMT  0.321 0.321 12 16.3  
PSc540045               244.1455  54.1239    57422 WIYN 0.388 0.368  2  2.39 
PSc540046               333.6598  -0.7307    56982 MMT  0.407 0.407  8  6.79 
PSc540046               333.6598  -0.7307    56982 MMT  0.407 0.581  2  6.10 
PSc540046               333.6598  -0.7307    56982 MMT  0.407 0.307  2  1.79 
PSc540061                35.8334  -5.0176    56564 MMT  0.204 0.416  8  5.39 
PSc540061                35.8334  -5.0176    56564 MMT  0.204 0.203  4  3.98 
PSc540067               245.1837  54.4123    57422 WIYN 0.154 0.155  9 28.3  
PSc540067               245.1837  54.4123    57422 WIYN 0.154 0.101  5  1.79 
PSc540069               335.0644  -0.4508    56985 MMT  0.130 0.130 13  7.81 
PSc540076               353.3264  -0.5820    57283 MMT  0.351 0.351  7  4.92 
PSc540076               353.3264  -0.5820    57283 MMT  0.351 0.304  3  2.23 
PSc540076               353.3264  -0.5820    57283 MMT  0.351 0.176  2  2.43 
PSc540077               352.8414  -0.4515    57282 WIYN 0.320 0.023  5  4.97 
PSc540077               352.8414  -0.4515    57282 WIYN 0.320 0.352  3  3.66 
PSc540082               241.7990  54.1817    56564 MMT  0.467 0.467  6  4.76 
PSc540082               241.7990  54.1817    56564 MMT  0.467 1.059  2  5.04 
PSc540082               241.7990  54.1817    56564 MMT  0.467 0.287  2  3.09 
PSc540082               241.7990  54.1817    56564 MMT  0.467 0.397  2  2.57 
PSc540085               333.4084  -0.3788    56980 MMT  0.294 0.294  6  8.52 
PSc540085               333.4084  -0.3788    56980 MMT  0.294 0.235  3  2.22 
PSc540085               333.4084  -0.3788    56980 MMT  0.294 0.612  2  4.49 
PSc540086               335.0351   0.0407    57282 WIYN 0.315 0.315  7 13.2  
PSc540086               335.0351   0.0407    57282 WIYN 0.315 0.369  3 11.6  
PSc540087 SNIa          335.3764   0.1297    57282 WIYN 0.284 0.329  3  4.57 
PSc540087 SNIa          335.3764   0.1297    57282 WIYN 0.284 0.285  2  4.41 
PSc540087 SNIa          335.3764   0.1297    57282 WIYN 0.284 0.517  2  2.66 
PSc540088               335.3548   0.2462    57282 WIYN 0.336 0.336  3  6.76 
PSc540088               335.3548   0.2462    57282 WIYN 0.336 0.132  2  1.91 
PSc540091               353.3790  -0.3030    57283 MMT  0.405 0.406 11  7.25 
PSc540091               353.3790  -0.3030    57283 MMT  0.405 0.278  2  2.41 
PSc540095 SNIa          353.1299  -0.0960    56987 MMT  0.187 0.187  8  7.76 
PSc540095 SNIa          353.1299  -0.0960    56987 MMT  0.187 0.489  5 11.7  
PSc540097               352.9017  -0.0843    56987 MMT  0.186 0.186 12 11.7  
PSc540098                37.0289  -4.1853    57716 MMT  0.528 0.528  2  3.13 
PSc540098                37.0289  -4.1853    57716 MMT  0.528 0.439  2  1.81 
PSc540098                37.0289  -4.1853    57716 MMT  0.528 0.138  2  1.75 
PSc540110               244.8991  55.2545    56564 MMT  0.342 0.342  8 17.3  
PSc540110               244.8991  55.2545    56564 MMT  0.342 0.013  2  1.93 
PSc540110               244.8991  55.2545    56564 MMT  0.342 0.082  2  1.82 
PSc540112               335.5102   0.5099    57282 WIYN 0.211 0.210  4  8.75 
PSc540112               335.5102   0.5099    57282 WIYN 0.211 0.365  3  7.43 
PSc540112               335.5102   0.5099    57282 WIYN 0.211 0.472  2  7.74 
PSc540116               353.2065   0.1431    56987 MMT  0.360 0.359  6  4.75 
PSc540116               353.2065   0.1431    56987 MMT  0.360 0.915  2  6.04 
PSc540116               353.2065   0.1431    56987 MMT  0.360 0.979  2  2.44 
PSc540116               353.2065   0.1431    56987 MMT  0.360 0.170  2  2.14 
PSc540118 SNIa          351.8224  -0.0484    57665 MMT  0.476 0.476 11  7.30 
PSc540118 SNIa          351.8224  -0.0484    57665 MMT  0.476 0.133  2  1.98 
PSc540119               353.3412   0.2491    56987 MMT  0.275 0.275  6  3.43 
PSc540119               353.3412   0.2491    56987 MMT  0.275 0.304  2  3.15 
PSc540119               353.3412   0.2491    56987 MMT  0.275 0.173  2  3.08 
PSc540119               353.3412   0.2491    56987 MMT  0.275 0.415  2  1.97 
PSc540123                36.8045  -3.5192    57662 MMT  0.510 0.511  6  3.05 
PSc540123                36.8045  -3.5192    57662 MMT  0.510 0.149  2  2.34 
PSc540123                36.8045  -3.5192    57662 MMT  0.510 0.085  2  2.32 
PSc540123                36.8045  -3.5192    57662 MMT  0.510 0.174  2  2.14 
PSc540124               242.1362  55.2022    57164 MMT  0.303 0.281  3  2.53 
PSc540124               242.1362  55.2022    57164 MMT  0.303 0.269  2  2.53 
PSc540124               242.1362  55.2022    57164 MMT  0.303 0.303  2  1.94 
PSc540132               334.0289   0.6687    57282 WIYN 0.331 0.011  6  6.07 
PSc540132               334.0289   0.6687    57282 WIYN 0.331 0.346  3  8.23 
PSc540132               334.0289   0.6687    57282 WIYN 0.331 0.329  2  3.51 
PSc540134               335.2612   0.8994    56926 MMT  0.517 0.517 10  5.75 
PSc540134               335.2612   0.8994    56926 MMT  0.517 0.145  2  1.70 
PSc540138                35.5669  -3.6494    56925 MMT  0.365 0.365 11  8.65 
PSc540138                35.5669  -3.6494    56925 MMT  0.365 0.087  2  2.06 
PSc540141                35.5335  -3.5064    56925 MMT  0.911 0.208  4  2.14 
PSc540141                35.5335  -3.5064    56925 MMT  0.911 0.264  2  2.50 
PSc540142               242.1426  55.4004    57164 MMT  0.306 0.306  9 21.1  
PSc540142               242.1426  55.4004    57164 MMT  0.306 0.245  2  3.04 
PSc540147               334.6056   0.8266    56926 MMT  0.408 0.407  6  3.78 
PSc540147               334.6056   0.8266    56926 MMT  0.408 0.459  4  2.84 
PSc540147               334.6056   0.8266    56926 MMT  0.408 0.279  2  2.62 
PSc540152               333.2554   0.7607    57663 MMT  0.386 0.385  7  3.75 
PSc540152               333.2554   0.7607    57663 MMT  0.386 0.182  2  2.52 
PSc540152               333.2554   0.7607    57663 MMT  0.386 0.082  2  1.83 
PSc540154               334.2131   1.0824    56925 MMT  0.216 0.216  3  2.71 
PSc540154               334.2131   1.0824    56925 MMT  0.216 0.336  2  2.49 
PSc540154               334.2131   1.0824    56925 MMT  0.216 0.445  2  2.47 
PSc540156               351.5350   0.4498    57665 MMT  0.527 0.528  8  5.22 
PSc540156               351.5350   0.4498    57665 MMT  0.527 0.119  5  3.15 
PSc540157               351.6645   0.5081    57665 MMT  0.376 0.376  6  6.03 
PSc540157               351.6645   0.5081    57665 MMT  0.376 0.048  5  8.23 
PSc540163 SNIa           36.0721  -3.3097    56924 MMT  0.330 0.330 11  6.62 
PSc540163 SNIa           36.0721  -3.3097    56924 MMT  0.330 0.228  2  2.69 
PSc540165                35.2916  -3.1098    56925 MMT  0.191 0.237  2  2.89 
PSc540165                35.2916  -3.1098    56925 MMT  0.191 0.191  2  2.38 
PSc540172               334.0102   1.6748    56925 MMT  0.518 0.519  6  6.40 
PSc540172               334.0102   1.6748    56925 MMT  0.518 0.115  2  2.85 
PSc540172               334.0102   1.6748    56925 MMT  0.518 0.257  2  2.73 
PSc540172               334.0102   1.6748    56925 MMT  0.518 0.449  2  2.35 
PSc540181 SNIa          352.4272  -1.4137    57663 MMT  0.309 0.309  7  7.29 
PSc540181 SNIa          352.4272  -1.4137    57663 MMT  0.309 0.250  2  2.52 
PSc540181 SNIa          352.4272  -1.4137    57663 MMT  0.309 0.743  2  2.25 
PSc540194               352.4082   0.1834    57666 MMT  0.521 0.522  6  4.55 
PSc540194               352.4082   0.1834    57666 MMT  0.521 0.484  5  2.99 
PSc540194               352.4082   0.1834    57666 MMT  0.521 1.029  2  3.39 
PSc540196                35.4786  -3.6495    56925 MMT  0.208 0.207 13 12.4  
PSc540203               215.5870  52.0313    57193 MMT  0.454 0.454  6 22.0  
PSc540203               215.5870  52.0313    57193 MMT  0.454 0.387  5  4.00 
PSc540203               215.5870  52.0313    57193 MMT  0.454 0.082  3  1.69 
PSc540204               244.9859  54.3821    57422 WIYN 0.174 0.174  7 26.7  
PSc540204               244.9859  54.3821    57422 WIYN 0.174 0.563  2  3.60 
PSc540206               243.8003  54.6457    56564 MMT  0.300 0.300  9  5.36 
PSc540206               243.8003  54.6457    56564 MMT  0.300 0.415  2  3.39 
PSc540206               243.8003  54.6457    56564 MMT  0.300 1.088  2  2.51 
PSc540207               245.1772  54.8868    56564 MMT  0.485 0.485 10 13.7  
PSc540207               245.1772  54.8868    56564 MMT  0.485 0.156  3  2.02 
PSc540213               244.1965  55.0952    56564 MMT  0.236 0.235  8  7.23 
PSc540215 SNII          350.8968  -0.3425    56926 MMT  0.097 0.097 13 14.5  
PSc540217               213.2511  53.8166    57162 MMT  0.198 0.198  8  5.21 
PSc540217               213.2511  53.8166    57162 MMT  0.198 0.479  5  2.90 
PSc540218               212.5845  53.8856    56564 MMT  0.477 0.478  6  4.75 
PSc540218               212.5845  53.8856    56564 MMT  0.477 0.313  3  2.90 
PSc540218               212.5845  53.8856    56564 MMT  0.477 0.269  2  2.42 
PSc540221                36.1042  -3.2633    56924 MMT  0.209 0.209 11  9.77 
PSc540221                36.1042  -3.2633    56924 MMT  0.209 0.608  2  2.91 
PSc540224               213.3885  54.3187    57162 MMT  0.116 0.482  3  2.80 
PSc540224               213.3885  54.3187    57162 MMT  0.116 0.115  3  2.45 
PSc540224               213.3885  54.3187    57162 MMT  0.116 0.159  2  2.85 
PSc540224               213.3885  54.3187    57162 MMT  0.116 0.508  2  2.52 
PSc540227                36.1595  -5.4973    56927 MMT  0.557 0.558  6 12.6  
PSc540227                36.1595  -5.4973    56927 MMT  0.557 0.456  4  4.52 
PSc540227                36.1595  -5.4973    56927 MMT  0.557 0.192  2  2.24 
PSc540228               334.0295  -1.0894    56982 MMT  0.464 0.464  5  6.45 
PSc540228               334.0295  -1.0894    56982 MMT  0.464 0.395  5  3.77 
PSc540228               334.0295  -1.0894    56982 MMT  0.464 0.121  3  3.08 
PSc540233               351.7474  -1.1405    57662 MMT  0.587 0.587  7  4.83 
PSc540233               351.7474  -1.1405    57662 MMT  0.587 0.276  2  2.23 
PSc540233               351.7474  -1.1405    57662 MMT  0.587 0.412  2  2.05 
PSc540236               352.5818  -0.5505    57282 WIYN 0.312 0.312  3  4.73 
PSc540236               352.5818  -0.5505    57282 WIYN 0.312 0.495  3  3.32 
PSc540240                36.9708  -5.3341    57346 MMT  0.349 0.350  4  3.69 
PSc540240                36.9708  -5.3341    57346 MMT  0.349 0.109  2  1.84 
PSc540241                36.1285  -5.4310    56927 MMT  0.462 0.463  6 13.7  
PSc540241                36.1285  -5.4310    56927 MMT  0.462 0.396  4  2.08 
PSc540241                36.1285  -5.4310    56927 MMT  0.462 0.117  2  3.30 
PSc540242                36.6040  -5.1328    56927 MMT  0.404 0.405 11  7.94 
PSc540242                36.6040  -5.1328    56927 MMT  0.404 0.077  2  1.53 
PSc540249                35.5610  -5.0696    56926 MMT  0.573 0.574  6 24.1  
PSc540249                35.5610  -5.0696    56926 MMT  0.573 0.501  5  4.96 
PSc540249                35.5610  -5.0696    56926 MMT  0.573 0.203  2  3.41 
PSc540250 Bad           353.0000  -1.1471    57663 MMT  0.557 0.557 11  7.07 
PSc540250 Bad           353.0000  -1.1471    57663 MMT  0.557 0.201  2  2.28 
PSc540251               352.5481  -0.8867    57282 WIYN       0.011  5  5.87 
PSc540251               352.5481  -0.8867    57282 WIYN       0.349  3  4.13 
PSc540252               351.2776  -1.3273    57662 MMT  0.540 0.540  8  3.56 
PSc540252               351.2776  -1.3273    57662 MMT  0.540 0.172  2  2.46 
PSc540255               244.3855  54.3159    56564 MMT  0.638 0.639  6 10.5  
PSc540255               244.3855  54.3159    56564 MMT  0.638 0.238  2  2.80 
PSc540259                37.0505  -4.6162    57716 MMT  0.143 0.143 13 14.5  
PSc540261               351.6505  -0.7619    56926 MMT  0.114 0.338  5  2.83 
PSc540261               351.6505  -0.7619    56926 MMT  0.114 0.580  3  2.96 
PSc540261               351.6505  -0.7619    56926 MMT  0.114 0.295  2  3.02 
PSc540261               351.6505  -0.7619    56926 MMT  0.114 0.696  2  2.85 
PSc540265                35.1169  -4.4230    56930 MMT        0.047  7  6.21 
PSc540265                35.1169  -4.4230    56930 MMT        0.590  3  2.85 
PSc540266 Bad           240.5822  54.9205    57161 MMT  0.643 0.644 10  6.63 
PSc540267               335.3663   0.5363    57282 WIYN 0.313 0.318  9 14.0  
PSc540267               335.3663   0.5363    57282 WIYN 0.313 0.313  3 13.2  
PSc540269               240.1815  55.1490    57161 MMT  0.580 0.580  4  2.88 
PSc540269               240.1815  55.1490    57161 MMT  0.580 0.289  2  2.68 
PSc540269               240.1815  55.1490    57161 MMT  0.580 0.069  2  2.15 
PSc540270 Bad           332.7970   0.6205    57663 MMT  0.578 0.578  6  4.90 
PSc540270 Bad           332.7970   0.6205    57663 MMT  0.578 0.406  2  2.53 
PSc540270 Bad           332.7970   0.6205    57663 MMT  0.578 0.300  2  2.00 
PSc540271               334.8913   1.0562    56926 MMT  0.158 0.158  5  3.02 
PSc540272               351.5997   0.3545    57665 MMT  0.549 0.549  6  9.91 
PSc540272               351.5997   0.3545    57665 MMT  0.549 0.478  3  2.20 
PSc540272               351.5997   0.3545    57665 MMT  0.549 0.185  2  2.09 
PSc540273                36.6411  -3.6908    57662 MMT  0.175 0.510  2  2.83 
PSc540273                36.6411  -3.6908    57662 MMT  0.175 0.590  2  2.47 
PSc540273                36.6411  -3.6908    57662 MMT  0.175 0.742  2  2.40 
PSc540275                34.9544  -3.6477    56925 MMT  0.428 0.429  6 20.0  
PSc540275                34.9544  -3.6477    56925 MMT  0.428 0.362  3  2.30 
PSc540275                34.9544  -3.6477    56925 MMT  0.428 0.334  2  5.41 
PSc540275                34.9544  -3.6477    56925 MMT  0.428 0.090  2  4.33 
PSc540284               332.8749   0.7884    57663 MMT  0.350 0.351  6 15.8  
PSc540284               332.8749   0.7884    57663 MMT  0.350 0.031  2  5.44 
PSc540284               332.8749   0.7884    57663 MMT  0.350 0.262  2  2.11 
PSc540284               332.8749   0.7884    57663 MMT  0.350 0.288  2  2.07 
PSc540291               334.1069   1.4686    56925 MMT  0.377 0.377  8  3.98 
PSc540291               334.1069   1.4686    56925 MMT  0.377 0.279  2  3.52 
PSc540291               334.1069   1.4686    56925 MMT  0.377 0.533  2  2.78 
PSc550003                52.9210 -28.7748    57013 AAT  0.229 0.229 10 24.2  
PSc550003                52.9210 -28.7748    57013 AAT  0.229 0.215  2  3.30 
PSc550006                53.6463 -28.1265    57013 AAT  0.351 0.379  3  4.46 
PSc550006                53.6463 -28.1265    57013 AAT  0.351 0.501  3  4.23 
PSc550006                53.6463 -28.1265    57013 AAT  0.351 0.432  2  3.54 
PSc550007                53.6345 -28.1993    57013 AAT  0.103 0.102  6  7.86 
PSc550007                53.6345 -28.1993    57013 AAT  0.103 0.049  5  2.37 
PSc550007                53.6345 -28.1993    57013 AAT  0.103 0.992  2  5.37 
PSc550008                51.6692 -28.0649    57013 AAT  0.066 0.066  6 12.2  
PSc550008                51.6692 -28.0649    57013 AAT  0.066 0.420  2  3.97 
PSc550009                53.7263 -27.6223    57013 AAT  0.335 0.335  6 33.1  
PSc550009                53.7263 -27.6223    57013 AAT  0.335 0.273  5  5.41 
PSc550009                53.7263 -27.6223    57013 AAT  0.335 0.020  2  3.19 
PSc550014                52.6894 -27.6359    57013 AAT  0.128 0.128 11 14.2  
PSc550014                52.6894 -27.6359    57013 AAT  0.128 0.114  2  2.64 
PSc550022                36.6180  -5.5395    56927 MMT  0.532 0.531  6  4.50 
PSc550022                36.6180  -5.5395    56927 MMT  0.532 0.415  3  3.58 
PSc550022                36.6180  -5.5395    56927 MMT  0.532 0.171  2  4.24 
PSc550025 VAR           334.8305  -0.9779    52140 SDSS 0.098 0.133  4  2.71 
PSc550025 VAR           334.8305  -0.9779    52140 SDSS 0.098 0.432  3  2.27 
PSc550025 VAR           334.8305  -0.9779    52140 SDSS 0.098 0.040  3  1.97 
PSc550027               352.7215  -1.6009    57663 MMT  0.224 0.224 13  6.61 
PSc550029               352.5302  -1.2499    57663 MMT  0.426 0.170  3  3.13 
PSc550029               352.5302  -1.2499    57663 MMT  0.426 0.426  2  3.66 
PSc550029               352.5302  -1.2499    57663 MMT  0.426 0.915  2  2.96 
PSc550029               352.5302  -1.2499    57663 MMT  0.426 0.414  2  2.31 
PSc550029               352.5302  -1.2499    57663 MMT  0.426 0.330  2  1.72 
PSc550031                36.3368  -5.3220    56927 MMT  0.282 0.281 13 10.5  
PSc550032                35.5795  -5.3462    56926 MMT  0.084 0.084  9 19.1  
PSc550032                35.5795  -5.3462    56926 MMT  0.084 0.823  4  2.52 
PSc550040               351.3356  -1.3028    57662 MMT  0.214 0.215 13  9.98 
PSc550043                36.1139  -4.9439    57282 WIYN 0.498 0.348  3  3.41 
PSc550043                36.1139  -4.9439    57282 WIYN 0.498 0.010  2  3.12 
PSc550043                36.1139  -4.9439    57282 WIYN 0.498 0.265  2  1.83 
PSc550045                37.1242  -4.8974    57716 MMT  0.292 0.292 11  8.32 
PSc550047                36.0192  -5.0157    56927 MMT  0.320 0.321  9  9.32 
PSc550047                36.0192  -5.0157    56927 MMT  0.320 0.081  2  2.65 
PSc550050               332.9133  -0.6346    56980 MMT  0.202 0.203 10 18.1  
PSc550050               332.9133  -0.6346    56980 MMT  0.202 0.109  2  1.68 
PSc550053               334.5773  -0.2508    56985 MMT  0.148 0.148  9 14.2  
PSc550060               353.1953  -0.6161    57283 MMT  0.252 0.252 14 17.7  
PSc550061                54.2520 -28.0173    57013 AAT  0.743 0.611  4  8.70 
PSc550061                54.2520 -28.0173    57013 AAT  0.743 0.742  3  6.64 
PSc550061                54.2520 -28.0173    57013 AAT  0.743 0.240  2  2.03 
PSc550062               333.4954  -0.2192    56980 MMT  0.131 0.131  8 22.2  
PSc550062               333.4954  -0.2192    56980 MMT  0.131 0.044  3  2.84 
PSc550063               333.1629  -0.2700    56980 MMT  0.493 0.494  5  3.78 
PSc550063               333.1629  -0.2700    56980 MMT  0.493 0.394  3  2.55 
PSc550065               333.2519  -0.3030    56980 MMT        0.689  4  5.33 
PSc550065               333.2519  -0.3030    56980 MMT        1.079  2  4.08 
PSc550065               333.2519  -0.3030    56980 MMT        0.235  2  2.50 
PSc550065               333.2519  -0.3030    56980 MMT        0.197  2  2.50 
PSc550067               351.4060  -0.8052    56926 MMT        0.158  5  3.96 
PSc550067               351.4060  -0.8052    56926 MMT        0.435  2  4.12 
PSc550067               351.4060  -0.8052    56926 MMT        0.758  2  2.29 
PSc550069               352.1030  -0.7175    56981 MMT  0.723 0.532  3  2.86 
PSc550069               352.1030  -0.7175    56981 MMT  0.723 0.723  2  2.86 
PSc550069               352.1030  -0.7175    56981 MMT  0.723 0.158  2  1.72 
PSc550069               352.1030  -0.7175    56981 MMT  0.723 0.052  2  1.58 
PSc550072               352.2047  -0.6253    57282 WIYN       0.401  4  6.20 
PSc550072               352.2047  -0.6253    57282 WIYN       0.313  3 14.5  
PSc550077               351.3091  -0.5373    56926 MMT  0.268 0.269 13 12.3  
PSc550080               334.8160   0.5686    56926 MMT  0.296 0.296 13 19.8  
PSc550086                37.0949  -3.7869    57662 MMT  0.139 0.139 13 14.0  
PSc550088                36.8543  -3.6791    57662 MMT  0.210 0.209 11  6.98 
PSc550088                36.8543  -3.6791    57662 MMT  0.210 0.336  2  4.83 
PSc550089                35.8088  -3.9723    56923 MMT  0.175 0.175  9 29.7  
PSc550089                35.8088  -3.9723    56923 MMT  0.175 0.097  3  2.15 
PSc550096 SNIa           52.7768 -26.3979    57013 AAT  0.212 0.223  6 17.3  
PSc550096 SNIa           52.7768 -26.3979    57013 AAT  0.212 0.629  2  8.02 
PSc550116               334.2439  -0.1393    52619 SDSS 0.000 0.334  3  2.42 
PSc550116               334.2439  -0.1393    52619 SDSS 0.000 0.016  3  2.12 
PSc550116               334.2439  -0.1393    52619 SDSS 0.000 0.697  2  3.46 
PSc550116               334.2439  -0.1393    52619 SDSS 0.000 0.447  2  1.62 
PSc550119                36.7132  -4.4988    57716 MMT  0.294 0.294  8  6.26 
PSc550119                36.7132  -4.4988    57716 MMT  0.294 0.126  2  1.47 
PSc550120                37.3062  -4.3345    56922 MMT  0.394 0.393 11 10.5  
PSc550120                37.3062  -4.3345    56922 MMT  0.394 0.086  2  1.68 
PSc550134                54.3043 -28.0109    57013 AAT  0.145 0.145 14 22.7  
PSc550140                35.7796  -4.4499    56923 MMT  0.189 0.189  9  8.81 
PSc550140                35.7796  -4.4499    56923 MMT  0.189 0.491  3  2.15 
PSc550146               352.4151  -0.3312    56981 MMT  0.177 0.177 13  7.32 
PSc550150                35.1685  -3.7168    56925 MMT  0.323 0.324 12  9.43 
PSc550152                36.6370  -3.5923    57662 MMT  0.691 0.692  7  7.85 
PSc550152                36.6370  -3.5923    57662 MMT  0.691 0.189  3  2.45 
PSc550152                36.6370  -3.5923    57662 MMT  0.691 0.036  3  2.39 
PSc550154 SNIa           36.3559  -3.5961    56924 MMT  0.212 0.211 13 10.5  
PSc550176                36.6895  -3.9928    57662 MMT  0.219 0.220 13 15.4  
PSc550177                36.3610  -4.0212    57662 MMT  0.044 0.044 10 13.7  
PSc550181                53.8631 -27.5961    57013 AAT  0.075 0.075  9 12.5  
PSc550181                53.8631 -27.5961    57013 AAT  0.075 0.377  2  2.23 
PSc550181                53.8631 -27.5961    57013 AAT  0.075 0.348  2  2.20 
PSc550190 SNIbc (Ic)     53.2678 -26.9647    57013 AAT  0.060 0.059 11 19.2  
PSc550190 SNIbc (Ic)     53.2678 -26.9647    57013 AAT  0.060 0.538  2  2.83 
PSc550196               334.5831   1.1541    56926 MMT  0.668 0.668  3  2.98 
PSc550196               334.5831   1.1541    56926 MMT  0.668 0.108  3  2.71 
PSc550196               334.5831   1.1541    56926 MMT  0.668 0.279  2  2.29 
PSc550197 SNIa          333.8096   1.2736    56925 MMT  0.248 0.249  9  8.59 
PSc550200               333.6091  -0.8860    56982 MMT  0.255 0.255  8  8.40 
PSc550200               333.6091  -0.8860    56982 MMT  0.255 0.279  4  7.06 
PSc550211               351.6163   0.1177    57665 MMT  0.281 0.281 13 17.4  
PSc550219               352.6684   0.6238    56987 MMT  1.080 1.080  3  2.32 
PSc550219               352.6684   0.6238    56987 MMT  1.080 0.578  2  2.19 
PSc550219               352.6684   0.6238    56987 MMT  1.080 0.287  2  1.94 
PSc550219               352.6684   0.6238    56987 MMT  1.080 0.154  2  1.49 
PSc550223                34.8959  -3.2112    56925 MMT  0.165 0.165 11 10.4  
PSc550223                34.8959  -3.2112    56925 MMT  0.165 0.079  2  3.03 
PSc550225               334.7285   1.2885    56926 MMT  0.213 0.213 13  7.33 
PSc550226               333.5344   1.3772    56925 MMT  0.382 0.383  8  7.68 
PSc550226               333.5344   1.3772    56925 MMT  0.382 0.124  5  2.82 
PSc550227               333.7697   1.4578    56925 MMT  0.170 0.170 11  7.41 
PSc550227               333.7697   1.4578    56925 MMT  0.170 0.082  2  4.25 
PSc560003               352.9729  -1.7547    57663 MMT  0.583 0.584 10  4.85 
PSc560003               352.9729  -1.7547    57663 MMT  0.583 0.307  2  2.90 
PSc560024               351.1846   0.4672    57665 MMT  0.396 0.396  3  2.61 
PSc560024               351.1846   0.4672    57665 MMT  0.396 0.590  2  2.60 
PSc560024               351.1846   0.4672    57665 MMT  0.396 0.228  2  2.42 
PSc560024               351.1846   0.4672    57665 MMT  0.396 0.113  2  1.89 
PSc560026               352.4972   0.0177    57666 MMT  0.143 0.143  9 20.5  
PSc560026               352.4972   0.0177    57666 MMT  0.143 0.091  2  1.89 
PSc560033 SNIa          353.5991  -0.6835    57283 MMT  0.083 0.083  9 24.1  
PSc560033 SNIa          353.5991  -0.6835    57283 MMT  0.083 0.821  3  2.61 
PSc560054 SNIa          353.2963  -0.3363    57283 MMT  0.300 0.481  9  8.05 
PSc560054 SNIa          353.2963  -0.3363    57283 MMT  0.300 0.118  3  2.13 
PSc560059               333.0302   0.1568    56980 MMT  0.365 0.365 11  6.11 
PSc560059               333.0302   0.1568    56980 MMT  0.365 0.262  2  2.54 
PSc560060               334.6062   0.5281    56926 MMT  1.023 0.565  2  2.94 
PSc560060               334.6062   0.5281    56926 MMT  1.023 1.023  2  2.66 
PSc560060               334.6062   0.5281    56926 MMT  1.023 0.979  2  2.55 
PSc560060               334.6062   0.5281    56926 MMT  1.023 0.304  2  2.45 
PSc560063               335.2006   1.0259    56926 MMT  0.239 0.239  9 15.1  
PSc560063               335.2006   1.0259    56926 MMT  0.239 0.555  5  6.63 
PSc560075               334.2195   1.1218    56925 MMT  0.347 0.346 10  6.44 
PSc560075               334.2195   1.1218    56925 MMT  0.347 0.083  2  2.26 
PSc560087 SNIa          352.6753  -1.5561    57663 MMT  0.310 0.309 11 10.1  
PSc560087 SNIa          352.6753  -1.5561    57663 MMT  0.310 0.208  2  2.01 
PSc560099               352.6598  -0.8613    57282 WIYN 0.300 0.301  5 15.3  
PSc560099               352.6598  -0.8613    57282 WIYN 0.300 0.317  3 13.5  
PSc560100               352.8311  -1.0064    57663 MMT  0.467 0.466  8 14.0  
PSc560100               352.8311  -1.0064    57663 MMT  0.467 0.122  2  3.54 
PSc560104                37.2459  -4.7344    57716 MMT  0.479 0.160  5  2.69 
PSc560104                37.2459  -4.7344    57716 MMT  0.479 0.482  2  3.82 
PSc560104                37.2459  -4.7344    57716 MMT  0.479 0.622  2  3.71 
PSc560104                37.2459  -4.7344    57716 MMT  0.479 0.218  2  3.31 
PSc560106                53.1774 -28.4711    57013 AAT  0.275 0.274 12 24.3  
PSc560107                54.6776 -28.2242    57013 AAT  0.493 0.494  5  4.00 
PSc560107                54.6776 -28.2242    57013 AAT  0.493 0.025  4  2.93 
PSc560107                54.6776 -28.2242    57013 AAT  0.493 0.325  2  2.36 
PSc560109               335.1473  -0.4667    56985 MMT  0.560 0.112  4  2.54 
PSc560109               335.1473  -0.4667    56985 MMT  0.560 0.027  3  2.32 
PSc560109               335.1473  -0.4667    56985 MMT  0.560 0.561  2  2.94 
PSc560109               335.1473  -0.4667    56985 MMT  0.560 0.057  2  2.57 
PSc560110               333.7830  -0.4092    56982 MMT  0.406 0.406  6 17.8  
PSc560110               333.7830  -0.4092    56982 MMT  0.406 0.749  2  8.97 
PSc560110               333.7830  -0.4092    56982 MMT  0.406 0.073  2  6.06 
PSc560110               333.7830  -0.4092    56982 MMT  0.406 0.341  2  4.65 
PSc560111               333.0702  -0.5869    56980 MMT  0.559 0.559  9  8.37 
PSc560111               333.0702  -0.5869    56980 MMT  0.559 0.185  2  2.65 
PSc560111               333.0702  -0.5869    56980 MMT  0.559 0.138  2  1.61 
PSc560113               351.3863  -1.1037    57662 MMT  0.214 0.214  9 12.0  
PSc560113               351.3863  -1.1037    57662 MMT  0.214 0.506  2  2.21 
PSc560116 SNIa           36.8018  -4.5781    56922 MMT  0.075 0.075 13 11.0  
PSc560117                36.5897  -4.3065    57716 MMT  0.295 0.295 13 17.1  
PSc560120                37.1434  -4.3801    57716 MMT  0.387 0.387 10 12.4  
PSc560120                37.1434  -4.3801    57716 MMT  0.387 0.047  2  1.47 
PSc560124                54.2354 -28.0456    57013 AAT  0.268 0.268 11 12.3  
PSc560124                54.2354 -28.0456    57013 AAT  0.268 0.437  2  4.86 
PSc560125                53.1996 -28.0215    57013 AAT  0.214 0.213  3  5.81 
PSc560125                53.1996 -28.0215    57013 AAT  0.214 0.629  2  7.09 
PSc560126               333.3408  -0.2764    56980 MMT  0.104 0.104  7  2.76 
PSc560126               333.3408  -0.2764    56980 MMT  0.104 0.386  4  2.19 
PSc560127                53.7263 -27.6223    57013 AAT  0.335 0.335  6 41.8  
PSc560127                53.7263 -27.6223    57013 AAT  0.335 0.273  3  2.52 
PSc560127                53.7263 -27.6223    57013 AAT  0.335 0.019  2  3.68 
PSc560128                54.3070 -27.4223    57013 AAT  0.471 0.471  6 17.2  
PSc560128                54.3070 -27.4223    57013 AAT  0.471 0.121  3  3.15 
PSc560128                54.3070 -27.4223    57013 AAT  0.471 0.095  2  4.89 
PSc560129                54.4199 -27.5278    57013 AAT  0.455 0.453  6  5.00 
PSc560129                54.4199 -27.5278    57013 AAT  0.455 0.994  2  2.98 
PSc560129                54.4199 -27.5278    57013 AAT  0.455 0.070  2  2.24 
PSc560134                52.5550 -27.6787    57013 AAT  0.109 0.108  8 19.6  
PSc560134                52.5550 -27.6787    57013 AAT  0.109 0.390  5  6.88 
PSc560138                52.5446 -27.4535    57013 AAT  0.101 0.101 13 29.3  
PSc560144               351.9687   0.5663    57665 MMT  0.215 0.215 11  5.97 
PSc560144               351.9687   0.5663    57665 MMT  0.215 0.153  2  1.99 
PSc560148                52.7632 -26.6575    57013 AAT  0.679 0.680  3  8.77 
PSc560148                52.7632 -26.6575    57013 AAT  0.679 0.041  2  2.90 
PSc560148                52.7632 -26.6575    57013 AAT  0.679 0.123  2  2.52 
PSc560148                52.7632 -26.6575    57013 AAT  0.679 0.034  2  2.01 
PSc560149               334.6293   1.1288    56926 MMT  0.147 0.147  3  2.65 
PSc560149               334.6293   1.1288    56926 MMT  0.147 0.226  2  3.26 
PSc560149               334.6293   1.1288    56926 MMT  0.147 0.354  2  2.81 
PSc560149               334.6293   1.1288    56926 MMT  0.147 0.336  2  2.53 
PSc560149               334.6293   1.1288    56926 MMT  0.147 0.568  2  2.51 
PSc560150               333.9603   1.2283    56925 MMT  0.200 0.200  9 15.8  
PSc560150               333.9603   1.2283    56925 MMT  0.200 0.048  2  1.48 
PSc560151               334.9001   1.1925    56926 MMT  0.245 0.244  8 11.8  
PSc560151               334.9001   1.1925    56926 MMT  0.245 0.083  2  2.78 
PSc560151               334.9001   1.1925    56926 MMT  0.245 0.086  2  1.92 
PSc560156               352.2841   0.7789    57666 MMT  0.442 0.442 11 14.5  
PSc560156               352.2841   0.7789    57666 MMT  0.442 0.086  2  2.39 
PSc560157               352.2957   0.8082    57666 MMT  0.405 0.405  4  2.69 
PSc560157               352.2957   0.8082    57666 MMT  0.405 0.505  2  2.25 
PSc560157               352.2957   0.8082    57666 MMT  0.405 0.098  2  2.05 
PSc560166               333.8699   1.5872    56925 MMT  0.753 0.345  4  2.56 
PSc560166               333.8699   1.5872    56925 MMT  0.753 0.752  4  2.44 
PSc560166               333.8699   1.5872    56925 MMT  0.753 0.071  2  2.62 
PSc560166               333.8699   1.5872    56925 MMT  0.753 0.176  2  2.34 
PSc570001                36.2242  -5.7294    57282 WIYN 0.328 0.328 10 22.4  
PSc570001                36.2242  -5.7294    57282 WIYN 0.328 0.317  3  7.49 
PSc570006 FELT          335.4496  -0.2430    56985 MMT  0.269 0.270  5  3.79 
PSc570006 FELT          335.4496  -0.2430    56985 MMT  0.269 0.488  3  2.44 
PSc570006 FELT          335.4496  -0.2430    56985 MMT  0.269 0.159  2  2.67 
PSc570008               334.1788  -0.1994    57282 WIYN 0.070 0.070  6  8.91 
PSc570008               334.1788  -0.1994    57282 WIYN 0.070 0.019  5  1.89 
PSc570008               334.1788  -0.1994    57282 WIYN 0.070 0.424  3  3.61 
PSc570010               353.3621  -0.5045    57283 MMT  1.079 0.155  4  2.62 
PSc570010               353.3621  -0.5045    57283 MMT  1.079 1.079  3  2.52 
PSc570010               353.3621  -0.5045    57283 MMT  1.079 0.422  2  1.82 
PSc570011               352.4630  -0.6246    57282 WIYN       0.007  6  4.55 
PSc570011               352.4630  -0.6246    57282 WIYN       0.348  5  4.30 
PSc570012                36.0556  -4.5240    56923 MMT  0.459 0.460  6  6.14 
PSc570012                36.0556  -4.5240    56923 MMT  0.459 0.175  2  3.16 
PSc570017               334.8591   0.1935    56985 MMT  0.230 0.230 13  4.55 
PSc570022 SNIa          351.1235  -0.4845    56926 MMT  0.300 0.302  6  6.77 
PSc570022 SNIa          351.1235  -0.4845    56926 MMT  0.300 0.405  4  8.29 
PSc570022 SNIa          351.1235  -0.4845    56926 MMT  0.300 0.830  2  4.17 
PSc570024                52.5855 -27.8070    57013 AAT  0.345 0.345  6  6.38 
PSc570024                52.5855 -27.8070    57013 AAT  0.345 0.397  3  4.26 
PSc570024                52.5855 -27.8070    57013 AAT  0.345 0.229  2  4.37 
PSc570025 SNIa          335.0595   0.3774    56985 MMT  0.300 0.486  4  2.91 
PSc570025 SNIa          335.0595   0.3774    56985 MMT  0.300 0.586  2  2.95 
PSc570025 SNIa          335.0595   0.3774    56985 MMT  0.300 0.294  2  2.58 
PSc570025 SNIa          335.0595   0.3774    56985 MMT  0.300 0.233  2  2.16 
PSc570026               335.6816   0.3278    57282 WIYN 0.003 0.334  3  6.38 
PSc570026               335.6816   0.3278    57282 WIYN 0.003 0.361  2  7.80 
PSc570028               352.8917   0.0488    56987 MMT  0.270 0.518  4  2.41 
PSc570028               352.8917   0.0488    56987 MMT  0.270 0.262  2  2.45 
PSc570030               352.2755   0.4169    57666 MMT  0.280 0.280 12 19.7  
PSc570035                35.8923  -5.3772    57282 WIYN       0.292  4  4.73 
PSc570035                35.8923  -5.3772    57282 WIYN       0.370  3  5.64 
PSc570036                53.9234 -28.9161    57013 AAT  0.516 0.405  4  3.44 
PSc570036                53.9234 -28.9161    57013 AAT  0.516 0.517  3  4.88 
PSc570036                53.9234 -28.9161    57013 AAT  0.516 0.295  2  2.33 
PSc570036                53.9234 -28.9161    57013 AAT  0.516 0.479  2  1.60 
PSc570041                51.6914 -28.3156    57013 AAT  0.161 0.161  7 20.6  
PSc570041                51.6914 -28.3156    57013 AAT  0.161 0.108  3  2.23 
PSc570041                51.6914 -28.3156    57013 AAT  0.161 0.546  2 10.00 
PSc570041                51.6914 -28.3156    57013 AAT  0.161 0.084  2  2.71 
PSc570043                37.3173  -4.1377    56922 MMT  0.587 0.688  6  3.07 
PSc570043                37.3173  -4.1377    56922 MMT  0.587 0.587  3  3.05 
PSc570043                37.3173  -4.1377    56922 MMT  0.587 0.036  2  1.36 
PSc570048                35.2193  -4.3419    56930 MMT  0.603 0.602  8  4.63 
PSc570048                35.2193  -4.3419    56930 MMT  0.603 0.307  2  1.87 
PSc570048                35.2193  -4.3419    56930 MMT  0.603 0.165  2  1.85 
PSc570052               351.5920  -0.3792    56926 MMT  0.239 0.240 13  9.68 
PSc570055               351.6096  -0.2081    56926 MMT        0.301  4  2.03 
PSc570055               351.6096  -0.2081    56926 MMT        0.625  3  2.69 
PSc570055               351.6096  -0.2081    56926 MMT        0.341  3  1.81 
PSc570056 SNIa           37.0067  -3.4951    57662 MMT  0.294 0.294 11 10.4  
PSc570056 SNIa           37.0067  -3.4951    57662 MMT  0.294 0.034  2  1.58 
PSc570060 FELT          335.0500   0.9393    56926 MMT  0.245 0.245  7  7.31 
PSc570060 FELT          335.0500   0.9393    56926 MMT  0.245 0.186  4  2.19 
PSc570060 FELT          335.0500   0.9393    56926 MMT  0.245 0.282  2  9.24 
PSc570061               335.3175   0.9973    56926 MMT  0.057 0.056 11 10.7  
PSc570062 SNIa          353.1017   0.2956    56987 MMT  0.125 0.124  9 14.6  
PSc570062 SNIa          353.1017   0.2956    56987 MMT  0.125 0.489  5 21.6  
PSc570070               333.6162   1.0585    57663 MMT  0.250 0.250  9 13.8  
PSc570070               333.6162   1.0585    57663 MMT  0.250 0.370  4  6.23 
PSc570072                35.4925  -3.3096    56925 MMT  0.285 0.284  6  2.48 
PSc570072                35.4925  -3.3096    56925 MMT  0.285 0.147  2  2.18 
PSc570072                35.4925  -3.3096    56925 MMT  0.285 0.495  2  1.98 
PSc570081               129.9567  42.9576    57066 WIYN       0.404  7  4.31 
PSc570081               129.9567  42.9576    57066 WIYN       0.488  2  3.17 
PSc570083                36.3456  -5.3235    56927 MMT  0.305 0.305 11  6.70 
PSc570083                36.3456  -5.3235    56927 MMT  0.305 0.206  2  2.22 
PSc570086                52.4845 -28.7719    57013 AAT  0.035 0.036 13 23.5  
PSc570088                53.0760 -26.7403    57013 AAT  0.659 0.660  4  8.10 
PSc570088                53.0760 -26.7403    57013 AAT  0.659 0.398  2  3.16 
PSc570088                53.0760 -26.7403    57013 AAT  0.659 0.025  2  2.39 
PSc570091                52.6944 -26.5012    57013 AAT  0.451 0.452  8 18.4  
PSc570091                52.6944 -26.5012    57013 AAT  0.451 0.021  3  3.35 
PSc570091                52.6944 -26.5012    57013 AAT  0.451 0.411  2  2.35 
PSc570097               129.5110  43.8813    57718 MMT  0.208 0.375  6  4.72 
PSc570097               129.5110  43.8813    57718 MMT  0.208 0.208  4  2.60 
PSc580001               149.4417   2.4466    56564 MMT  0.482 0.483  7 24.7  
PSc580001               149.4417   2.4466    56564 MMT  0.482 0.415  4  4.83 
PSc580001               149.4417   2.4466    56564 MMT  0.482 0.133  2  2.63 
PSc580002                36.5317  -4.6175    57716 MMT  0.442 0.442  6  6.39 
PSc580002                36.5317  -4.6175    57716 MMT  0.442 0.337  4  3.24 
PSc580002                36.5317  -4.6175    57716 MMT  0.442 0.102  2  2.31 
PSc580004                36.6129  -4.0689    57662 MMT  0.344 0.343 10  4.33 
PSc580004                36.6129  -4.0689    57662 MMT  0.344 0.240  2  2.83 
PSc580005                35.2163  -4.5916    56930 MMT  0.321 0.319  6  4.59 
PSc580005                35.2163  -4.5916    56930 MMT  0.321 0.307  4  2.54 
PSc580005                35.2163  -4.5916    56930 MMT  0.321 0.169  2  2.51 
PSc580006                35.1586  -4.6422    56930 MMT  0.198 0.198 10 22.7  
PSc580006                35.1586  -4.6422    56930 MMT  0.198 0.046  2  2.00 
PSc580009                52.7769 -27.8695    57013 AAT  0.219 0.219  9 13.8  
PSc580009                52.7769 -27.8695    57013 AAT  0.219 0.426  2 10.8  
PSc580010                36.7327  -3.7428    57662 MMT  0.327 0.328 11 13.9  
PSc580010                36.7327  -3.7428    57662 MMT  0.327 0.072  2  1.98 
PSc580011 Bad            51.3969 -27.6960    57013 AAT  0.141 0.141 10 21.9  
PSc580015               129.2355  44.7044    56564 MMT        0.384  4  4.50 
PSc580015               129.2355  44.7044    56564 MMT        0.225  3  3.23 
PSc580015               129.2355  44.7044    56564 MMT        0.677  2  3.93 
PSc580015               129.2355  44.7044    56564 MMT        0.294  2  3.60 
PSc580015               129.2355  44.7044    56564 MMT        0.057  2  2.35 
PSc580016                37.0401  -3.3615    57662 MMT  0.464 0.113  6  2.96 
PSc580016                37.0401  -3.3615    57662 MMT  0.464 0.176  3  2.87 
PSc580017                36.0634  -3.4139    56924 MMT  0.487 0.431  4  3.43 
PSc580017                36.0634  -3.4139    56924 MMT  0.487 0.487  3  3.43 
PSc580017                36.0634  -3.4139    56924 MMT  0.487 0.158  2  3.25 
PSc580017                36.0634  -3.4139    56924 MMT  0.487 0.483  2  2.88 
PSc580018                35.3106  -3.0971    56925 MMT  0.233 0.233  9 15.4  
PSc580018                35.3106  -3.0971    56925 MMT  0.233 0.151  2  2.16 
PSc580018                35.3106  -3.0971    56925 MMT  0.233 0.176  2  2.02 
PSc580021               352.1556   0.8008    57666 MMT  0.287 0.287 10 13.8  
PSc580024                35.6402  -5.4649    56926 MMT  0.555 0.555  3  6.33 
PSc580024                35.6402  -5.4649    56926 MMT  0.555 0.451  2  4.09 
PSc580024                35.6402  -5.4649    56926 MMT  0.555 0.186  2  3.58 
PSc580024                35.6402  -5.4649    56926 MMT  0.555 0.485  2  2.03 
PSc580036                52.2645 -28.7899    57013 AAT  0.474 0.474  4  8.11 
PSc580036                52.2645 -28.7899    57013 AAT  0.474 0.038  2  2.87 
PSc580036                52.2645 -28.7899    57013 AAT  0.474 0.395  2  2.63 
PSc580037               130.1137  43.2277    57066 WIYN 0.243 0.243  7  3.57 
PSc580037               130.1137  43.2277    57066 WIYN 0.243 0.146  4  6.71 
PSc580037               130.1137  43.2277    57066 WIYN 0.243 0.495  2  4.43 
PSc580040               149.7149   1.1308    57134 MMT  0.078 0.199  4  2.25 
PSc580040               149.7149   1.1308    57134 MMT  0.078 0.202  2  2.30 
PSc580045                37.1748  -4.7145    57716 MMT  0.514 0.513  6  9.46 
PSc580045                37.1748  -4.7145    57716 MMT  0.514 0.155  2  3.03 
PSc580045                37.1748  -4.7145    57716 MMT  0.514 0.479  2  2.37 
PSc580063                51.7652 -28.5205    57013 AAT  0.449 0.449  6  5.94 
PSc580072               150.0326   2.0236    57013 AAT  0.222 0.222  8  9.76 
PSc580072               150.0326   2.0236    57013 AAT  0.222 0.396  2  2.61 
PSc580087               150.2837   2.5868    56564 MMT  0.250 0.249  9 12.0  
PSc580087               150.2837   2.5868    56564 MMT  0.250 0.167  2  2.31 
PSc580088               149.4657   2.4856    56564 MMT  0.092 0.091  8 17.2  
PSc580088               149.4657   2.4856    56564 MMT  0.092 0.008  3  2.07 
PSc580088               149.4657   2.4856    56564 MMT  0.092 0.534  2  1.98 
PSc580095               150.0559   3.4987    57133 MMT  0.190 0.577  3  2.47 
PSc580095               150.0559   3.4987    57133 MMT  0.190 0.190  2  3.14 
PSc580095               150.0559   3.4987    57133 MMT  0.190 0.205  2  2.55 
PSc580095               150.0559   3.4987    57133 MMT  0.190 0.689  2  2.51 
PSc580096               150.0513   3.5151    57013 AAT  0.503 0.504  3  3.70 
PSc580096               150.0513   3.5151    57013 AAT  0.503 0.488  3  3.31 
PSc580103                36.1910  -4.9825    56927 MMT  0.520 0.521  9  6.58 
PSc580103                36.1910  -4.9825    56927 MMT  0.520 0.279  2  2.47 
PSc580104 SNIa           36.1201  -4.9665    56927 MMT  0.322 0.323 11 11.1  
PSc580104 SNIa           36.1201  -4.9665    56927 MMT  0.322 0.078  2  2.18 
PSc580107               335.5514   0.4097    57282 WIYN 0.338 0.338  3  5.60 
PSc580107               335.5514   0.4097    57282 WIYN 0.338 0.483  3  2.38 
PSc580107               335.5514   0.4097    57282 WIYN 0.338 0.368  2  5.98 
PSc580110               129.6281  43.5644    57718 MMT  0.086 0.086  9 23.0  
PSc580110               129.6281  43.5644    57718 MMT  0.086 0.824  3 20.1  
PSc580114               130.9326  44.5528    57131 MMT  0.700 0.700  5  3.67 
PSc580114               130.9326  44.5528    57131 MMT  0.700 0.588  5  3.61 
PSc580114               130.9326  44.5528    57131 MMT  0.700 0.321  2  2.19 
PSc580118                36.6601  -5.3578    56927 MMT  0.333 0.333  9 13.0  
PSc580118                36.6601  -5.3578    56927 MMT  0.333 0.078  2  2.09 
PSc580121                36.6638  -5.2196    57346 MMT  0.288 0.289  3  3.55 
PSc580121                36.6638  -5.2196    57346 MMT  0.288 0.123  3  2.32 
PSc580121                36.6638  -5.2196    57346 MMT  0.288 0.580  2  2.72 
PSc580121                36.6638  -5.2196    57346 MMT  0.288 0.715  2  2.69 
PSc580122                36.5648  -5.1879    56927 MMT  0.464 0.116  7  4.02 
PSc580122                36.5648  -5.1879    56927 MMT  0.464 0.400  4  2.80 
PSc580130               132.4184  44.0065    57716 MMT  0.485 0.646  6  6.62 
PSc580130               132.4184  44.0065    57716 MMT  0.485 0.012  5  2.75 
PSc580132               148.9528   1.5540    56564 MMT  0.103 0.102  9 13.5  
PSc580132               148.9528   1.5540    56564 MMT  0.103 0.018  4  2.11 
PSc580140               149.7108   1.8460    57013 AAT  0.425 0.548  3  3.03 
PSc580140               149.7108   1.8460    57013 AAT  0.425 0.557  2  3.07 
PSc580141               333.2923   0.0275    56980 MMT  0.133 0.132  8 10.00 
PSc580141               333.2923   0.0275    56980 MMT  0.133 0.278  3 10.3  
PSc580142               351.6763  -0.4194    56926 MMT  0.175 0.176  7  3.20 
PSc580149               333.2772   0.5986    57663 MMT  0.097 0.097  9 13.9  
PSc580149               333.2772   0.5986    57663 MMT  0.097 0.376  5 25.1  
PSc580150                35.6735  -3.7561    56925 MMT  0.320 0.320  8 15.8  
PSc580150                35.6735  -3.7561    56925 MMT  0.320 0.080  2  2.40 
PSc580153 SNII           36.2881  -3.7709    57662 MMT  0.100 0.190  5  3.37 
PSc580153 SNII           36.2881  -3.7709    57662 MMT  0.100 0.343  2  3.20 
PSc580156                36.3256  -3.4604    57662 MMT  0.408 0.409  5  2.99 
PSc580156                36.3256  -3.4604    57662 MMT  0.408 0.335  5  2.25 
PSc580156                36.3256  -3.4604    57662 MMT  0.408 0.581  2  2.98 
PSc580167               129.8003  44.7947    57074 MMT  0.213 0.284  5  8.18 
PSc580167               129.8003  44.7947    57074 MMT  0.213 0.213  4  6.41 
PSc580167               129.8003  44.7947    57074 MMT  0.213 0.126  3  2.49 
PSc580178                52.7577 -26.6397    57013 AAT  0.227 0.227  6  7.48 
PSc580178                52.7577 -26.6397    57013 AAT  0.227 0.647  3  5.40 
PSc580178                52.7577 -26.6397    57013 AAT  0.227 0.110  2  1.75 
PSc580179               130.9168  45.2676    56564 MMT  0.192 0.192  8 15.0  
PSc580179               130.9168  45.2676    56564 MMT  0.192 1.132  2  2.74 
PSc580184                52.6450 -26.5053    57013 AAT  0.327 0.328  9 19.5  
PSc580190                35.7295  -4.9714    57282 WIYN 0.335 0.008  5  3.95 
PSc580190                35.7295  -4.9714    57282 WIYN 0.335 0.347  3  4.48 
PSc580190                35.7295  -4.9714    57282 WIYN 0.335 0.334  2  4.15 
PSc580192                36.6954  -5.0426    56927 MMT  0.495 0.496 10  8.53 
PSc580192                36.6954  -5.0426    56927 MMT  0.495 0.172  2  2.42 
PSc580210               129.9248  43.0261    57066 WIYN       0.113  7  6.21 
PSc580210               129.9248  43.0261    57066 WIYN       0.236  2  6.72 
PSc580212               130.1708  43.0949    57066 WIYN       0.404  5  4.22 
PSc580212               130.1708  43.0949    57066 WIYN       0.118  4  1.30 
PSc580212               130.1708  43.0949    57066 WIYN       0.295  2  4.54 
PSc580218                36.6659  -4.6637    57716 MMT        0.495 10  6.23 
PSc580218                36.6659  -4.6637    57716 MMT        0.168  3  2.74 
PSc580219                52.0814 -28.7659    57013 AAT  0.541 0.541  9 14.0  
PSc580219                52.0814 -28.7659    57013 AAT  0.541 0.013  2  2.62 
PSc580219                52.0814 -28.7659    57013 AAT  0.541 0.452  2  1.91 
PSc580228               131.2322  43.8259    56564 MMT  0.580 0.580  6  3.30 
PSc580228               131.2322  43.8259    56564 MMT  0.580 0.306  2  2.09 
PSc580233               148.9648   2.2422    56564 MMT  0.484 0.484  5  3.36 
PSc580233               148.9648   2.2422    56564 MMT  0.484 0.322  4  3.08 
PSc580233               148.9648   2.2422    56564 MMT  0.484 0.155  2  2.92 
PSc580233               148.9648   2.2422    56564 MMT  0.484 0.051  2  2.75 
PSc580235 SNIa          150.2358   2.5791    57013 AAT  0.330 0.996  3  3.15 
PSc580235 SNIa          150.2358   2.5791    57013 AAT  0.330 0.398  2  2.75 
PSc580235 SNIa          150.2358   2.5791    57013 AAT  0.330 0.501  2  2.30 
PSc580240                53.1539 -26.7817    57013 AAT        0.500  2  3.92 
PSc580240                53.1539 -26.7817    57013 AAT        0.382  2  2.46 
PSc580244               129.1710  45.5093    57074 MMT  0.216 0.215  4  2.94 
PSc580244               129.1710  45.5093    57074 MMT  0.216 0.167  3  2.84 
PSc580244               129.1710  45.5093    57074 MMT  0.216 0.339  2  3.79 
PSc580244               129.1710  45.5093    57074 MMT  0.216 0.012  2  2.40 
PSc580244               129.1710  45.5093    57074 MMT  0.216 0.387  2  1.87 
PSc580248               150.0266   3.0401    57133 MMT        0.220  9  4.06 
PSc580248               150.0266   3.0401    57133 MMT        0.812  3  3.10 
PSc580249               150.1801   3.0351    56564 MMT  0.218 0.218  8  5.37 
PSc580256                53.7419 -26.5644    57013 AAT  0.232 0.428  3  3.43 
PSc580256                53.7419 -26.5644    57013 AAT  0.232 0.503  3  3.29 
PSc580256                53.7419 -26.5644    57013 AAT  0.232 0.232  2  3.48 
PSc580257               149.9314   3.5352    57133 MMT  0.592 0.593  5  5.66 
PSc580257               149.9314   3.5352    57133 MMT  0.592 0.518  3  2.44 
PSc580257               149.9314   3.5352    57133 MMT  0.592 0.185  3  2.43 
PSc580257               149.9314   3.5352    57133 MMT  0.592 0.611  2  3.94 
PSc580263               151.0341   2.3566    57132 MMT  0.405 0.405  5  3.79 
PSc580263               151.0341   2.3566    57132 MMT  0.405 0.353  5  3.70 
PSc580263               151.0341   2.3566    57132 MMT  0.405 1.053  2  3.02 
PSc580264               150.5645   2.3643    56564 MMT  0.176 0.176  9 11.4  
PSc580264               150.5645   2.3643    56564 MMT  0.176 0.290  3  2.53 
PSc580268                34.7880  -4.0376    56930 MMT  0.431 0.430 10 11.7  
PSc580268                34.7880  -4.0376    56930 MMT  0.431 0.154  2  3.32 
PSc580269               130.8676  44.4852    57131 MMT  0.148 0.148  9 18.7  
PSc580269               130.8676  44.4852    57131 MMT  0.148 0.930  2  2.61 
PSc580270 SNIa          130.2000  44.5904    57131 MMT  0.294 0.293  7  6.56 
PSc580270 SNIa          130.2000  44.5904    57131 MMT  0.294 0.930  4  4.54 
PSc580270 SNIa          130.2000  44.5904    57131 MMT  0.294 0.720  2 10.1  
PSc580271                36.3657  -3.4872    56924 MMT  0.533 0.533  6 20.3  
PSc580271                36.3657  -3.4872    56924 MMT  0.533 0.432  4  2.59 
PSc580271                36.3657  -3.4872    56924 MMT  0.533 0.170  2  4.29 
PSc580276 SNIa           53.5212 -28.8077    57013 AAT  0.339 0.466  5  3.80 
PSc580276 SNIa           53.5212 -28.8077    57013 AAT  0.339 1.031  2  1.85 
PSc580280 SNIIn          53.2257 -28.2400    57013 AAT  0.261 0.261  6 12.7  
PSc580280 SNIIn          53.2257 -28.2400    57013 AAT  0.261 0.203  3  2.24 
PSc580280 SNIIn          53.2257 -28.2400    57013 AAT  0.261 0.677  2 10.5  
PSc580285                54.4081 -28.1557    57013 AAT  0.231 0.231  6 14.1  
PSc580285                54.4081 -28.1557    57013 AAT  0.231 0.006  4  3.16 
PSc580285                54.4081 -28.1557    57013 AAT  0.231 0.639  2  6.04 
PSc580286                35.7756  -3.4201    56925 MMT  0.478 0.984  4  3.77 
PSc580286                35.7756  -3.4201    56925 MMT  0.478 0.554  2  3.95 
PSc580286                35.7756  -3.4201    56925 MMT  0.478 0.258  2  2.77 
PSc580286                35.7756  -3.4201    56925 MMT  0.478 0.414  2  2.47 
PSc580287                36.5101  -4.9341    56927 MMT  0.207 0.207 13 14.4  
PSc580288                36.5716  -4.7901    57716 MMT  0.140 0.140 13 16.9  
PSc580289 SNIIn          37.1429  -4.9130    57346 MMT  0.294 0.294  8  4.24 
PSc580289 SNIIn          37.1429  -4.9130    57346 MMT  0.294 0.202  2  1.91 
PSc580290                36.0698  -4.8635    56927 MMT  0.468 0.468  6 12.7  
PSc580290                36.0698  -4.8635    56927 MMT  0.468 0.121  2  2.98 
PSc580290                36.0698  -4.8635    56927 MMT  0.468 0.435  2  2.91 
PSc580300 SNIa          130.3336  44.7877    56564 MMT  0.240 0.239  7  8.86 
PSc580300 SNIa          130.3336  44.7877    56564 MMT  0.240 0.405  3  5.57 
PSc580300 SNIa          130.3336  44.7877    56564 MMT  0.240 0.648  2  3.44 
PSc580311                36.8330  -4.5417    57716 MMT  0.253 0.253  8 15.9  
PSc580311                36.8330  -4.5417    57716 MMT  0.253 0.012  5  2.09 
PSc580312 SNIa           35.2532  -4.8171    56926 MMT  0.404 0.484  5  2.82 
PSc580312 SNIa           35.2532  -4.8171    56926 MMT  0.404 0.163  2  1.83 
PSc580313               129.9750  43.8622    57718 MMT  0.196 0.196  7  8.46 
PSc580313               129.9750  43.8622    57718 MMT  0.196 0.280  2  2.06 
PSc580313               129.9750  43.8622    57718 MMT  0.196 0.205  2  1.90 
PSc580317               128.7175  44.0612    57422 WIYN 0.213 0.213  8 12.7  
PSc580317               128.7175  44.0612    57422 WIYN 0.213 0.334  3  5.29 
PSc580319               130.1265  44.2427    57131 MMT  0.306 0.306 13 13.0  
PSc580320               129.0687  44.1783    56564 MMT  0.298 0.299  8 14.4  
PSc580320               129.0687  44.1783    56564 MMT  0.298 0.133  3  1.78 
PSc580328                53.9147 -27.0960    57013 AAT  0.313 0.313  6 33.6  
PSc580328                53.9147 -27.0960    57013 AAT  0.313 0.251  2  2.05 
PSc580329                35.1094  -5.3500    56926 MMT  0.603 0.512  5  2.94 
PSc580329                35.1094  -5.3500    56926 MMT  0.603 0.526  3  2.86 
PSc580329                35.1094  -5.3500    56926 MMT  0.603 0.603  2  3.19 
PSc580331                36.4130  -4.1360    56922 MMT  0.612 0.613  6  7.74 
PSc580331                36.4130  -4.1360    56922 MMT  0.612 0.122  3  2.22 
PSc580331                36.4130  -4.1360    56922 MMT  0.612 0.230  2  2.77 
PSc580331                36.4130  -4.1360    56922 MMT  0.612 0.409  2  1.93 
PSc580343                36.7161  -4.3552    57716 MMT  0.310 0.311 11 12.5  
PSc580343                36.7161  -4.3552    57716 MMT  0.310 0.211  2  1.79 
PSc580355                52.3225 -27.5647    57013 AAT        0.368  3  4.21 
PSc580355                52.3225 -27.5647    57013 AAT        0.413  3  3.19 
PSc580355                52.3225 -27.5647    57013 AAT        0.063  3  2.27 
PSc580363                36.9518  -3.3782    57662 MMT  0.494 0.494 11  6.57 
PSc580363                36.9518  -3.3782    57662 MMT  0.494 0.137  2  1.39 
PSc590002 SNIa          149.5463   0.8779    57134 MMT  0.200 0.197 10 13.3  
PSc590002 SNIa          149.5463   0.8779    57134 MMT  0.200 0.046  2  1.35 
PSc590004               150.2615   1.0699    56564 MMT  0.170 0.170  9 24.3  
PSc590004               150.2615   1.0699    56564 MMT  0.170 0.967  3  2.53 
PSc590005 SNIa          151.0185   1.2140    57013 AAT  0.175 0.173 13  8.81 
PSc590010               151.2350   1.9280    57013 AAT  0.464 0.441  4  2.78 
PSc590010               151.2350   1.9280    57013 AAT  0.464 0.018  2  2.67 
PSc590010               151.2350   1.9280    57013 AAT  0.464 0.407  2  2.09 
PSc590011               150.4139   1.8978    57013 AAT  0.744 0.745  3  5.58 
PSc590011               150.4139   1.8978    57013 AAT  0.744 0.300  2  4.52 
PSc590011               150.4139   1.8978    57013 AAT  0.744 0.393  2  3.36 
PSc590011               150.4139   1.8978    57013 AAT  0.744 0.411  2  2.57 
PSc590017               149.3258   1.7517    56564 MMT  0.125 0.124 10 17.6  
PSc590017               149.3258   1.7517    56564 MMT  0.125 0.395  4  2.04 
PSc590026               148.7692   1.8291    56564 MMT  0.265 0.265 13 11.8  
PSc590028               148.5349   1.8245    56564 MMT        0.407  5  3.33 
PSc590028               148.5349   1.8245    56564 MMT        0.324  4  4.01 
PSc590028               148.5349   1.8245    56564 MMT        0.354  3  2.67 
PSc590031 SNIa          149.0729   2.0023    56564 MMT  0.340 0.314  6  3.10 
PSc590031 SNIa          149.0729   2.0023    56564 MMT  0.340 0.378  2  2.51 
PSc590031 SNIa          149.0729   2.0023    56564 MMT  0.340 0.975  2  1.97 
PSc590038               151.0235   2.7418    56564 MMT  0.547 0.547 11  8.13 
PSc590045 SNII          149.3449   2.5190    57013 AAT  0.130 0.138 11 13.0  
PSc590045 SNII          149.3449   2.5190    57013 AAT  0.130 0.400  2  3.20 
PSc590049               150.0721   2.7503    57013 AAT        0.495  6  8.46 
PSc590049               150.0721   2.7503    57013 AAT        0.395  4  2.03 
PSc590049               150.0721   2.7503    57013 AAT        0.410  2  1.94 
PSc590052               150.2197   2.9297    56564 MMT  0.500 0.500 10  7.43 
PSc590052               150.2197   2.9297    56564 MMT  0.500 0.315  3  2.98 
PSc590056               150.4500   3.0301    57133 MMT  0.600 0.599  3  2.80 
PSc590056               150.4500   3.0301    57133 MMT  0.600 0.678  3  1.89 
PSc590058 Bad           149.7508   3.1863    56564 MMT  0.222 0.222 11 17.2  
PSc590061               150.5311   3.2840    57133 MMT  0.747 0.748  7  6.56 
PSc590061               150.5311   3.2840    57133 MMT  0.747 0.041  3  2.46 
PSc590061               150.5311   3.2840    57133 MMT  0.747 0.069  2  2.26 
PSc590062               149.8364   3.5312    57133 MMT  0.404 0.404  5  5.71 
PSc590062               149.8364   3.5312    57133 MMT  0.404 0.416  4  4.11 
PSc590062               149.8364   3.5312    57133 MMT  0.404 0.972  2  3.10 
PSc590063               149.1890   3.4429    57013 AAT  0.407 0.408  3  3.85 
PSc590063               149.1890   3.4429    57013 AAT  0.407 0.496  3  3.55 
PSc590063               149.1890   3.4429    57013 AAT  0.407 0.356  2  2.82 
PSc590063               149.1890   3.4429    57013 AAT  0.407 0.107  2  2.15 
PSc590065 VAR           149.3610   3.6279    52286 SDSS 0.368 0.410  3  2.71 
PSc590065 VAR           149.3610   3.6279    52286 SDSS 0.368 0.534  2  3.63 
PSc590065 VAR           149.3610   3.6279    52286 SDSS 0.368 0.070  2  2.28 
PSc590065 VAR           149.3610   3.6279    52286 SDSS 0.368 0.426  2  2.23 
PSc590074                52.8200 -27.3358    57013 AAT  0.068 0.068 11 40.0  
PSc590074                52.8200 -27.3358    57013 AAT  0.068 0.795  2  2.52 
PSc590075                35.3267  -4.9952    56926 MMT  0.652 0.652  6  4.76 
PSc590075                35.3267  -4.9952    56926 MMT  0.652 0.690  5  3.92 
PSc590076                36.6260  -4.3659    57716 MMT  0.334 0.334  3  2.86 
PSc590076                36.6260  -4.3659    57716 MMT  0.334 0.915  3  2.85 
PSc590076                36.6260  -4.3659    57716 MMT  0.334 0.174  2  2.69 
PSc590077                35.1582  -3.2571    56925 MMT  0.536 0.536  6 16.7  
PSc590077                35.1582  -3.2571    56925 MMT  0.536 0.427  4  4.29 
PSc590077                35.1582  -3.2571    56925 MMT  0.536 0.173  2  4.70 
PSc590097 SNIa           37.1566  -5.1629    57346 MMT  0.232 0.232  5  4.40 
PSc590097 SNIa           37.1566  -5.1629    57346 MMT  0.232 0.455  3  4.05 
PSc590102 Bad           149.6534   1.1363    57134 MMT  0.612 0.613  6  5.12 
PSc590102 Bad           149.6534   1.1363    57134 MMT  0.612 0.122  2  2.51 
PSc590106               149.9977   1.8753    57013 AAT  0.187 0.186 13 19.3  
PSc590109               151.2451   2.3429    57132 MMT  0.676 0.676  5  2.72 
PSc590109               151.2451   2.3429    57132 MMT  0.676 0.123  3  1.76 
PSc590115 Bad           149.2637   2.3939    56564 MMT  0.280 0.281 13 11.3  
PSc590117               149.9970   2.4066    57013 AAT  0.308 0.307  6 12.8  
PSc590117               149.9970   2.4066    57013 AAT  0.308 0.399  2  6.60 
PSc590131               130.2914  42.9204    57066 WIYN 0.233 0.495  4  5.05 
PSc590131               130.2914  42.9204    57066 WIYN 0.233 0.152  2  3.10 
PSc590131               130.2914  42.9204    57066 WIYN 0.233 0.516  2  2.65 
PSc590131               130.2914  42.9204    57066 WIYN 0.233 0.053  2  1.70 
PSc590132               131.5949  43.1820    56363 SDSS 0.425 0.425  5  3.42 
PSc590132               131.5949  43.1820    56363 SDSS 0.425 0.112  4  3.41 
PSc590132               131.5949  43.1820    56363 SDSS 0.425 0.776  2  1.98 
PSc590136                36.3869  -4.9591    56927 MMT  0.069 0.069 13  9.61 
PSc590138                37.2506  -4.3866    57716 MMT  0.385 0.385  6 22.9  
PSc590138                37.2506  -4.3866    57716 MMT  0.385 0.057  2  5.69 
PSc590142               129.3685  43.6091    57718 MMT  0.432 0.433 11  9.22 
PSc590142               129.3685  43.6091    57718 MMT  0.432 0.230  2  2.14 
PSc590147               129.3902  43.8730    57066 MMT  0.318 0.318  5  3.91 
PSc590147               129.3902  43.8730    57066 MMT  0.318 0.481  3  2.48 
PSc590150               131.2494  44.2695    57131 MMT        0.617  3  4.05 
PSc590150               131.2494  44.2695    57131 MMT        0.595  3  3.15 
PSc590150               131.2494  44.2695    57131 MMT        0.558  2  3.26 
PSc590150               131.2494  44.2695    57131 MMT        0.346  2  3.25 
PSc590165                35.8743  -3.7839    56923 MMT  0.289 0.290 12 17.2  
PSc590170                35.2453  -3.3060    56925 MMT  0.164 0.164  8 12.1  
PSc590170                35.2453  -3.3060    56925 MMT  0.164 0.078  2  3.18 
PSc590170                35.2453  -3.3060    56925 MMT  0.164 0.636  2  2.49 
PSc590176 Bad           129.2231  45.3438    57074 MMT  0.622 0.621  8  7.44 
PSc590176 Bad           129.2231  45.3438    57074 MMT  0.622 0.696  2  2.25 
PSc590177               129.7339  45.4480    57074 MMT  0.331 0.330  6  5.20 
PSc590177               129.7339  45.4480    57074 MMT  0.331 0.255  4  2.72 
PSc590177               129.7339  45.4480    57074 MMT  0.331 0.107  2  3.86 
PSc590191               150.1379   1.9040    57013 AAT  0.220 0.219 13  7.88 
PSc590194 SNIa          130.2369  44.5243    57131 MMT  0.089 0.089 13 13.1  
PSc590201               149.3858   2.8139    56564 MMT  0.243 0.243  9 18.8  
PSc590201               149.3858   2.8139    56564 MMT  0.243 0.593  3  2.42 
PSc590202                52.9959 -26.6799    57013 AAT  0.343 0.344  7 28.8  
PSc590202                52.9959 -26.6799    57013 AAT  0.343 0.282  5  2.96 
PSc590207               149.5794   3.0721    56564 MMT  0.499 0.499 11  4.75 
PSc590207               149.5794   3.0721    56564 MMT  0.499 0.154  2  1.63 
PSc590208 Bad            35.4628  -5.2217    56926 MMT  0.412 0.412 11  7.66 
PSc590208 Bad            35.4628  -5.2217    56926 MMT  0.412 0.076  2  1.70 
PSc590212                36.1808  -4.3802    56923 MMT  0.048 0.329  3  2.70 
PSc590212                36.1808  -4.3802    56923 MMT  0.048 0.415  2  2.60 
PSc590212                36.1808  -4.3802    56923 MMT  0.048 0.308  2  2.59 
PSc590212                36.1808  -4.3802    56923 MMT  0.048 0.500  2  2.28 
PSc590226                36.8409  -4.0412    57662 MMT  0.234 0.205  5  2.71 
PSc590226                36.8409  -4.0412    57662 MMT  0.234 0.635  2  2.51 
PSc590231                35.9090  -3.8170    56923 MMT  0.143 0.142  7  4.35 
PSc590231                35.9090  -3.8170    56923 MMT  0.143 0.514  2  2.51 
PSc590231                35.9090  -3.8170    56923 MMT  0.143 0.518  2  1.84 
PSc590236               131.3242  44.3071    57131 MMT  0.609 0.610  6 12.2  
PSc590236               131.3242  44.3071    57131 MMT  0.609 0.504  2  4.67 
PSc590236               131.3242  44.3071    57131 MMT  0.609 0.198  2  2.21 
PSc590236               131.3242  44.3071    57131 MMT  0.609 0.146  2  1.89 
PSc590238                52.8189 -29.0912    57013 AAT  0.547 0.547  3  5.03 
PSc590238                52.8189 -29.0912    57013 AAT  0.547 0.380  2  2.25 
PSc590238                52.8189 -29.0912    57013 AAT  0.547 0.093  2  1.90 
PSc590238                52.8189 -29.0912    57013 AAT  0.547 0.060  2  1.89 
PSc590244                53.4269 -28.3232    57013 AAT  0.234 0.233 13 31.7  
PSc590246               130.3632  43.7159    57718 MMT  0.089 0.089 13  7.98 
PSc590248               130.0968  43.8820    57066 MMT  0.310 0.310 12 13.0  
PSc590260               131.3311  44.5095    57131 MMT  0.496 0.496 10  9.50 
PSc590260               131.3311  44.5095    57131 MMT  0.496 0.156  2  2.01 
PSc590263               132.0608  44.5796    57066 MMT  0.318 0.318  7  3.49 
PSc590263               132.0608  44.5796    57066 MMT  0.318 0.484  2  3.42 


==> anc/datafile3.txt <==
Title: Photometric Classification of 2315 Pan-STARRS1 Supernovae with Superphot 
Authors: Hosseinzadeh G., Dauphin F., Villar V.A., Berger E., Jones D.O., 
    Challis P., Chornock R., Drout M.R., Foley R.J., Kirshner R.P., Lunnan R.,
    Margutti R., Milisavljevic D., Pan Y., Rest A., Scolnic D.M., Magnier E.,
    Metcalfe N., Wainscoat R., Waters C.
Table: Classification Results
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 A9     ---   Name    Transient Name
  11- 16 F6.4   ---   z       Host Galaxy Redshift 
  18- 23 F6.4   mag   E(B-V)  Milky Way E(B-V) (1)
  25- 30 A6     ---   PClass  Photometric Classification
  32- 36 F5.3   ---   Conf    Classification confidence 
  38- 43 F6.1   ---   chi2    ?="" Reduced {chi}^2 statistic
  45- 48 F4.1   ---   R       Maximum Gelman & Rubin (1992StaSc...7..457G) convergence statistic
  50- 54 F5.3   ---   pSLSN   [0,1] Classification probability, SLSN 
  56- 60 F5.3   ---   pSNII   [0,1] Classification probability, SNII 
  62- 66 F5.3   ---   pSNIIn  [0,1] Classification probability, SNIIn
  68- 72 F5.3   ---   pSNIa   [0,1] Classification probability, SNIa 
  74- 78 F5.3   ---   pSNIbc  [0,1] Classification probability, SNIbc
--------------------------------------------------------------------------------
Note (1): E(B-V) from the Milky Way extinction maps of Schlafly & 
    Finkbeiner (2011ApJ...737..103S)
Note (2): Rows where {chi}^2 is null (blank) are where {chi}^2 went to infinity.
--------------------------------------------------------------------------------
PSc000012 0.6226 0.0181 SN Ia  0.858    1.1  1.0 0.001 0.023 0.089 0.858 0.029 
PSc000013 0.3720 0.0216 SN Ibc 0.843    1.2  1.0 0.000 0.002 0.024 0.131 0.843 
PSc000015 0.2090 0.0286 SN II  0.574   17.5  1.0 0.000 0.574 0.003 0.077 0.346 
PSc000017 0.2570 0.0213 SN II  0.757    2.8  1.0 0.000 0.757 0.023 0.040 0.180 
PSc000022 0.2530 0.0244 SN II  0.665    2.5  1.1 0.000 0.665 0.015 0.062 0.258 
PSc000031 0.2190 0.0250 SN Ia  0.592    2.9  1.0 0.002 0.024 0.375 0.592 0.007 
PSc000032 0.1650 0.0298 SN II  0.566    3.3  1.0 0.000 0.566 0.002 0.079 0.353 
PSc000036 2.0260 0.0196 SLSN   0.891    1.2  1.0 0.891 0.000 0.009 0.100 0.000 
PSc000051 0.1940 0.0123 SN II  0.838   -3.2  1.1 0.000 0.838 0.010 0.042 0.110 
PSc000059 0.7800 0.0245 SN Ia  0.384   35.5  1.0 0.376 0.006 0.224 0.384 0.010 
PSc000060 0.1470 0.0270 SN II  0.560    1.8  1.0 0.000 0.560 0.000 0.144 0.296 
PSc000068 0.1950 0.0256 SN II  0.895    2.3  1.0 0.000 0.895 0.038 0.026 0.041 
PSc000069 0.3360 0.0274 SN Ia  0.997    1.2  1.1 0.000 0.000 0.001 0.997 0.002 
PSc000070 0.2030 0.0260 SN Ibc 0.480    1.1  1.0 0.000 0.456 0.001 0.063 0.480 
PSc000075 0.0820 0.0263 SN Ibc 0.483    4.3  1.0 0.000 0.455 0.000 0.062 0.483 
PSc000080 0.4510 0.0283 SN Ia  0.986    1.4  1.0 0.000 0.005 0.002 0.986 0.007 
PSc000095 0.3300 0.0289 SN Ia  0.983    1.1  1.0 0.000 0.000 0.003 0.983 0.014 
PSc000102 0.2390 0.0143 SN Ia  0.381  801.5  1.7 0.016 0.144 0.357 0.381 0.102 
PSc000150 0.2060 0.0092 SN Ia  0.985    2.4  1.8 0.000 0.011 0.002 0.985 0.002 
PSc000153 0.0735 0.0089 SN Ibc 0.489    4.7  1.0 0.000 0.459 0.011 0.041 0.489 
PSc000156 0.4390 0.0080 SN Ia  0.968    1.5  1.0 0.000 0.009 0.019 0.968 0.004 
PSc000177 0.2410 0.0242 SN II  0.508  -38.3  1.0 0.010 0.508 0.099 0.252 0.131 
PSc000182 0.6300 0.0205 SN Ia  0.915    1.3  1.0 0.000 0.007 0.069 0.915 0.009 
PSc000186 0.1014 0.0197 SN Ia  0.765    5.2  1.1 0.000 0.023 0.013 0.765 0.199 
PSc000191 0.5010 0.0180 SN Ia  0.964    1.0  1.0 0.000 0.005 0.025 0.964 0.006 
PSc000198 0.3690 0.0225 SN II  0.568    1.5  1.0 0.000 0.568 0.151 0.209 0.072 
PSc000200 0.4300 0.0200 SN Ia  0.650    1.2  1.0 0.003 0.006 0.046 0.650 0.295 
PSc000210 0.6090 0.0239 SN Ia  0.959    1.0  1.0 0.000 0.003 0.027 0.959 0.011 
PSc000225 0.5610 0.0262 SN Ia  0.974    1.0  1.0 0.000 0.003 0.023 0.974 0.000 
PSc000230 0.2590 0.0248 SN Ibc 0.477    9.1  1.0 0.000 0.170 0.046 0.307 0.477 
PSc000237 0.1520 0.0261 SN II  0.554 -687.0  1.7 0.000 0.554 0.046 0.132 0.268 
PSc000254 0.2250 0.0284 SN II  0.614    1.7  1.0 0.000 0.614 0.001 0.037 0.348 
PSc000260 0.5590 0.0240 SN Ia  0.757    1.2  1.1 0.014 0.007 0.221 0.757 0.001 
PSc000261 0.5760 0.0254 SN Ia  0.487   21.8  1.1 0.059 0.077 0.163 0.487 0.214 
PSc000268 0.6380 0.0280 SN Ia  0.859    1.4  1.0 0.004 0.007 0.123 0.859 0.007 
PSc000271 0.3300 0.0211 SN II  0.580   16.2  1.1 0.001 0.580 0.104 0.274 0.041 
PSc000275 0.2260 0.0268 SN IIn 0.387    3.9  1.5 0.182 0.043 0.387 0.364 0.024 
PSc000288 0.2970 0.0144 SN Ibc 0.720    1.1  1.0 0.000 0.181 0.003 0.096 0.720 
PSc000345 0.3420 0.0087 SN Ia  0.994    1.4  1.0 0.000 0.001 0.003 0.994 0.002 
PSc000349 0.4800 0.0271 SN Ia  0.923    0.9  1.0 0.000 0.005 0.060 0.923 0.012 
PSc000353 0.2680 0.0164 SN Ia  0.925    2.3  1.0 0.001 0.014 0.028 0.925 0.032 
PSc000363 0.1960 0.0253 SN II  0.584    1.4  1.0 0.000 0.584 0.002 0.084 0.330 
PSc000418 0.6880 0.0196 SN Ia  0.843    1.6  1.0 0.007 0.011 0.133 0.843 0.006 
PSc000445 0.2190 0.0262 SN II  0.471    1.4  1.0 0.000 0.471 0.006 0.067 0.456 
PSc000448 0.5650 0.0317 SN Ia  0.582    1.9  1.0 0.035 0.012 0.344 0.582 0.027 
PSc000452 0.2200 0.0233 SN II  0.795    0.9  1.0 0.000 0.795 0.004 0.040 0.161 
PSc000478 0.8870 0.0089 SLSN   0.802    0.9  1.0 0.802 0.000 0.183 0.015 0.000 
PSc000536 0.1460 0.0288 SN II  0.782    0.8  1.0 0.000 0.782 0.007 0.065 0.146 
PSc000538 0.1880 0.0258 SN Ibc 0.783    1.7  1.0 0.000 0.167 0.000 0.050 0.783 
PSc000544 0.4932 0.0167 SN IIn 0.751    1.1  1.0 0.002 0.005 0.751 0.242 0.000 
PSc000552 0.3300 0.0177 SN Ia  0.995    1.8  1.0 0.000 0.000 0.003 0.995 0.002 
PSc000553 0.6791 0.0194 SN IIn 0.525    1.2  1.0 0.253 0.000 0.525 0.222 0.000 
PSc010001 0.2280 0.0064 SN II  0.923    1.4  1.0 0.000 0.923 0.039 0.014 0.024 
PSc010009 0.1421 0.0249 SN Ia  0.727    1.3  1.1 0.000 0.013 0.025 0.727 0.235 
PSc010020 0.1160 0.0085 SN Ibc 0.655    1.7  1.0 0.000 0.236 0.008 0.101 0.655 
PSc010024 0.4180 0.0088 SN Ia  0.909    0.9  1.0 0.000 0.002 0.008 0.909 0.081 
PSc010041 0.1270 0.0269 SN II  0.606    0.8  1.0 0.000 0.606 0.014 0.057 0.323 
PSc010053 0.2460 0.0077 SN Ia  0.775    1.7  1.0 0.000 0.058 0.022 0.775 0.145 
PSc010055 0.5380 0.0359 SN Ia  0.590   12.4  1.4 0.218 0.001 0.191 0.590 0.000 
PSc010058 0.2060 0.0279 SN II  0.748    1.3  1.0 0.000 0.748 0.002 0.049 0.201 
PSc010059 0.3550 0.0189 SN II  0.765    1.2  1.0 0.000 0.765 0.011 0.041 0.183 
PSc010096 0.0888 0.0247 SN II  0.649    2.2  1.0 0.000 0.649 0.027 0.129 0.195 
PSc010102 0.2380 0.0124 SN II  0.865    1.3  1.0 0.000 0.865 0.002 0.016 0.117 
PSc010120 1.8806 0.0195 SLSN   0.924   13.6  1.0 0.924 0.000 0.058 0.018 0.000 
PSc010174 0.2170 0.0173 SN Ia  0.420    6.1  1.2 0.003 0.179 0.301 0.420 0.097 
PSc010186 1.1308 0.0153 SLSN   1.000    0.6  1.0 1.000 0.000 0.000 0.000 0.000 
PSc010191 0.3860 0.0068 SN Ia  0.969    1.5  1.0 0.000 0.000 0.004 0.969 0.027 
PSc010196 0.3680 0.0128 SN Ibc 0.558    1.0  1.0 0.000 0.018 0.054 0.370 0.558 
PSc010199 0.2570 0.0214 SN Ia  0.888   10.8  1.0 0.000 0.002 0.021 0.888 0.089 
PSc010203 0.0869 0.0251 SN Ia  0.985    8.9  1.0 0.000 0.000 0.000 0.985 0.015 
PSc010204 0.4750 0.0225 SN Ia  0.842    0.8  1.0 0.000 0.023 0.075 0.842 0.060 
PSc010205 0.1650 0.0174 SN II  0.555    1.5  1.0 0.000 0.555 0.000 0.057 0.388 
PSc010211 0.5080 0.0258 SN Ia  0.751    1.3  1.0 0.001 0.037 0.045 0.751 0.166 
PSc010212 0.2850 0.0342 SN Ia  0.949    1.7  1.0 0.000 0.004 0.001 0.949 0.046 
PSc010218 0.5740 0.0292 SN Ia  0.959    1.4  1.0 0.000 0.001 0.036 0.959 0.004 
PSc010222 0.4060 0.0156 SN Ia  0.493    4.7  1.0 0.015 0.144 0.227 0.493 0.121 
PSc010224 0.1620 0.0080 SN II  0.773    0.9  1.0 0.000 0.773 0.009 0.027 0.191 
PSc010230 0.3010 0.0139 SN Ia  0.846    0.9  1.0 0.000 0.006 0.016 0.846 0.132 
PSc010232 0.2700 0.0131 SN II  0.730    0.9  1.0 0.000 0.730 0.002 0.038 0.230 
PSc010241 0.1960 0.0270 SN Ibc 0.733    2.4  1.0 0.000 0.080 0.008 0.179 0.733 
PSc010244 0.2020 0.0077 SN II  0.728    1.1  1.0 0.000 0.728 0.020 0.010 0.242 
PSc010334 0.3110 0.0117 SN II  0.387    1.5  1.0 0.000 0.387 0.068 0.291 0.254 
PSc010347 0.1441 0.0086 SN Ibc 0.484    4.6  1.0 0.000 0.441 0.004 0.071 0.484 
PSc010433 0.3030 0.0296 SN II  0.398    1.7  1.0 0.000 0.398 0.006 0.210 0.386 
PSc020026 0.5370 0.0109 SLSN   0.423    1.1  1.0 0.423 0.010 0.185 0.381 0.001 
PSc020029 0.1740 0.0309 SN II  0.726    2.1  1.1 0.000 0.726 0.015 0.061 0.198 
PSc020032 0.0829 0.0244 SN II  0.747    2.2  1.0 0.000 0.747 0.003 0.038 0.212 
PSc020033 0.5299 0.0111 SN Ia  0.913    1.3  1.0 0.001 0.007 0.072 0.913 0.007 
PSc020034 0.1980 0.0128 SN Ia  0.661    2.6  1.0 0.000 0.002 0.004 0.661 0.333 
PSc020035 0.2410 0.0128 SN Ibc 0.570    1.4  1.0 0.000 0.256 0.003 0.171 0.570 
PSc020053 0.5640 0.0274 SN IIn 0.501    3.1  1.2 0.102 0.007 0.501 0.381 0.009 
PSc020056 0.1220 0.0092 SN Ia  0.912    7.2  6.3 0.000 0.044 0.021 0.912 0.023 
PSc020062 0.3070 0.0282 SN Ia  0.377    2.9  1.2 0.000 0.251 0.284 0.377 0.088 
PSc020077 0.0631 0.0105 SN Ibc 0.522    3.4  1.0 0.000 0.439 0.000 0.039 0.522 
PSc020095 0.1340 0.0261 SN IIn 0.373    5.8  1.2 0.036 0.140 0.373 0.367 0.084 
PSc020098 0.1860 0.0116 SN II  0.830    1.2  1.0 0.000 0.830 0.004 0.038 0.128 
PSc020104 0.3050 0.0198 SN Ia  0.859    2.1  1.0 0.000 0.017 0.116 0.859 0.008 
PSc020114 0.3480 0.0267 SN Ia  0.430    1.4  1.0 0.001 0.214 0.308 0.430 0.047 
PSc020120 0.2680 0.0216 SN Ia  0.701    4.0  1.0 0.002 0.022 0.057 0.701 0.218 
PSc020148 0.1017 0.0082 SN Ia  0.766    4.5  1.2 0.000 0.036 0.026 0.766 0.172 
PSc020166 0.2750 0.0149 SN II  0.672    1.3  1.0 0.000 0.672 0.003 0.056 0.269 
PSc020182 0.1255 0.0192 SN Ibc 0.505    5.3  1.0 0.000 0.120 0.012 0.363 0.505 
PSc020190 0.2090 0.0264 SN II  0.754    2.5  1.0 0.000 0.754 0.061 0.087 0.098 
PSc020194 0.2440 0.0265 SN Ia  0.704  -34.1  1.1 0.010 0.041 0.067 0.704 0.178 
PSc020198 0.3600 0.0071 SN Ia  0.731    1.3  1.0 0.000 0.017 0.016 0.731 0.236 
PSc030005 0.4190 0.0117 SN Ia  0.931    1.2  1.0 0.000 0.016 0.041 0.931 0.012 
PSc030007 0.2590 0.0099 SN Ia  0.737    1.2  1.0 0.000 0.009 0.008 0.737 0.246 
PSc030013 0.9080 0.0197 SLSN   0.839   14.9  1.0 0.839 0.000 0.094 0.067 0.000 
PSc030063 0.3780 0.0129 SN Ia  0.797    1.0  1.0 0.003 0.013 0.015 0.797 0.172 
PSc030065 0.1180 0.0096 SN II  0.737    6.3  1.0 0.000 0.737 0.033 0.032 0.198 
PSc030068 0.2950 0.0184 SN Ibc 0.477    1.7  1.0 0.000 0.072 0.025 0.426 0.477 
PSc030077 0.3510 0.0079 SN Ia  0.787    2.7  1.0 0.029 0.002 0.151 0.787 0.031 
PSc030130 0.3190 0.0131 SN II  0.661    1.9  1.0 0.000 0.661 0.012 0.146 0.181 
PSc030164 0.3370 0.0125 SN Ia  0.506    2.2  3.2 0.008 0.124 0.319 0.506 0.043 
PSc030178 0.6590 0.0204 SLSN   0.579   -4.0  1.0 0.579 0.002 0.333 0.085 0.001 
PSc030185 0.3460 0.0200 SN Ia  0.424   -7.4  1.1 0.000 0.153 0.363 0.424 0.060 
PSc030216 0.1970 0.0151 SN Ibc 0.669    1.4  1.0 0.000 0.082 0.014 0.235 0.669 
PSc030245 0.4280 0.0119 SN Ia  0.826    2.4  1.1 0.016 0.008 0.085 0.826 0.065 
PSc030255 0.5150 0.0323 SN IIn 0.487   -3.8  1.0 0.115 0.016 0.487 0.378 0.004 
PSc030280 0.0880 0.0141 SN II  0.554    5.4  1.0 0.000 0.554 0.003 0.134 0.309 
PSc040001 0.2840 0.0095 SN Ibc 0.604    2.8  1.0 0.000 0.163 0.016 0.217 0.604 
PSc040006 0.1850 0.0209 SN IIn 0.365   -4.0  1.1 0.131 0.157 0.365 0.317 0.030 
PSc040042 0.0840 0.0205 SN II  0.412   -1.8  1.1 0.000 0.412 0.151 0.268 0.169 
PSc040051 0.1840 0.0201 SN II  0.495   -5.3  1.0 0.018 0.495 0.174 0.180 0.133 
PSc040098 0.3060 0.0078 SN Ia  0.414    1.3  1.0 0.000 0.306 0.071 0.414 0.209 
PSc040129 0.3110 0.0204 SN IIn 0.629   -4.5  1.0 0.032 0.056 0.629 0.230 0.053 
PSc040130 0.4070 0.0231 SN IIn 0.466   -1.4  1.1 0.175 0.019 0.466 0.325 0.015 
PSc040139 0.2666 0.0103 SN Ia  0.767    1.9  1.0 0.002 0.003 0.008 0.767 0.220 
PSc040147 0.2430 0.0155 SN Ia  0.487    2.7  1.1 0.000 0.025 0.013 0.487 0.475 
PSc040151 0.2550 0.0129 SN Ia  0.696    3.2  1.1 0.000 0.019 0.017 0.696 0.268 
PSc040153 0.2550 0.0125 SN II  0.764    1.7  1.0 0.000 0.764 0.005 0.051 0.180 
PSc040163 0.4140 0.0142 SN Ia  0.965    1.2  1.0 0.000 0.003 0.014 0.965 0.018 
PSc040165 0.2090 0.0129 SN Ibc 0.668    4.6  1.0 0.000 0.114 0.002 0.216 0.668 
PSc040168 0.2050 0.0117 SN Ia  0.739    2.9  1.0 0.000 0.044 0.012 0.739 0.205 
PSc040169 0.4200 0.0080 SN Ia  0.774    3.6  1.0 0.000 0.036 0.052 0.774 0.138 
PSc040170 0.1880 0.0180 SN Ia  0.711    5.1  1.2 0.000 0.019 0.007 0.711 0.263 
PSc040174 0.5010 0.0083 SN IIn 0.674    2.9  1.0 0.014 0.000 0.674 0.306 0.006 
PSc040176 0.3460 0.0121 SN Ia  0.908    2.0  1.0 0.000 0.008 0.043 0.908 0.041 
PSc040185 0.4560 0.0067 SN Ia  0.357   12.2  1.0 0.013 0.212 0.175 0.357 0.243 
PSc040204 1.1050 0.0085 SLSN   0.858    1.8  1.0 0.858 0.000 0.075 0.066 0.001 
PSc040313 0.2650 0.0139 SN Ibc 0.730    1.5  1.0 0.000 0.068 0.004 0.198 0.730 
PSc040316 0.4410 0.0194 SN IIn 0.395    2.7  1.0 0.059 0.152 0.395 0.351 0.043 
PSc040318 0.2990 0.0107 SN Ia  0.521    2.1  1.0 0.002 0.016 0.011 0.521 0.450 
PSc040343 0.3410 0.0084 SN Ia  0.606    2.7  1.0 0.001 0.086 0.150 0.606 0.157 
PSc040377 0.3510 0.0073 SN Ia  0.840    6.7  1.0 0.002 0.040 0.042 0.840 0.076 
PSc040413 0.1090 0.0057 SN II  0.459    3.4  1.0 0.000 0.459 0.002 0.092 0.447 
PSc040421 0.5700 0.0127 SN IIn 0.429   54.7  1.0 0.128 0.036 0.429 0.349 0.058 
PSc040434 0.6520 0.0120 SN Ia  0.733    1.7  1.0 0.030 0.010 0.206 0.733 0.021 
PSc040436 0.5190 0.0083 SN Ia  0.789    3.1  1.0 0.011 0.003 0.174 0.789 0.023 
PSc040445 0.2740 0.0152 SN II  0.506    1.9  1.0 0.000 0.506 0.007 0.090 0.397 
PSc040473 0.1600 0.0062 SN Ia  0.616  -25.6  1.1 0.002 0.168 0.138 0.616 0.076 
PSc040477 0.3450 0.0093 SN Ia  1.000    0.9  1.0 0.000 0.000 0.000 1.000 0.000 
PSc040511 0.3140 0.0081 SN Ia  0.966    1.3  1.0 0.000 0.002 0.006 0.966 0.026 
PSc040512 0.3140 0.0079 SN Ia  0.690   43.0  1.0 0.004 0.005 0.067 0.690 0.234 
PSc040530 0.2650 0.0073 SN Ia  0.988    1.9  1.1 0.000 0.001 0.003 0.988 0.008 
PSc040540 0.6080 0.0089 SN Ia  0.827    1.5  1.0 0.020 0.011 0.133 0.827 0.009 
PSc040542 0.2440 0.0127 SN II  0.692    2.2  1.0 0.000 0.692 0.027 0.043 0.238 
PSc040571 0.2590 0.0113 SN IIn 0.544    2.6  1.6 0.136 0.032 0.544 0.277 0.011 
PSc040573 0.3610 0.0150 SN II  0.507  -11.6  1.1 0.010 0.507 0.145 0.260 0.078 
PSc040591 0.3760 0.0073 SN Ibc 0.498    4.0  1.0 0.000 0.110 0.039 0.353 0.498 
PSc040593 0.3210 0.0117 SN Ia  0.785    2.6  1.0 0.002 0.025 0.084 0.785 0.104 
PSc040603 0.4210 0.0088 SN IIn 0.418    4.0  1.0 0.002 0.309 0.418 0.230 0.041 
PSc040693 0.4660 0.0132 SN Ia  0.843    1.3  1.0 0.000 0.033 0.067 0.843 0.057 
PSc040783 0.3288 0.0077 SN Ia  0.658    1.1  1.0 0.004 0.006 0.020 0.658 0.312 
PSc050004 0.4450 0.0126 SN Ia  0.828    1.8  1.0 0.000 0.007 0.018 0.828 0.147 
PSc050010 0.4230 0.0143 SN Ia  0.605    2.2  1.0 0.000 0.017 0.373 0.605 0.005 
PSc050017 0.3510 0.0118 SN Ia  0.856    5.0  1.0 0.000 0.028 0.057 0.856 0.059 
PSc050018 0.3040 0.0200 SN Ia  0.439    1.6  1.0 0.000 0.223 0.319 0.439 0.019 
PSc050025 0.5120 0.0067 SN IIn 0.608   24.0  1.1 0.109 0.008 0.608 0.273 0.002 
PSc050032 0.1475 0.0115 SN II  0.690    3.6  1.0 0.004 0.690 0.034 0.079 0.193 
PSc050035 0.3319 0.0082 SN IIn 0.665   18.7  1.1 0.092 0.004 0.665 0.233 0.006 
PSc050057 0.5040 0.0078 SN Ia  0.597    2.5  1.0 0.007 0.052 0.307 0.597 0.037 
PSc050064 0.6050 0.0112 SN Ia  0.676    1.3  1.0 0.023 0.008 0.272 0.676 0.021 
PSc050172 0.4930 0.0154 SN IIn 0.490    2.2  1.0 0.006 0.013 0.490 0.487 0.004 
PSc050182 0.5040 0.0107 SN Ia  0.474    3.3  1.0 0.006 0.049 0.066 0.474 0.405 
PSc050186 0.5964 0.0121 SN Ia  0.588    1.6  1.0 0.015 0.009 0.384 0.588 0.004 
PSc050209 0.5060 0.0115 SN Ia  0.744    1.1  1.0 0.007 0.016 0.126 0.744 0.107 
PSc050226 0.1900 0.0057 SN II  0.344  -17.1  1.7 0.044 0.344 0.268 0.265 0.079 
PSc050235 0.2660 0.0122 SN Ia  0.406    2.8  1.0 0.000 0.163 0.033 0.406 0.398 
PSc050264 0.2950 0.0155 SN II  0.539    3.0  1.0 0.000 0.539 0.102 0.261 0.098 
PSc050273 0.4958 0.0121 SN Ia  0.917    1.4  1.0 0.000 0.012 0.064 0.917 0.007 
PSc050274 0.2390 0.0059 SN IIn 0.558  -22.9  1.2 0.130 0.071 0.558 0.225 0.016 
PSc050292 0.1830 0.0107 SN Ibc 0.573    1.3  1.6 0.000 0.318 0.000 0.109 0.573 
PSc050320 0.2202 0.0192 SN Ia  0.407   -1.3  3.6 0.296 0.015 0.266 0.407 0.016 
PSc050598 0.2930 0.0123 SLSN   0.477    2.5  1.3 0.477 0.004 0.350 0.157 0.012 
PSc050606 0.2330 0.0092 SN II  0.875    1.2  1.0 0.000 0.875 0.023 0.049 0.053 
PSc050617 0.3780 0.0101 SN Ia  0.760    1.5  1.0 0.001 0.010 0.035 0.760 0.194 
PSc050622 0.5230 0.0132 SLSN   0.510    3.4  1.1 0.510 0.008 0.353 0.127 0.002 
PSc050623 0.5040 0.0186 SN Ia  0.487    1.7  1.0 0.006 0.098 0.281 0.487 0.128 
PSc050625 0.3320 0.0112 SN Ia  0.917    1.8  1.0 0.000 0.009 0.001 0.917 0.073 
PSc050656 0.3700 0.0099 SN Ia  0.989    0.8  1.0 0.000 0.000 0.011 0.989 0.000 
PSc050662 0.5060 0.0218 SN IIn 0.453    4.8  1.0 0.422 0.006 0.453 0.113 0.006 
PSc050663 0.5630 0.0155 SN IIn 0.693    3.5  1.1 0.012 0.005 0.693 0.288 0.002 
PSc050665 0.5870 0.0074 SN Ia  0.809    1.3  1.0 0.013 0.016 0.153 0.809 0.009 
PSc050668 0.3680 0.0194 SN IIn 0.467    3.2  1.1 0.402 0.004 0.467 0.123 0.004 
PSc050669 0.3920 0.0079 SN Ia  0.989    0.9  1.0 0.000 0.001 0.010 0.989 0.000 
PSc050789 0.1100 0.0096 SN Ibc 0.571    4.2  9.2 0.000 0.103 0.003 0.323 0.571 
PSc050983 0.5950 0.0240 SN Ia  0.469    5.0  1.2 0.071 0.009 0.426 0.469 0.025 
PSc051109 0.2290 0.0094 SN Ia  0.815    1.7  2.2 0.003 0.005 0.009 0.815 0.168 
PSc051213 0.1070 0.0090 SN II  0.480    7.4  2.2 0.000 0.480 0.227 0.196 0.097 
PSc051598 0.2600 0.0070 SN Ibc 0.784    1.0  1.0 0.000 0.063 0.005 0.148 0.784 
PSc052052 0.0670 0.0079 SN II  0.572    3.1  7.5 0.000 0.572 0.000 0.083 0.345 
PSc052122 0.3070 0.0266 SN II  0.309   -2.4  1.0 0.001 0.309 0.109 0.281 0.300 
PSc052128 0.1930 0.0088 SN II  0.506   -1.4  1.0 0.000 0.506 0.135 0.174 0.185 
PSc052136 0.4790 0.0104 SN Ia  0.955    1.3  1.0 0.000 0.000 0.039 0.955 0.006 
PSc052144 0.1254 0.0193 SN Ibc 0.536   16.1  1.4 0.000 0.417 0.003 0.044 0.536 
PSc052212 0.2220 0.0248 SN II  0.717   -3.4  1.0 0.000 0.717 0.061 0.099 0.123 
PSc052228 0.8430 0.0236 SN IIn 0.490    1.7  1.0 0.114 0.006 0.490 0.386 0.004 
PSc052281 2.3170 0.0270 SLSN   0.892    9.4  1.0 0.892 0.001 0.016 0.091 0.000 
PSc060004 0.4932 0.0090 SN IIn 0.546    1.7  1.0 0.005 0.004 0.546 0.442 0.003 
PSc060015 0.3840 0.0086 SN Ia  0.964    1.0  1.0 0.000 0.014 0.017 0.964 0.005 
PSc060029 0.3620 0.0104 SN Ia  0.954    1.2  1.0 0.000 0.007 0.035 0.954 0.004 
PSc060053 0.4860 0.0093 SN Ia  0.955    0.9  1.0 0.000 0.007 0.014 0.955 0.024 
PSc060055 0.4789 0.0106 SN Ia  0.736    1.6  1.0 0.001 0.022 0.226 0.736 0.015 
PSc060096 0.3580 0.0087 SN Ia  0.603    1.9  1.0 0.005 0.031 0.337 0.603 0.024 
PSc060139 0.2130 0.0099 SN II  0.509    2.5  1.1 0.010 0.509 0.144 0.255 0.082 
PSc060141 0.1910 0.0096 SN Ia  0.804    1.8  1.5 0.000 0.037 0.018 0.804 0.141 
PSc060157 0.3300 0.0082 SN Ia  0.445    2.7  1.5 0.139 0.008 0.370 0.445 0.038 
PSc060199 0.2520 0.0098 SN II  0.339    2.3  1.3 0.007 0.339 0.235 0.327 0.092 
PSc060220 0.0577 0.0360 SN II  0.454    2.1  1.1 0.000 0.454 0.003 0.304 0.239 
PSc060222 0.1141 0.0440 SN Ia  0.846    4.4  2.4 0.000 0.031 0.024 0.846 0.099 
PSc060238 0.3220 0.0444 SN Ia  0.786    2.7  1.3 0.023 0.023 0.143 0.786 0.025 
PSc060242 0.1090 0.0145 SN II  0.483    4.8  1.1 0.000 0.483 0.060 0.253 0.204 
PSc060249 0.3280 0.0647 SN Ia  0.738    2.0  1.1 0.008 0.089 0.083 0.738 0.082 
PSc060255 0.1430 0.0397 SN II  0.425    1.8  1.0 0.000 0.425 0.021 0.179 0.375 
PSc060281 0.3420 0.0393 SN Ia  0.619    2.7  2.7 0.025 0.013 0.336 0.619 0.007 
PSc060304 0.3370 0.0074 SN II  0.647    1.4  1.0 0.000 0.647 0.012 0.088 0.253 
PSc060321 0.1436 0.0171 SN Ia  0.780   12.8  1.1 0.000 0.028 0.118 0.780 0.074 
PSc060498 0.5620 0.0180 SN IIn 0.603   15.9  1.0 0.106 0.056 0.603 0.220 0.015 
PSc060633 0.1180 0.0105 SN II  0.735    2.4  1.0 0.000 0.735 0.007 0.046 0.212 
PSc060644 0.1390 0.0066 SN II  0.955    1.5  1.0 0.000 0.955 0.000 0.000 0.045 
PSc060939 0.2110 0.0434 SN II  0.787    1.0  1.0 0.000 0.787 0.000 0.049 0.164 
PSc061025 0.3860 0.0092 SN IIn 0.811   -2.1  1.0 0.000 0.011 0.811 0.178 0.000 
PSc061131 0.3330 0.0085 SN IIn 0.532         1.1 0.096 0.039 0.532 0.301 0.032 
PSc061135 0.2118 0.0091 SN Ibc 0.660    1.1  1.0 0.000 0.016 0.011 0.313 0.660 
PSc061139 0.3270 0.0115 SN Ia  0.866    8.2  1.0 0.000 0.015 0.047 0.866 0.072 
PSc061191 0.2700 0.0268 SN Ia  0.740    3.3  2.7 0.004 0.026 0.214 0.740 0.016 
PSc061192 0.2340 0.0220 SN Ia  0.779    2.4  1.4 0.035 0.026 0.106 0.779 0.054 
PSc061197 0.3290 0.0228 SN Ia  0.715    2.7  1.5 0.014 0.022 0.204 0.715 0.045 
PSc061198 0.5450 0.0278 SLSN   0.817    1.7  2.7 0.817 0.000 0.152 0.031 0.000 
PSc061199 0.2860 0.0209 SN Ia  0.572    2.1  1.5 0.002 0.215 0.112 0.572 0.099 
PSc061200 0.1590 0.0228 SN Ibc 0.494    1.7  1.1 0.000 0.279 0.011 0.216 0.494 
PSc061201 0.1640 0.0229 SN II  0.868    1.3  1.1 0.000 0.868 0.008 0.031 0.093 
PSc061202 0.2220 0.0227 SN II  0.478    1.5  1.0 0.000 0.478 0.035 0.274 0.213 
PSc061210 0.4820 0.0239 SN IIn 0.606    1.7  1.6 0.131 0.013 0.606 0.247 0.003 
PSc070003 0.1376 0.0479 SN Ia  0.656    3.8  3.9 0.000 0.049 0.009 0.656 0.286 
PSc070048 0.4230 0.0088 SN Ia  0.664    3.0  1.1 0.017 0.018 0.191 0.664 0.110 
PSc070050 0.4920 0.0104 SN Ia  0.797    1.0  1.0 0.002 0.028 0.080 0.797 0.093 
PSc070054 0.4475 0.0074 SN Ia  0.757    4.4  1.0 0.009 0.015 0.210 0.757 0.009 
PSc070055 0.3850 0.0093 SN IIn 0.643    2.3  1.1 0.021 0.031 0.643 0.297 0.008 
PSc070071 0.3680 0.0725 SN Ia  0.944    0.8  1.0 0.001 0.002 0.045 0.944 0.008 
PSc070110 0.2790 0.0211 SN Ia  0.831    1.3  1.1 0.001 0.039 0.071 0.831 0.058 
PSc070111 0.3530 0.0282 SN Ia  0.668    1.9  1.3 0.027 0.033 0.216 0.668 0.056 
PSc070116 0.6530 0.0750 SN IIn 0.390    2.1  1.1 0.381 0.000 0.390 0.227 0.002 
PSc070136 0.5690 0.0102 SN Ia  0.687    1.8  1.0 0.007 0.007 0.109 0.687 0.190 
PSc070151 0.3150 0.0337 SN Ia  0.364    2.5  1.1 0.003 0.262 0.118 0.364 0.253 
PSc070175 0.5470 0.0080 SN Ia  0.681    1.4  1.0 0.011 0.025 0.224 0.681 0.059 
PSc070178 0.2239 0.0547 SN II  0.777    2.5  1.0 0.000 0.777 0.032 0.081 0.110 
PSc070194 0.4750 0.0080 SN Ia  0.968    1.4  1.0 0.000 0.008 0.019 0.968 0.005 
PSc070200 0.4370 0.0280 SN Ia  0.678    1.2  1.3 0.030 0.014 0.255 0.678 0.023 
PSc070201 0.2190 0.0073 SN II  0.898    1.3  1.0 0.000 0.898 0.009 0.007 0.086 
PSc070224 0.1710 0.0090 SN Ibc 0.377    5.3  1.0 0.007 0.208 0.046 0.362 0.377 
PSc070232 0.3330 0.0085 SN Ibc 0.691    0.9  1.0 0.000 0.058 0.008 0.243 0.691 
PSc070279 0.0650 0.0276 SN II  0.497   13.7  1.2 0.000 0.497 0.002 0.051 0.450 
PSc070283 0.4430 0.0610 SN Ia  0.954    1.5  1.0 0.000 0.010 0.015 0.954 0.021 
PSc070293 0.3354 0.0260 SN Ia  0.630    1.3  1.4 0.001 0.025 0.070 0.630 0.274 
PSc070299 1.6010 0.0469 SLSN   0.992    2.1  1.0 0.992 0.000 0.005 0.003 0.000 
PSc070357 0.0540 0.0279 SN Ibc 0.552    6.5  1.0 0.000 0.355 0.000 0.093 0.552 
PSc070361 0.1800 0.0098 SN II  0.630    1.3  1.3 0.000 0.630 0.001 0.057 0.312 
PSc070402 0.3167 0.0106 SN Ia  0.976    1.3  1.0 0.000 0.001 0.007 0.976 0.016 
PSc070450 0.5830 0.0080 SN Ia  0.818    1.5  1.0 0.010 0.029 0.089 0.818 0.054 
PSc070459 0.5320 0.0458 SN Ia  0.868    1.5  1.0 0.002 0.011 0.076 0.868 0.043 
PSc070470 0.3510 0.0193 SN Ia  0.959    1.4  1.1 0.001 0.000 0.040 0.959 0.000 
PSc070472 0.6660 0.0091 SN Ia  0.590    1.5  1.0 0.085 0.005 0.303 0.590 0.017 
PSc070515 0.4730 0.0249 SN Ia  0.854    1.2  1.2 0.000 0.013 0.122 0.854 0.011 
PSc070516 0.1920 0.0278 SN II  0.855    2.3  3.1 0.000 0.855 0.036 0.087 0.022 
PSc070529 0.3180 0.0221 SN Ia  0.998    1.6  1.0 0.000 0.000 0.002 0.998 0.000 
PSc070530 0.3420 0.0269 SN Ia  0.658    1.9  1.1 0.064 0.003 0.230 0.658 0.045 
PSc070557 0.2470 0.0607 SN II  0.942    1.2  1.0 0.000 0.942 0.002 0.027 0.029 
PSc070567 0.1704 0.0389 SN Ia  0.982    2.7  4.6 0.000 0.001 0.004 0.982 0.013 
PSc070599 0.6810 0.0146 SN Ia  0.614    2.5  1.2 0.034 0.027 0.288 0.614 0.037 
PSc070607 0.3180 0.0211 SN Ibc 0.586    3.7  1.0 0.000 0.051 0.037 0.326 0.586 
PSc070611 0.1470 0.0108 SN Ibc 0.487    1.5  1.0 0.000 0.452 0.001 0.060 0.487 
PSc070612 0.5530 0.0121 SN Ia  0.868    1.3  1.0 0.002 0.007 0.048 0.868 0.075 
PSc070614 0.7480 0.0407 SN Ia  0.721    1.4  1.0 0.029 0.005 0.225 0.721 0.020 
PSc070622 0.3060 0.0128 SN II  0.744    1.8  1.0 0.000 0.744 0.013 0.158 0.085 
PSc070648 0.5150 0.0204 SN Ia  0.406    1.4  1.0 0.000 0.278 0.269 0.406 0.047 
PSc070719 0.6080 0.0456 SN Ia  0.820    1.0  1.0 0.010 0.003 0.107 0.820 0.060 
PSc070771 0.1420 0.0248 SN II  0.593    1.5  1.0 0.000 0.593 0.016 0.119 0.272 
PSc070839 0.2510 0.0222 SN Ibc 0.663    1.1  1.0 0.000 0.244 0.000 0.093 0.663 
PSc070841 0.1720 0.0216 SN II  0.534    1.2  1.0 0.000 0.534 0.004 0.070 0.392 
PSc070950 0.4520 0.0095 SN Ia  0.553    1.0  1.0 0.000 0.022 0.032 0.553 0.393 
PSc070968 0.3359 0.0716 SN Ia  0.640    1.5  1.0 0.000 0.000 0.006 0.640 0.354 
PSc070985 0.4450 0.0328 SN Ia  0.978    1.3  1.0 0.000 0.002 0.016 0.978 0.004 
PSc070986 0.3440 0.0355 SN Ia  0.997    1.3  1.0 0.000 0.000 0.001 0.997 0.002 
PSc070992 0.2860 0.0202 SN II  0.764    1.9  1.0 0.000 0.764 0.065 0.095 0.076 
PSc071011 0.4580 0.0851 SN Ia  0.468    1.7  1.6 0.071 0.000 0.461 0.468 0.000 
PSc071032 0.2849 0.0681 SN Ia  0.976    1.6  1.0 0.000 0.000 0.002 0.976 0.022 
PSc071060 0.1800 0.0066 SN II  0.455    1.6  1.0 0.000 0.455 0.006 0.154 0.385 
PSc071113 0.4920 0.0070 SN Ia  0.725    1.9  1.0 0.000 0.020 0.096 0.725 0.159 
PSc071149 0.5090 0.0252 SN Ia  0.395    1.3  1.0 0.001 0.351 0.082 0.395 0.171 
PSc071164 0.2390 0.0294 SN II  0.533    2.3  1.0 0.000 0.533 0.003 0.083 0.381 
PSc071171 0.2240 0.0219 SN II  0.931    1.9  1.0 0.000 0.931 0.008 0.007 0.054 
PSc071245 0.4790 0.1185 SN Ia  0.951    1.1  1.0 0.000 0.009 0.029 0.951 0.011 
PSc071258 0.2640 0.0289 SN Ibc 0.665    1.2  1.0 0.000 0.237 0.004 0.094 0.665 
PSc080012 0.5261 0.0800 SN Ia  0.946    1.0  1.0 0.001 0.010 0.036 0.946 0.007 
PSc080015 0.3000 0.0097 SN Ia  0.477    1.5  1.0 0.001 0.201 0.195 0.477 0.126 
PSc080021 0.3920 0.0104 SN Ia  0.407    1.4  1.0 0.000 0.251 0.037 0.407 0.305 
PSc080023 0.4590 0.0418 SN Ia  0.783    1.2  1.0 0.000 0.027 0.022 0.783 0.168 
PSc080028 0.2791 0.0396 SN Ia  0.879    1.3  1.0 0.000 0.000 0.004 0.879 0.117 
PSc080031 0.2920 0.0397 SN Ibc 0.663    1.3  1.0 0.000 0.119 0.019 0.199 0.663 
PSc080034 0.5369 0.0553 SN Ia  0.774    1.7  1.0 0.003 0.011 0.051 0.774 0.161 
PSc080048 0.2430 0.0289 SN Ibc 0.721    1.4  1.0 0.000 0.008 0.008 0.263 0.721 
PSc080049 0.1480 0.0078 SN Ibc 0.440    1.7  1.7 0.000 0.433 0.003 0.124 0.440 
PSc080067 0.2140 0.0084 SN II  0.718    1.5  1.0 0.000 0.718 0.018 0.038 0.226 
PSc080072 0.3070 0.0213 SN IIn 0.761    1.5  1.0 0.000 0.048 0.761 0.191 0.000 
PSc080077 0.2850 0.0500 SN Ibc 0.632    0.9  1.0 0.000 0.234 0.001 0.133 0.632 
PSc080087 0.3430 0.0105 SN Ibc 0.368    1.2  1.0 0.000 0.295 0.068 0.269 0.368 
PSc080093 0.4960 0.0084 SN Ia  0.508    1.3  1.0 0.007 0.050 0.420 0.508 0.015 
PSc080098 0.3420 0.0377 SN Ia  0.745    1.1  1.0 0.000 0.041 0.038 0.745 0.176 
PSc080108 0.2460 0.0408 SN Ibc 0.636    1.2  1.0 0.000 0.299 0.001 0.064 0.636 
PSc080135 0.2700 0.0097 SN Ia  0.389    0.9  1.0 0.000 0.220 0.091 0.389 0.300 
PSc080146 0.4550 0.0077 SN Ia  0.666    1.4  1.5 0.016 0.007 0.304 0.666 0.007 
PSc080160 0.4960 0.0083 SN Ia  0.493    1.5  1.0 0.002 0.229 0.187 0.493 0.089 
PSc080233 0.4940 0.0405 SN Ia  0.580    1.1  1.0 0.003 0.122 0.151 0.580 0.144 
PSc080238 0.7000 0.1048 SN Ia  0.766    1.5  1.0 0.043 0.002 0.171 0.766 0.018 
PSc080241 0.3070 0.0092 SN Ia  0.985    1.8  1.0 0.000 0.010 0.000 0.985 0.005 
PSc080242 0.1240 0.0088 SN II  0.711    1.1  1.0 0.000 0.711 0.002 0.030 0.257 
PSc080252 0.5110 0.0253 SN Ia  0.951    1.1  1.0 0.000 0.012 0.024 0.951 0.013 
PSc080253 0.3030 0.0270 SN Ia  0.693   10.3  1.1 0.001 0.079 0.070 0.693 0.157 
PSc080257 0.1831 0.0114 SN Ia  0.695    1.6  1.1 0.002 0.126 0.047 0.695 0.130 
PSc080260 0.2890 0.0100 SN Ia  0.738    1.5  1.0 0.001 0.081 0.101 0.738 0.079 
PSc080261 0.1280 0.0106 SN Ia  0.933   19.2  8.0 0.000 0.022 0.033 0.933 0.012 
PSc080284 0.4320 0.0490 SN Ia  0.587    1.5  1.0 0.003 0.102 0.133 0.587 0.175 
PSc080295 0.6230 0.0291 SN Ia  0.710    0.9  1.0 0.014 0.004 0.270 0.710 0.002 
PSc080296 0.5000 0.0237 SN Ia  0.899    1.6  1.0 0.001 0.002 0.092 0.899 0.006 
PSc080300 0.2450 0.0124 SN II  0.896    1.6  1.2 0.000 0.896 0.002 0.021 0.081 
PSc080316 0.1130 0.0081 SN II  0.796    1.4  1.0 0.000 0.796 0.022 0.078 0.104 
PSc080343 0.4500 0.0116 SN Ia  0.643    1.7  1.1 0.092 0.009 0.230 0.643 0.026 
PSc080347 0.4200 0.0107 SN Ia  0.514    3.5  1.3 0.187 0.012 0.255 0.514 0.032 
PSc080352 0.4580 0.0257 SN Ia  0.776    1.3  1.0 0.006 0.006 0.102 0.776 0.110 
PSc080363 0.3160 0.0110 SN Ia  0.497   13.3  1.2 0.002 0.108 0.053 0.497 0.340 
PSc080364 0.1300 0.0105 SN II  0.731    1.5  1.0 0.000 0.731 0.018 0.016 0.235 
PSc080380 0.5550 0.0079 SN Ia  0.499    1.0  1.0 0.021 0.007 0.466 0.499 0.007 
PSc080432 0.3530 0.0114 SN Ia  0.969    1.7  1.1 0.000 0.001 0.028 0.969 0.002 
PSc080438 0.4210 0.0088 SN Ia  0.962    1.0  1.0 0.000 0.007 0.027 0.962 0.004 
PSc080441 0.6210 0.0188 SN Ia  0.921    1.4  1.0 0.008 0.002 0.057 0.921 0.012 
PSc080455 0.0946 0.0103 SN II  0.900    2.0  1.1 0.000 0.900 0.008 0.016 0.076 
PSc080492 0.4280 0.0324 SN IIn 0.499    9.5  1.0 0.364 0.000 0.499 0.137 0.000 
PSc080517 0.2110 0.0256 SN II  0.914    1.0  1.0 0.000 0.914 0.000 0.012 0.074 
PSc080546 0.6130 0.0218 SN Ia  0.898    1.2  1.0 0.002 0.002 0.096 0.898 0.002 
PSc080554 0.6080 0.0225 SN Ia  0.927    1.0  1.0 0.000 0.004 0.037 0.927 0.032 
PSc080555 0.2390 0.0225 SN Ia  0.615    1.6  1.0 0.002 0.019 0.041 0.615 0.323 
PSc080689 0.3100 0.0267 SN Ibc 0.574    1.3  1.0 0.000 0.304 0.004 0.118 0.574 
PSc080744 0.1710 0.0652 SN Ibc 0.732    2.3  1.0 0.000 0.189 0.000 0.079 0.732 
PSc080757 0.4300 0.0505 SN Ia  0.747    1.6  1.0 0.003 0.025 0.216 0.747 0.009 
PSc080771 0.2600 0.0083 SN Ibc 0.639    8.7  1.0 0.000 0.076 0.015 0.270 0.639 
PSc080772 0.3570 0.0096 SN Ia  0.996    1.2  1.0 0.000 0.001 0.003 0.996 0.000 
PSc080788 0.1480 0.0094 SN II  0.829    2.2  1.1 0.000 0.829 0.008 0.018 0.145 
PSc080790 0.5480 0.0078 SN Ia  0.855    0.9  1.0 0.000 0.013 0.127 0.855 0.005 
PSc090019 0.2930 0.0888 SN II  0.781    1.5  1.0 0.000 0.781 0.014 0.035 0.170 
PSc090025 0.3500 0.0712 SN II  0.857    1.2  1.0 0.000 0.857 0.005 0.041 0.097 
PSc090027 0.3920 0.0438 SN Ia  0.954    1.2  1.0 0.000 0.010 0.019 0.954 0.017 
PSc090040 0.1980 0.0260 SN Ibc 0.422    1.3  1.0 0.000 0.421 0.001 0.156 0.422 
PSc090043 0.1490 0.0262 SN II  0.858    1.8  1.1 0.000 0.858 0.001 0.023 0.118 
PSc090050 0.1407 0.0123 SN Ia  0.539    2.0  1.0 0.000 0.065 0.022 0.539 0.374 
PSc090054 0.1640 0.0308 SN II  0.493    1.3  1.1 0.000 0.493 0.006 0.114 0.387 
PSc090056 0.1500 0.0300 SN Ibc 0.488    1.2  1.1 0.000 0.280 0.011 0.221 0.488 
PSc090059 0.5291 0.0279 SN Ia  0.556    1.4  1.0 0.095 0.014 0.298 0.556 0.037 
PSc090064 0.2830 0.0247 SN II  0.681    1.1  1.0 0.000 0.681 0.021 0.071 0.227 
PSc090071 0.3800 0.0263 SN Ia  0.680    1.2  1.0 0.000 0.095 0.117 0.680 0.108 
PSc090072 0.4020 0.0246 SN Ia  0.754    1.3  1.0 0.011 0.039 0.155 0.754 0.041 
PSc090097 0.4305 0.0462 SN Ia  0.751    1.7  1.0 0.004 0.009 0.233 0.751 0.003 
PSc090106 0.1980 0.0233 SN Ibc 0.544    2.6  1.0 0.000 0.052 0.030 0.374 0.544 
PSc090107 0.2190 0.0280 SN Ia  0.740    1.2  1.0 0.000 0.012 0.008 0.740 0.240 
PSc090112 0.3720 0.0327 SN Ia  0.803    1.1  1.0 0.025 0.001 0.134 0.803 0.037 
PSc090128 0.4310 0.0269 SN Ia  0.933    0.8  1.0 0.000 0.007 0.016 0.933 0.044 
PSc090130 0.5790 0.0109 SN Ia  0.863    0.8  1.0 0.017 0.003 0.114 0.863 0.003 
PSc090147 0.3090 0.0251 SN Ia  0.947    1.0  1.0 0.000 0.010 0.008 0.947 0.035 
PSc090154 0.5790 0.0459 SN Ia  0.775    1.5  1.0 0.000 0.021 0.194 0.775 0.010 
PSc090179 0.5570 0.0252 SN Ia  0.488    3.1  1.1 0.232 0.009 0.234 0.488 0.037 
PSc090196 0.3300 0.0211 SN Ia  0.989    1.6  1.0 0.000 0.001 0.008 0.989 0.002 
PSc090214 0.3710 0.0077 SN Ia  0.999    1.5  1.0 0.000 0.000 0.001 0.999 0.000 
PSc090227 0.5480 0.0281 SN Ia  0.586    2.1  1.2 0.056 0.008 0.338 0.586 0.012 
PSc090244 0.2560 0.0246 SN II  0.746    1.2  1.0 0.000 0.746 0.067 0.099 0.088 
PSc090245 0.1510 0.0125 SN II  0.707    1.7  1.0 0.000 0.707 0.002 0.035 0.256 
PSc090256 0.1240 0.0369 SN Ibc 0.595    1.7  1.0 0.000 0.033 0.021 0.351 0.595 
PSc090352 0.4339 0.0293 SN Ia  0.762    1.2  1.0 0.006 0.033 0.192 0.762 0.007 
PSc090401 0.4662 0.0084 SN Ia  0.911    0.9  1.0 0.001 0.012 0.025 0.911 0.051 
PSc090442 0.2500 0.0259 SN Ibc 0.392    1.6  1.0 0.000 0.248 0.024 0.336 0.392 
PSc090454 0.6660 0.0248 SN Ia  0.779    1.1  1.0 0.018 0.010 0.182 0.779 0.011 
PSc090486 0.6880 0.1181 SN Ia  0.717    1.5  1.0 0.012 0.007 0.243 0.717 0.021 
PSc090493 0.1710 0.0265 SN Ibc 0.476    1.1  1.2 0.000 0.423 0.000 0.101 0.476 
PSc090506 0.6510 0.0759 SN Ia  0.748    1.5  1.0 0.006 0.009 0.179 0.748 0.058 
PSc090544 0.0850 0.0092 SN II  0.755    2.5  1.0 0.000 0.755 0.001 0.080 0.164 
PSc090551 0.4150 0.0262 SN Ia  0.592    1.3  1.0 0.002 0.129 0.111 0.592 0.166 
PSc090638 0.2540 0.0270 SN Ia  0.862    1.9  1.0 0.000 0.009 0.001 0.862 0.128 
PSc090705 0.2140 0.0258 SN II  0.350   33.4  1.0 0.000 0.350 0.080 0.223 0.347 
PSc090746 0.2180 0.0276 SN Ia  0.602    1.4  1.0 0.001 0.020 0.037 0.602 0.340 
PSc090757 0.4290 0.0764 SN Ia  0.404    1.3  1.0 0.000 0.278 0.086 0.404 0.232 
PSc090841 0.6200 0.0429 SN Ia  0.647    1.5  1.0 0.001 0.029 0.311 0.647 0.012 
PSc090924 0.2849 0.0681 SN Ia  0.982    4.7  1.4 0.000 0.000 0.000 0.982 0.018 
PSc090932 0.1790 0.0370 SN II  0.474    1.4  1.0 0.000 0.474 0.002 0.062 0.462 
PSc090966 0.5920 0.0360 SN Ia  0.748    1.0  1.0 0.052 0.005 0.183 0.748 0.012 
PSc091037 0.4940 0.0293 SN Ia  0.947    1.2  1.0 0.000 0.001 0.052 0.947 0.000 
PSc091038 0.4508 0.0522 SN Ia  0.766    1.5  1.0 0.003 0.011 0.034 0.766 0.186 
PSc091166 0.4580 0.0238 SN Ia  0.596    1.3  1.0 0.006 0.009 0.078 0.596 0.311 
PSc091430 0.2190 0.0101 SN II  0.765    0.9  1.0 0.000 0.765 0.014 0.130 0.091 
PSc091437 0.4660 0.0255 SN Ia  0.844    1.4  1.1 0.001 0.009 0.139 0.844 0.007 
PSc091538 0.6360 0.0260 SN Ia  0.845    0.9  1.0 0.004 0.003 0.130 0.845 0.018 
PSc091576 0.7270 0.0768 SN Ia  0.537    1.9  1.1 0.081 0.009 0.335 0.537 0.038 
PSc091719 0.2950 0.0256 SN Ibc 0.659    1.2  1.0 0.000 0.085 0.018 0.238 0.659 
PSc091721 0.5580 0.0381 SN Ia  0.629    1.1  1.0 0.006 0.061 0.247 0.629 0.057 
PSc091729 0.2760 0.0597 SN Ibc 0.437    2.1  1.0 0.000 0.194 0.044 0.325 0.437 
PSc091736 0.4148 0.0639 SN Ia  0.503    2.2  1.0 0.000 0.083 0.406 0.503 0.008 
PSc091742 0.4250 0.0433 SN Ia  0.805    1.2  1.0 0.000 0.032 0.151 0.805 0.012 
PSc091746 0.2840 0.0126 SN Ia  0.564    0.8  1.0 0.002 0.144 0.273 0.564 0.017 
PSc091753 0.6990 0.0416 SN IIn 0.473    2.3  1.0 0.472 0.000 0.473 0.055 0.000 
PSc091755 0.2230 0.0102 SN Ia  0.822    2.0  1.0 0.000 0.030 0.012 0.822 0.136 
PSc091889 0.1870 0.0496 SN II  0.925    1.4  1.0 0.000 0.925 0.009 0.015 0.051 
PSc092056 0.2990 0.0355 SN Ibc 0.558    2.1  1.0 0.000 0.175 0.028 0.239 0.558 
PSc092228 0.4500 0.0633 SN II  0.400    1.4  1.0 0.001 0.400 0.096 0.273 0.230 
PSc092233 0.3470 0.0470 SN Ibc 0.453    2.1  1.0 0.000 0.151 0.009 0.387 0.453 
PSc092249 0.4720 0.0465 SN II  0.332    1.1  1.0 0.045 0.332 0.298 0.270 0.055 
PSc092296 0.1237 0.0353 SN II  0.733    1.5  1.0 0.000 0.733 0.005 0.040 0.222 
PSc092299 0.2660 0.0357 SN II  0.661    1.4  1.0 0.000 0.661 0.053 0.085 0.201 
PSc092304 0.1860 0.0355 SN II  0.438   -0.6  1.7 0.002 0.438 0.052 0.177 0.331 
PSc100015 0.4490 0.0299 SN Ia  0.924    0.9  1.0 0.000 0.012 0.061 0.924 0.003 
PSc100034 0.6130 0.0245 SN Ia  0.818    1.2  1.0 0.000 0.030 0.127 0.818 0.025 
PSc100035 0.5620 0.0589 SN Ia  0.633    1.4  1.0 0.014 0.032 0.256 0.633 0.065 
PSc100043 0.6120 0.0369 SN Ia  0.549    1.9  1.0 0.012 0.041 0.277 0.549 0.121 
PSc100058 0.6880 0.0264 SN Ia  0.724    1.0  1.0 0.003 0.007 0.261 0.724 0.005 
PSc100083 0.4040 0.1200 SN Ia  0.521    1.7  1.0 0.000 0.076 0.362 0.521 0.041 
PSc100102 0.3705 0.0229 SN Ia  0.708    1.1  1.0 0.001 0.014 0.014 0.708 0.263 
PSc100103 0.5620 0.0285 SN Ia  0.927    1.1  1.0 0.001 0.007 0.055 0.927 0.010 
PSc100116 0.4470 0.0119 SN Ia  0.946    1.0  1.0 0.001 0.008 0.043 0.946 0.002 
PSc100119 0.5390 0.0521 SN Ia  0.853    1.6  1.0 0.010 0.002 0.115 0.853 0.020 
PSc100121 0.3280 0.0488 SN Ibc 0.504    2.0  1.0 0.000 0.127 0.046 0.323 0.504 
PSc100127 0.5390 0.0257 SN Ia  0.399    1.2  1.0 0.350 0.011 0.215 0.399 0.025 
PSc100164 0.4050 0.0218 SN Ia  0.803    1.0  1.0 0.000 0.021 0.049 0.803 0.127 
PSc100168 0.4960 0.0606 SN Ia  0.761    1.2  1.0 0.002 0.028 0.144 0.761 0.065 
PSc100210 0.1940 0.0116 SN II  0.777    1.0  1.0 0.000 0.777 0.004 0.036 0.183 
PSc100230 0.1520 0.0225 SN Ibc 0.696    1.9  1.0 0.000 0.231 0.000 0.073 0.696 
PSc100234 0.5250 0.0245 SN Ia  0.527    2.2  1.0 0.012 0.020 0.415 0.527 0.026 
PSc100244 0.3140 0.0240 SN II  0.740    0.8  1.0 0.000 0.740 0.010 0.059 0.191 
PSc100320 0.3290 0.0282 SN Ibc 0.764    2.5  1.0 0.000 0.038 0.006 0.192 0.764 
PSc100330 0.4980 0.0252 SN Ia  0.893    1.6  1.0 0.002 0.010 0.065 0.893 0.030 
PSc100362 0.5640 0.0415 SN Ia  0.639    2.3  1.0 0.036 0.011 0.225 0.639 0.089 
PSc100397 0.6341 0.0312 SN Ia  0.613    1.5  1.0 0.092 0.004 0.285 0.613 0.006 
PSc100413 0.6280 0.0268 SN IIn 0.670    1.1  1.0 0.266 0.001 0.670 0.061 0.002 
PSc100417 0.4810 0.0294 SN Ia  0.593    1.1  1.0 0.002 0.014 0.024 0.593 0.367 
PSc100418 0.6880 0.0236 SN Ia  0.660    1.2  1.0 0.071 0.006 0.214 0.660 0.049 
PSc100421 0.2580 0.0082 SN Ia  0.970    1.5  1.0 0.000 0.011 0.014 0.970 0.005 
PSc100423 0.2209 0.0099 SN II  0.455    1.4  1.0 0.000 0.455 0.001 0.122 0.422 
PSc110004 0.2660 0.0564 SN IIn 0.446   -2.2  1.1 0.112 0.047 0.446 0.344 0.051 
PSc110010 0.3341 0.0721 SN Ia  0.542   -2.8  1.0 0.000 0.009 0.446 0.542 0.003 
PSc110014 0.3280 0.0898 SN Ia  0.667   -4.4  1.0 0.004 0.055 0.241 0.667 0.033 
PSc110016 0.1110 0.0446 SN II  0.564   -1.6  1.4 0.002 0.564 0.108 0.161 0.165 
PSc110018 0.4850 0.0681 SN IIn 0.617   -5.1  1.0 0.053 0.013 0.617 0.313 0.004 
PSc110022 0.5060 0.0239 SN Ia  0.936    0.9  1.0 0.000 0.003 0.052 0.936 0.009 
PSc110023 0.1880 0.0457 SN II  0.520   -7.5  1.3 0.009 0.520 0.123 0.238 0.110 
PSc110025 0.2443 0.0472 SN II  0.754   -5.3  1.1 0.000 0.754 0.053 0.102 0.091 
PSc110027 0.3420 0.0428 SN IIn 0.497   -2.9  1.0 0.050 0.106 0.497 0.324 0.023 
PSc110029 0.2570 0.0568 SN Ia  0.520   -3.4  1.1 0.005 0.025 0.408 0.520 0.042 
PSc110032 0.1710 0.0335 SN II  0.349   -1.6  1.1 0.024 0.349 0.226 0.278 0.123 
PSc110037 0.4810 0.0335 SN IIn 0.496   -6.0  1.1 0.317 0.007 0.496 0.173 0.007 
PSc110038 0.3390 0.0415 SN Ia  0.750   -3.6  1.0 0.004 0.020 0.213 0.750 0.013 
PSc110039 0.1900 0.0384 SN IIn 0.435   -2.5  1.4 0.135 0.073 0.435 0.329 0.028 
PSc110041 0.2860 0.0416 SN IIn 0.514   -3.4  1.1 0.002 0.024 0.514 0.447 0.013 
PSc110163 1.1280 0.0296 SLSN   0.997    0.7  1.0 0.997 0.000 0.003 0.000 0.000 
PSc110175 0.1270 0.0132 SN II  0.905    1.7  1.0 0.000 0.905 0.026 0.007 0.062 
PSc110235 0.2440 0.0698 SN II  0.632   -3.3  1.1 0.002 0.632 0.110 0.152 0.104 
PSc110404 0.3617 0.0172 SN IIn 0.543    1.4  1.1 0.007 0.151 0.543 0.286 0.013 
PSc110412 0.0820 0.0272 SN II  0.887    3.2  7.0 0.000 0.887 0.004 0.013 0.096 
PSc110416 0.1470 0.0296 SN II  0.717    0.8  1.0 0.000 0.717 0.006 0.055 0.222 
PSc110422 0.2810 0.0198 SN II  0.343    2.7  1.0 0.000 0.343 0.028 0.328 0.301 
PSc110427 0.2170 0.0209 SN II  0.385    2.7  1.1 0.001 0.385 0.068 0.385 0.161 
PSc110428 0.6080 0.0248 SN Ia  0.445    1.5  1.0 0.104 0.022 0.406 0.445 0.023 
PSc110429 0.4380 0.0250 SN Ia  0.939    1.1  1.0 0.001 0.011 0.044 0.939 0.005 
PSc110438 0.3370 0.0077 SN Ia  0.623    2.0  1.0 0.003 0.038 0.073 0.623 0.263 
PSc110446 0.3720 0.0247 SLSN   0.937  100.7  5.4 0.937 0.000 0.042 0.021 0.000 
PSc110451 0.3560 0.0286 SN Ibc 0.665    1.2  1.0 0.000 0.050 0.018 0.267 0.665 
PSc110456 0.2200 0.0249 SN II  0.859    3.3  1.1 0.000 0.859 0.000 0.008 0.133 
PSc110464 0.5120 0.0271 SN Ia  0.559    1.1  1.0 0.008 0.023 0.351 0.559 0.059 
PSc110476 0.2850 0.0341 SN Ibc 0.538    1.8  1.0 0.000 0.149 0.016 0.297 0.538 
PSc110541 0.5740 0.0290 SN Ia  0.783    0.9  1.0 0.002 0.004 0.084 0.783 0.127 
PSc110546 0.2230 0.0208 SN II  0.809    1.5  1.0 0.000 0.809 0.001 0.054 0.136 
PSc110577 0.3180 0.0072 SN Ia  0.464    4.7  1.0 0.000 0.267 0.099 0.464 0.170 
PSc110595 0.3310 0.0281 SN Ia  0.484    9.6  1.1 0.047 0.126 0.202 0.484 0.141 
PSc110647 0.3210 0.0095 SN Ia  0.959    2.0  1.0 0.001 0.008 0.021 0.959 0.011 
PSc110666 0.1026 0.0133 SN Ibc 0.472    6.2  1.0 0.000 0.451 0.001 0.076 0.472 
PSc110710 0.6940 0.0212 SN Ia  0.397         1.0 0.253 0.006 0.306 0.397 0.038 
PSc110711 0.4590 0.0265 SN Ia  0.607  -13.2  1.0 0.014 0.048 0.202 0.607 0.129 
PSc110725 0.4977 0.0235 SLSN   0.397    2.3  1.0 0.397 0.033 0.346 0.194 0.030 
PSc110726 0.5430 0.0245 SN Ia  0.970    1.4  1.0 0.000 0.002 0.022 0.970 0.006 
PSc110728 0.1100 0.0282 SN II  0.517    1.3  1.0 0.000 0.517 0.000 0.211 0.272 
PSc110732 0.2840 0.0270 SN Ibc 0.744    1.0  1.0 0.000 0.187 0.005 0.064 0.744 
PSc120039 0.3240 0.0213 SN Ibc 0.614    1.5  1.0 0.000 0.131 0.007 0.248 0.614 
PSc120050 0.3370 0.0056 SN Ia  0.807    1.9  1.1 0.030 0.012 0.128 0.807 0.023 
PSc120103 0.1745 0.0201 SN II  0.820    1.2  1.0 0.000 0.820 0.000 0.029 0.151 
PSc120111 0.4284 0.0193 SN Ia  0.472    0.8  1.0 0.001 0.011 0.049 0.472 0.467 
PSc120122 0.3710 0.0277 SN II  0.447    1.9  1.0 0.000 0.447 0.238 0.238 0.077 
PSc120151 1.1950 0.0262 SLSN   0.858    1.0  1.0 0.858 0.000 0.119 0.022 0.001 
PSc120160 0.2160 0.0236 SN II  0.753    1.5  1.0 0.000 0.753 0.000 0.040 0.207 
PSc120172 0.6407 0.0295 SN IIn 0.902    1.3  1.0 0.013 0.000 0.902 0.084 0.001 
PSc120201 0.5590 0.0166 SN Ia  0.831    1.7  1.0 0.004 0.008 0.121 0.831 0.036 
PSc120223 0.6190 0.0224 SN Ia  0.810    1.7  1.0 0.015 0.003 0.162 0.810 0.010 
PSc120233 0.2080 0.0286 SN Ibc 0.442  -16.5  1.0 0.001 0.351 0.025 0.181 0.442 
PSc120280 0.1510 0.0100 SN II  0.832    3.6  1.7 0.000 0.832 0.007 0.027 0.134 
PSc120304 0.3704 0.0264 SN Ibc 0.462    1.5  1.0 0.008 0.033 0.042 0.455 0.462 
PSc120313 0.5320 0.0246 SN Ia  0.706    1.5  1.0 0.013 0.019 0.156 0.706 0.106 
PSc120351 0.1520 0.0103 SN II  0.757    1.1  2.6 0.000 0.757 0.007 0.055 0.181 
PSc120455 0.2310 0.0082 SN Ia  0.856   -4.5  1.0 0.001 0.031 0.069 0.856 0.043 
PSc120458 0.5356 0.0197 SN Ia  0.701    2.5  1.0 0.011 0.002 0.180 0.701 0.106 
PSc120480 0.1950 0.0097 SN II  0.967    1.8  1.2 0.000 0.967 0.005 0.002 0.026 
PSc120553 0.4810 0.0310 SN Ia  0.852    1.7  1.0 0.000 0.010 0.044 0.852 0.094 
PSc120554 0.4040 0.0320 SN Ia  0.951    1.1  1.0 0.000 0.008 0.030 0.951 0.011 
PSc120561 0.1180 0.0235 SN Ibc 0.630    1.6  1.0 0.000 0.057 0.005 0.308 0.630 
PSc120567 0.3540 0.0077 SN Ia  0.771    1.0  1.0 0.000 0.017 0.010 0.771 0.202 
PSc120570 0.0460 0.0274 SN II  0.726    4.3  1.0 0.000 0.726 0.000 0.068 0.206 
PSc120584 0.1031 0.0077 SN Ibc 0.508   16.1  1.0 0.000 0.301 0.005 0.186 0.508 
PSc120593 0.1240 0.0259 SN Ibc 0.588    1.8  1.0 0.000 0.363 0.000 0.049 0.588 
PSc120635 0.8068 0.0256 SLSN   0.551    1.4  1.0 0.551 0.002 0.233 0.213 0.001 
PSc120637 0.2920 0.0217 SN Ia  0.974    1.4  1.3 0.001 0.000 0.015 0.974 0.010 
PSc120638 0.0818 0.0208 SN II  0.777    1.1  1.0 0.000 0.777 0.003 0.078 0.142 
PSc120646 0.2830 0.0063 SN II  0.905    0.9  1.0 0.000 0.905 0.011 0.048 0.036 
PSc120649 0.3420 0.0095 SN Ia  0.893    1.4  1.0 0.000 0.014 0.011 0.893 0.082 
PSc120655 0.6030 0.0283 SN Ia  0.943    1.3  1.0 0.001 0.009 0.036 0.943 0.011 
PSc120657 0.2830 0.0211 SN II  0.737    1.7  1.0 0.000 0.737 0.010 0.055 0.198 
PSc120663 0.6300 0.0298 SN Ia  0.801    1.2  1.0 0.003 0.006 0.152 0.801 0.038 
PSc120674 0.2090 0.0270 SN Ia  0.449  -22.1  1.6 0.001 0.254 0.132 0.449 0.164 
PSc120676 0.3480 0.0074 SN Ia  0.738   -1.8  1.0 0.001 0.032 0.054 0.738 0.175 
PSc120677 0.2830 0.0107 SN Ia  0.539   -5.2  1.3 0.011 0.041 0.392 0.539 0.017 
PSc120688 0.5960 0.0062 SN Ia  0.737    0.9  1.0 0.004 0.008 0.246 0.737 0.005 
PSc120694 0.1830 0.0232 SN II  0.684   -3.6  1.2 0.000 0.684 0.007 0.087 0.222 
PSc120700 0.3315 0.0280 SN Ibc 0.596    1.6  1.0 0.000 0.006 0.029 0.369 0.596 
PSc120701 0.5630 0.0308 SN Ia  0.815    3.2  1.0 0.009 0.012 0.084 0.815 0.080 
PSc120705 0.6100 0.0172 SN Ia  0.655    1.5  1.0 0.007 0.008 0.150 0.655 0.180 
PSc120706 0.3270 0.0207 SN Ia  0.992    1.6  1.0 0.000 0.001 0.006 0.992 0.001 
PSc120713 0.4180 0.0085 SN Ia  0.766    1.2  1.0 0.001 0.003 0.014 0.766 0.216 
PSc120715 0.2630 0.0253 SN Ia  0.833   -5.1  1.1 0.011 0.008 0.112 0.833 0.036 
PSc120717 0.4261 0.0286 SN Ia  0.949    1.4  1.0 0.000 0.006 0.036 0.949 0.009 
PSc120719 0.2260 0.0297 SN II  0.761    0.9  1.0 0.000 0.761 0.004 0.026 0.209 
PSc120728 0.1260 0.0279 SN II  0.850    1.4  1.0 0.000 0.850 0.001 0.035 0.114 
PSc120731 0.2290 0.0188 SN Ibc 0.691    1.1  1.0 0.000 0.156 0.001 0.152 0.691 
PSc120741 0.5430 0.0258 SN Ia  0.847    1.1  1.0 0.005 0.026 0.109 0.847 0.013 
PSc120744 0.2640 0.0242 SN II  0.730    1.6  1.0 0.000 0.730 0.006 0.042 0.222 
PSc120750 0.4870 0.0093 SN Ia  0.466    1.4  1.0 0.002 0.105 0.064 0.466 0.363 
PSc120762 0.4410 0.0073 SN Ia  0.753    1.3  1.0 0.000 0.092 0.116 0.753 0.039 
PSc130011 0.3870 0.0231 SN IIn 0.550   -2.7  1.3 0.213 0.010 0.550 0.213 0.014 
PSc130030 0.2880 0.0319 SN Ia  0.555   -1.6  1.1 0.001 0.024 0.408 0.555 0.012 
PSc130037 0.1430 0.0342 SN Ia  0.727  -26.5  2.6 0.001 0.083 0.135 0.727 0.054 
PSc130096 0.3240 0.0255 SLSN   0.709   -4.9  2.0 0.709 0.000 0.232 0.058 0.001 
PSc130108 0.5140 0.0276 SN IIn 0.675   -3.5  1.1 0.035 0.014 0.675 0.270 0.006 
PSc130109 0.1662 0.0187 SN II  0.411    1.4  1.0 0.000 0.411 0.007 0.201 0.381 
PSc130127 0.2580 0.0234 SN II  0.736    2.1  1.0 0.000 0.736 0.004 0.018 0.242 
PSc130141 0.2230 0.0234 SN II  0.831    0.9  1.0 0.000 0.831 0.013 0.008 0.148 
PSc130145 0.6050 0.0241 SN Ia  0.925    1.4  1.0 0.000 0.000 0.070 0.925 0.005 
PSc130150 0.2100 0.0105 SN Ia  0.732    1.6  1.0 0.000 0.059 0.022 0.732 0.187 
PSc130173 0.5769 0.0246 SN Ia  0.775    1.1  1.0 0.001 0.033 0.147 0.775 0.044 
PSc130187 0.3560 0.0268 SN II  0.662    1.5  1.0 0.000 0.662 0.025 0.051 0.262 
PSc130191 0.3150 0.0067 SN Ibc 0.380    1.0  1.0 0.000 0.352 0.071 0.197 0.380 
PSc130195 0.3180 0.0280 SN II  0.852    1.4  1.0 0.000 0.852 0.008 0.013 0.127 
PSc130204 0.2990 0.0283 SN II  0.687    1.4  1.0 0.000 0.687 0.005 0.052 0.256 
PSc130223 0.4410 0.0243 SN Ia  0.637    1.3  1.0 0.003 0.010 0.040 0.637 0.310 
PSc130228 0.3060 0.0102 SN II  0.912    1.4  1.0 0.000 0.912 0.033 0.030 0.025 
PSc130239 0.4238 0.0256 SN Ia  0.488    1.6  1.0 0.000 0.061 0.048 0.488 0.403 
PSc130303 0.5780 0.0091 SN Ia  0.584    1.6  1.0 0.088 0.014 0.273 0.584 0.041 
PSc130309 0.4340 0.0107 SN Ia  0.644    1.5  1.1 0.035 0.004 0.310 0.644 0.007 
PSc130364 0.1930 0.0126 SN Ia  0.427    1.4  1.1 0.000 0.172 0.039 0.427 0.362 
PSc130367 0.2240 0.0101 SN II  0.687    1.8  1.1 0.000 0.687 0.009 0.038 0.266 
PSc130373 0.3730 0.0110 SN Ia  0.871    2.1  1.0 0.002 0.009 0.023 0.871 0.095 
PSc130392 0.1060 0.0157 SN II  0.777    1.2  1.0 0.000 0.777 0.041 0.034 0.148 
PSc130393 0.1109 0.0131 SN II  0.933    1.8  1.1 0.000 0.933 0.009 0.005 0.053 
PSc130394 0.4810 0.0156 SLSN   0.410    2.1  1.0 0.410 0.000 0.370 0.220 0.000 
PSc130416 0.3840 0.0275 SLSN   0.483   -3.1  1.4 0.483 0.001 0.387 0.128 0.001 
PSc130434 0.2740 0.0226 SN IIn 0.530   -2.0  1.6 0.095 0.021 0.530 0.344 0.010 
PSc130440 0.2040 0.0097 SN Ia  0.650   -3.3  1.2 0.000 0.060 0.270 0.650 0.020 
PSc130445 0.7040 0.0088 SLSN   0.772   -0.7  1.3 0.772 0.000 0.163 0.064 0.001 
PSc130446 0.2170 0.0096 SN Ia  0.350   -0.7  1.1 0.021 0.310 0.271 0.350 0.048 
PSc130455 0.1520 0.0082 SN IIn 0.393   -1.8  1.1 0.097 0.213 0.393 0.243 0.054 
PSc130466 0.2100 0.0119 SN Ia  0.571   -9.9  1.1 0.013 0.064 0.097 0.571 0.255 
PSc130485 0.2780 0.0258 SN II  0.607   -2.6  1.0 0.001 0.607 0.122 0.167 0.103 
PSc130490 0.3890 0.0251 SN Ia  0.830    1.4  1.0 0.003 0.014 0.067 0.830 0.086 
PSc130493 0.4230 0.0260 SN Ibc 0.440    2.2  1.0 0.000 0.311 0.007 0.242 0.440 
PSc130508 0.3020 0.0308 SN Ibc 0.749    1.5  1.0 0.000 0.051 0.009 0.191 0.749 
PSc130527 0.2180 0.0252 SN Ia  0.727    2.7  1.0 0.000 0.060 0.074 0.727 0.139 
PSc130538 0.6710 0.0275 SN Ia  0.690    1.2  1.0 0.001 0.027 0.237 0.690 0.045 
PSc130541 0.5190 0.0329 SN Ia  0.471    1.3  1.0 0.005 0.221 0.251 0.471 0.052 
PSc130545 0.4300 0.0206 SN II  0.402    1.3  1.0 0.000 0.402 0.068 0.381 0.149 
PSc130610 0.6198 0.0296 SN Ia  0.808    1.1  1.0 0.003 0.005 0.181 0.808 0.003 
PSc130621 0.7040 0.0271 SN Ia  0.682    1.7  1.0 0.031 0.001 0.252 0.682 0.034 
PSc130652 0.3550 0.0099 SN II  0.405    1.3  1.0 0.005 0.405 0.038 0.180 0.372 
PSc130667 0.5920 0.0105 SN Ia  0.894    1.0  1.0 0.014 0.005 0.079 0.894 0.008 
PSc130684 0.4120 0.0064 SN Ia  0.860    1.2  1.0 0.000 0.012 0.025 0.860 0.103 
PSc130720 0.4790 0.0115 SN Ia  0.711    1.4  1.0 0.021 0.019 0.240 0.711 0.009 
PSc130721 0.3240 0.0115 SN Ia  0.827    1.6  1.0 0.013 0.023 0.067 0.827 0.070 
PSc130724 0.3130 0.0105 SN Ia  0.333    1.5  1.0 0.000 0.317 0.023 0.333 0.327 
PSc130728 0.1780 0.0145 SN Ibc 0.417    2.2  1.0 0.000 0.338 0.012 0.233 0.417 
PSc130732 0.8920 0.0117 SLSN   0.624    1.1  1.0 0.624 0.000 0.295 0.081 0.000 
PSc130733 0.5620 0.0121 SN Ia  0.764    1.6  1.0 0.005 0.012 0.211 0.764 0.008 
PSc130737 0.2590 0.0128 SN Ibc 0.397    1.6  1.0 0.000 0.266 0.005 0.332 0.397 
PSc130746 0.1688 0.0144 SN II  0.880    1.6  1.3 0.000 0.880 0.005 0.052 0.063 
PSc130752 0.4250 0.0140 SN Ia  0.819    1.2  1.2 0.014 0.013 0.116 0.819 0.038 
PSc130753 0.3760 0.0128 SN II  0.654    1.2  1.0 0.000 0.654 0.037 0.155 0.154 
PSc130756 0.3210 0.0137 SN Ia  0.750    2.1  1.3 0.072 0.007 0.146 0.750 0.025 
PSc130758 0.3030 0.0147 SN Ia  0.617    1.5  1.1 0.026 0.018 0.117 0.617 0.222 
PSc130768 0.5060 0.0162 SN Ia  0.745    1.2  1.1 0.026 0.012 0.141 0.745 0.076 
PSc130785 0.1300 0.0204 SN II  0.613    1.4  1.0 0.000 0.613 0.004 0.080 0.303 
PSc130788 0.6280 0.0120 SN IIn 0.461    1.1  1.0 0.134 0.008 0.461 0.379 0.018 
PSc130790 0.1870 0.0119 SN Ibc 0.492    1.6  1.0 0.000 0.464 0.001 0.043 0.492 
PSc130798 0.2880 0.0264 SN Ia  0.766    2.0  1.2 0.017 0.013 0.097 0.766 0.107 
PSc130816 0.0820 0.0175 SN II  0.802    2.4  1.0 0.000 0.802 0.001 0.056 0.141 
PSc130819 0.4640 0.0164 SN Ia  0.828    0.8  1.0 0.008 0.010 0.140 0.828 0.014 
PSc130842 0.3150 0.0120 SN Ia  0.837    1.9  1.2 0.002 0.078 0.054 0.837 0.029 
PSc130851 0.5540 0.0174 SN Ia  0.634    1.9  1.1 0.019 0.045 0.224 0.634 0.078 
PSc130852 0.3630 0.0185 SN II  0.601    4.6  1.0 0.001 0.601 0.097 0.169 0.132 
PSc130854 0.3740 0.0156 SN Ia  0.580    1.6  1.2 0.009 0.037 0.079 0.580 0.295 
PSc130877 0.4530 0.0128 SN Ia  0.776    1.0  1.0 0.005 0.011 0.176 0.776 0.032 
PSc130880 0.2450 0.0115 SN Ia  0.721    1.5  1.1 0.001 0.116 0.052 0.721 0.110 
PSc130909 0.2580 0.0081 SN Ia  0.722    1.4  1.0 0.001 0.097 0.158 0.722 0.022 
PSc130914 0.3150 0.0087 SN Ia  0.644    1.6  1.0 0.025 0.017 0.294 0.644 0.020 
PSc130916 0.3350 0.0106 SN Ia  0.549    2.5  1.2 0.009 0.035 0.392 0.549 0.015 
PSc130924 0.1520 0.0115 SN II  0.491    1.2  1.0 0.000 0.491 0.007 0.090 0.412 
PSc130954 0.1070 0.0079 SN II  0.953    1.7  1.6 0.000 0.953 0.001 0.005 0.041 
PSc130997 0.3040 0.0109 SN Ia  0.787    2.4  1.0 0.000 0.007 0.027 0.787 0.179 
PSc131021 0.3340 0.0088 SN Ia  0.489    1.5  1.5 0.000 0.282 0.193 0.489 0.036 
PSc131031 0.2960 0.0105 SN Ia  0.902    1.7  1.2 0.001 0.001 0.007 0.902 0.089 
PSc131033 0.3020 0.0234 SN Ia  0.436    2.3  1.0 0.000 0.244 0.100 0.436 0.220 
PSc131047 0.5150 0.0234 SN Ia  0.578    1.2  1.0 0.002 0.120 0.085 0.578 0.215 
PSc131084 0.4150 0.0279 SN Ia  0.745    1.5  1.0 0.002 0.020 0.040 0.745 0.193 
PSc131086 0.3350 0.0085 SN Ibc 0.455    1.5  1.1 0.000 0.139 0.041 0.365 0.455 
PSc131087 0.1800 0.0073 SN Ibc 0.692    1.2  1.0 0.000 0.039 0.004 0.265 0.692 
PSc131091 0.5380 0.0292 SN Ia  0.680    2.3  1.0 0.039 0.010 0.199 0.680 0.072 
PSc140026 0.4900 0.0199 SN Ia  0.331    1.7  1.0 0.022 0.313 0.272 0.331 0.062 
PSc140051 0.0930 0.0213 SN II  0.669    1.7  1.0 0.000 0.669 0.016 0.130 0.185 
PSc140092 0.4170 0.0081 SN Ia  0.850    0.9  1.0 0.007 0.005 0.077 0.850 0.061 
PSc140094 0.3680 0.0034 SN IIn 0.637    1.3  1.0 0.000 0.008 0.637 0.353 0.002 
PSc140104 0.3200 0.0222 SN II  0.525    6.5  1.0 0.000 0.525 0.070 0.281 0.124 
PSc140107 0.4340 0.0294 SN Ia  0.931    1.4  1.0 0.006 0.002 0.053 0.931 0.008 
PSc140112 0.3370 0.0177 SN Ia  0.996    0.9  1.0 0.000 0.001 0.002 0.996 0.001 
PSc140120 0.4210 0.0080 SN Ia  0.740    0.8  1.0 0.005 0.006 0.035 0.740 0.214 
PSc140121 0.2820 0.0130 SN Ibc 0.464    1.0  1.0 0.000 0.438 0.000 0.098 0.464 
PSc140122 0.2700 0.0133 SN Ia  0.911    1.7  1.1 0.000 0.042 0.026 0.911 0.021 
PSc140123 0.4450 0.0120 SN Ia  0.894    1.2  1.0 0.000 0.014 0.042 0.894 0.050 
PSc140124 0.3440 0.0119 SN Ia  0.558    1.0  1.0 0.003 0.005 0.018 0.558 0.416 
PSc140126 0.5740 0.0123 SN IIn 0.843    1.0  1.0 0.060 0.000 0.843 0.097 0.000 
PSc140159 0.2719 0.0333 SN Ia  0.767    3.7  1.0 0.000 0.019 0.021 0.767 0.193 
PSc140161 0.3640 0.0314 SN Ia  0.926    1.8  1.0 0.000 0.025 0.008 0.926 0.041 
PSc140164 0.3530 0.0365 SN Ia  0.949    1.3  1.0 0.000 0.004 0.028 0.949 0.019 
PSc140168 0.2890 0.0182 SN Ibc 0.579    2.3  1.0 0.000 0.032 0.004 0.385 0.579 
PSc140171 0.5390 0.0195 SN Ia  0.791    1.9  1.0 0.003 0.011 0.183 0.791 0.012 
PSc140177 0.2810 0.0058 SN Ia  0.805    1.7  1.3 0.028 0.021 0.052 0.805 0.094 
PSc140180 0.2020 0.0072 SN Ibc 0.362    1.9  1.0 0.000 0.334 0.055 0.249 0.362 
PSc140193 0.6330 0.0244 SN Ia  0.745    2.3  1.0 0.006 0.009 0.225 0.745 0.015 
PSc140197 0.7290 0.0179 SN Ia  0.706    0.9  1.0 0.050 0.004 0.228 0.706 0.012 
PSc140198 0.5770 0.0195 SN Ia  0.894    1.0  1.0 0.007 0.012 0.071 0.894 0.016 
PSc140210 0.2020 0.0100 SN Ia  0.869    2.8  1.0 0.000 0.005 0.006 0.869 0.120 
PSc140214 0.3370 0.0097 SN Ia  0.636    1.4  1.0 0.005 0.003 0.006 0.636 0.350 
PSc140215 0.2250 0.0230 SN Ibc 0.665    2.2  1.0 0.001 0.031 0.012 0.291 0.665 
PSc140222 0.1860 0.0062 SN II  0.542    1.1  1.0 0.000 0.542 0.000 0.044 0.414 
PSc140224 0.1570 0.0057 SN Ibc 0.572    2.9  1.0 0.000 0.154 0.012 0.262 0.572 
PSc140225 0.4960 0.0078 SN Ia  0.653    1.0  1.0 0.005 0.008 0.042 0.653 0.292 
PSc140226 0.1810 0.0092 SN Ibc 0.553    1.4  1.0 0.000 0.358 0.000 0.089 0.553 
PSc140229 0.4330 0.0116 SN Ia  0.970    1.2  1.0 0.000 0.003 0.024 0.970 0.003 
PSc140240 0.4650 0.0297 SN Ia  0.879    1.0  1.0 0.009 0.002 0.108 0.879 0.002 
PSc140268 0.7290 0.0238 SLSN   0.405    1.5  1.0 0.405 0.003 0.335 0.257 0.000 
PSc140269 0.1900 0.0239 SN Ibc 0.653    2.0  1.0 0.000 0.055 0.002 0.290 0.653 
PSc140276 0.2490 0.0123 SN Ia  0.935    2.0  1.0 0.002 0.001 0.018 0.935 0.044 
PSc140285 0.1380 0.0323 SN II  0.734    1.8  1.0 0.000 0.734 0.012 0.091 0.163 
PSc140286 0.1950 0.0257 SN Ia  0.933    2.0  1.1 0.000 0.002 0.001 0.933 0.064 
PSc140311 0.0466 0.0096 SN Ibc 0.501    1.6  1.0 0.000 0.449 0.002 0.048 0.501 
PSc140320 0.4020 0.0080 SN Ia  0.942    1.1  1.0 0.001 0.006 0.031 0.942 0.020 
PSc140325 0.4830 0.0075 SN Ia  0.947    1.1  1.0 0.001 0.004 0.044 0.947 0.004 
PSc140346 0.2647 0.0099 SN II  0.377    1.5  1.1 0.000 0.377 0.053 0.212 0.358 
PSc140352 0.5072 0.0134 SN Ia  0.853    1.6  1.0 0.002 0.021 0.078 0.853 0.046 
PSc140361 0.3690 0.0115 SN Ia  0.939    1.4  1.0 0.000 0.023 0.029 0.939 0.009 
PSc140382 0.2620 0.0283 SN Ia  0.772   -1.9  1.0 0.001 0.022 0.172 0.772 0.033 
PSc140384 0.5867 0.0231 SN Ia  0.563    2.6  1.0 0.023 0.017 0.305 0.563 0.092 
PSc140387 0.2120 0.0273 SN Ibc 0.543  -17.8  1.0 0.000 0.359 0.002 0.096 0.543 
PSc140389 0.5050 0.0256 SN Ia  0.454   -9.7  1.0 0.000 0.208 0.210 0.454 0.128 
PSc140390 0.2000 0.0199 SN Ia  0.831    0.9  1.0 0.000 0.002 0.000 0.831 0.167 
PSc140396 0.3580 0.0105 SN Ia  0.859    1.0  1.0 0.000 0.003 0.012 0.859 0.126 
PSc140402 0.1060 0.0233 SN II  0.566   -6.7  1.0 0.000 0.566 0.001 0.097 0.336 
PSc140414 0.3130 0.0265 SN II  0.609         1.0 0.000 0.609 0.058 0.221 0.112 
PSc140419 0.5540 0.0248 SN Ia  0.489  -25.4  1.0 0.058 0.044 0.390 0.489 0.019 
PSc140420 0.5440 0.0278 SN Ia  0.666         1.0 0.002 0.015 0.308 0.666 0.009 
PSc150009 0.4300 0.0262 SN IIn 0.612   -5.6  1.0 0.003 0.005 0.612 0.379 0.001 
PSc150012 0.5800 0.0288 SN Ia  0.476         1.0 0.059 0.028 0.417 0.476 0.020 
PSc150019 0.3350 0.0318 SN Ia  0.971    2.3  1.0 0.000 0.001 0.003 0.971 0.025 
PSc150022 0.2840 0.0086 SN Ibc 0.699    1.1  1.0 0.000 0.094 0.010 0.197 0.699 
PSc150027 0.3350 0.0294 SN II  0.392   24.8  1.0 0.000 0.392 0.219 0.290 0.099 
PSc150053 0.6020 0.0077 SN Ia  0.905    1.0  1.0 0.001 0.002 0.082 0.905 0.010 
PSc150058 0.0830 0.0064 SN II  0.833    1.8  1.0 0.000 0.833 0.001 0.042 0.124 
PSc150059 0.3906 0.0046 SN Ia  0.686    1.2  1.0 0.004 0.000 0.033 0.686 0.277 
PSc150063 0.2230 0.0242 SN Ia  0.989    2.6  1.1 0.001 0.001 0.000 0.989 0.009 
PSc150132 0.2670 0.0119 SN Ia  0.924    1.5  1.2 0.000 0.000 0.025 0.924 0.051 
PSc150145 0.2230 0.0112 SN Ia  0.769    3.9  1.0 0.000 0.004 0.001 0.769 0.226 
PSc150150 0.4000 0.0127 SN Ia  0.742    1.4  1.0 0.004 0.028 0.128 0.742 0.098 
PSc150170 0.5790 0.0091 SN Ia  0.882    0.9  1.0 0.005 0.005 0.081 0.882 0.027 
PSc150185 0.5180 0.0122 SN Ia  0.828    0.8  1.0 0.004 0.001 0.167 0.828 0.000 
PSc150195 0.2670 0.0132 SN Ia  0.883    2.3  1.0 0.000 0.000 0.002 0.883 0.115 
PSc150196 0.5020 0.0131 SN Ia  0.931    1.5  1.0 0.000 0.007 0.052 0.931 0.010 
PSc150206 0.3100 0.0119 SN II  0.478    1.3  1.0 0.000 0.478 0.002 0.110 0.410 
PSc150210 0.4740 0.0204 SN Ia  0.632    1.7  1.0 0.007 0.028 0.297 0.632 0.036 
PSc150212 0.4826 0.0139 SN Ia  0.845    1.2  1.0 0.006 0.006 0.142 0.845 0.001 
PSc150217 0.4600 0.0097 SN Ia  0.748    1.3  1.0 0.002 0.014 0.057 0.748 0.179 
PSc150218 0.2430 0.0115 SN Ibc 0.535    2.4  1.0 0.000 0.012 0.037 0.416 0.535 
PSc150226 0.3790 0.0077 SN Ia  0.820    1.3  1.0 0.000 0.050 0.057 0.820 0.073 
PSc150234 0.4600 0.0122 SN Ia  0.907    1.1  1.0 0.002 0.006 0.023 0.907 0.062 
PSc150235 0.3450 0.0093 SN Ibc 0.607    0.9  1.0 0.000 0.022 0.018 0.353 0.607 
PSc150236 0.1597 0.0097 SN II  0.680    2.0  1.0 0.000 0.680 0.000 0.053 0.267 
PSc150243 0.6660 0.0169 SN Ia  0.518    1.2  1.0 0.010 0.039 0.397 0.518 0.036 
PSc150244 0.3250 0.0311 SN IIn 0.552   -1.9  1.1 0.087 0.005 0.552 0.346 0.010 
PSc150252 0.5327 0.0130 SN Ia  0.858    1.6  1.0 0.002 0.041 0.048 0.858 0.051 
PSc150259 0.6170 0.0096 SN Ia  0.913    1.4  1.0 0.006 0.002 0.074 0.913 0.005 
PSc150273 0.4570 0.0138 SN Ia  0.936    1.6  1.0 0.002 0.012 0.039 0.936 0.011 
PSc150276 0.2110 0.0193 SN Ia  0.979    2.3  4.1 0.000 0.013 0.008 0.979 0.000 
PSc150285 0.4260 0.0118 SN Ia  0.759    3.0  1.0 0.011 0.013 0.127 0.759 0.090 
PSc150295 0.3180 0.0074 SN Ibc 0.505    1.2  1.0 0.000 0.170 0.036 0.289 0.505 
PSc150310 0.2120 0.0122 SN Ibc 0.352    0.8  1.0 0.000 0.272 0.025 0.351 0.352 
PSc150314 0.3760 0.0111 SN Ia  0.978    1.8  1.0 0.001 0.002 0.015 0.978 0.004 
PSc150323 0.1860 0.0102 SN II  0.717    3.0  1.4 0.000 0.717 0.005 0.090 0.188 
PSc150360 0.2940 0.0135 SN II  0.598    1.1  1.0 0.000 0.598 0.034 0.184 0.184 
PSc150364 0.3900 0.0077 SN Ia  0.588    1.2  1.0 0.000 0.153 0.103 0.588 0.156 
PSc150365 0.3370 0.0136 SN Ia  0.965    1.3  1.0 0.001 0.016 0.012 0.965 0.006 
PSc150379 0.2080 0.0106 SN Ia  0.884    2.2  1.6 0.012 0.001 0.082 0.884 0.021 
PSc150387 0.1580 0.0099 SN Ibc 0.472    3.2  2.3 0.000 0.433 0.012 0.083 0.472 
PSc150388 0.1430 0.0244 SN II  0.425   -2.3  1.1 0.002 0.425 0.129 0.205 0.239 
PSc150390 0.3550 0.0261 SLSN   0.441   -0.8  1.3 0.441 0.004 0.328 0.214 0.013 
PSc150403 0.3360 0.0076 SN Ia  0.704    1.3  1.1 0.008 0.053 0.129 0.704 0.106 
PSc150404 0.3420 0.0079 SN Ia  0.707    1.3  1.1 0.023 0.044 0.190 0.707 0.036 
PSc150416 0.3340 0.0096 SN Ia  0.524    1.5  1.1 0.000 0.204 0.148 0.524 0.124 
PSc150419 0.3350 0.0081 SN Ia  0.741    2.0  1.1 0.007 0.081 0.072 0.741 0.099 
PSc150423 0.2590 0.0055 SN II  0.505    0.9  1.0 0.000 0.505 0.012 0.199 0.284 
PSc150430 0.4270 0.0089 SN Ia  0.712    1.1  1.0 0.034 0.013 0.200 0.712 0.041 
PSc150437 0.3830 0.0114 SN Ia  0.767    1.7  1.0 0.002 0.033 0.136 0.767 0.062 
PSc150442 0.5200 0.0061 SN IIn 0.685    0.9  1.0 0.242 0.003 0.685 0.070 0.000 
PSc150446 0.5361 0.0105 SN Ia  0.545    1.6  1.0 0.141 0.010 0.281 0.545 0.023 
PSc150456 0.5480 0.0289 SN IIn 0.498   -2.1  1.1 0.306 0.008 0.498 0.180 0.008 
PSc150469 0.6780 0.0127 SN Ia  0.793    1.6  1.0 0.001 0.006 0.187 0.793 0.013 
PSc150471 0.3110 0.0216 SN Ia  0.567    4.0  1.0 0.007 0.017 0.388 0.567 0.021 
PSc150475 0.1640 0.0206 SN II  0.717    2.9  1.0 0.000 0.717 0.054 0.139 0.090 
PSc150500 0.3750 0.0118 SN Ia  0.931    1.4  1.0 0.000 0.001 0.068 0.931 0.000 
PSc150512 0.3280 0.0080 SN IIn 0.590    1.1  1.0 0.005 0.001 0.590 0.396 0.008 
PSc150513 0.2670 0.0079 SN Ia  0.741    1.9  1.0 0.006 0.076 0.067 0.741 0.110 
PSc150515 0.3220 0.0065 SN Ia  0.798    1.5  1.1 0.003 0.030 0.154 0.798 0.015 
PSc150526 0.5720 0.0334 SLSN   0.522   -2.7  1.1 0.522 0.001 0.320 0.154 0.003 
PSc150527 0.6005 0.0263 SN IIn 0.454    3.2  1.2 0.337 0.006 0.454 0.198 0.005 
PSc150564 0.1450 0.0091 SN II  0.740    5.7  1.1 0.000 0.740 0.006 0.044 0.210 
PSc150570 0.2430 0.0109 SN II  0.820    1.0  1.0 0.000 0.820 0.000 0.041 0.139 
PSc150573 0.3220 0.0107 SN Ia  0.964    1.6  1.1 0.000 0.001 0.033 0.964 0.002 
PSc150596 0.4940 0.0195 SN IIn 0.650    2.2  1.4 0.074 0.010 0.650 0.262 0.004 
PSc150600 0.4000 0.0203 SN IIn 0.517    4.0  1.0 0.003 0.018 0.517 0.448 0.014 
PSc150604 0.4910 0.0072 SN Ia  0.987    0.8  1.0 0.000 0.001 0.012 0.987 0.000 
PSc150607 0.4290 0.0128 SN Ia  0.957    1.4  1.0 0.000 0.005 0.010 0.957 0.028 
PSc150623 0.4040 0.0282 SN IIn 0.436   -2.0  1.1 0.302 0.009 0.436 0.248 0.005 
PSc150652 0.5370 0.0130 SN Ia  0.781    1.2  1.0 0.004 0.031 0.171 0.781 0.013 
PSc150677 0.3380 0.0184 SN IIn 0.520    1.3  1.1 0.050 0.114 0.520 0.278 0.038 
PSc150682 0.5790 0.0130 SN Ia  0.631    1.3  1.0 0.247 0.001 0.113 0.631 0.008 
PSc150686 0.1790 0.0093 SN II  0.737    1.0  1.0 0.000 0.737 0.009 0.058 0.196 
PSc150696 0.2640 0.0080 SN Ia  0.833    1.6  1.2 0.003 0.026 0.106 0.833 0.032 
PSc150704 0.4930 0.0178 SN Ia  0.889    1.5  1.0 0.001 0.010 0.084 0.889 0.016 
PSc150740 0.2080 0.0122 SN II  0.573    2.8  1.0 0.000 0.573 0.000 0.070 0.357 
PSc150741 0.3160 0.0107 SN Ia  0.975    2.1  1.0 0.000 0.004 0.009 0.975 0.012 
PSc151005 0.1590 0.0162 SN Ibc 0.788    1.7  1.0 0.000 0.099 0.003 0.110 0.788 
PSc151033 0.3920 0.0118 SN Ia  0.930    1.3  1.0 0.000 0.005 0.011 0.930 0.054 
PSc151054 0.5076 0.0103 SN Ia  0.491    1.0  1.0 0.001 0.038 0.456 0.491 0.014 
PSc151067 0.5230 0.0091 SN Ia  0.572    0.6  1.0 0.002 0.139 0.096 0.572 0.191 
PSc151069 0.3360 0.0108 SN Ibc 0.553    1.1  1.0 0.000 0.004 0.016 0.427 0.553 
PSc151095 0.4360 0.0114 SN Ibc 0.393    1.3  1.0 0.000 0.211 0.037 0.359 0.393 
PSc151121 0.4840 0.0144 SN Ia  0.866    1.0  1.0 0.000 0.002 0.013 0.866 0.119 
PSc151194 0.1280 0.0087 SN II  0.633    1.1  1.0 0.000 0.633 0.002 0.135 0.230 
PSc151251 0.7860 0.0087 SN IIn 0.531    1.4  1.0 0.102 0.003 0.531 0.351 0.013 
PSc151375 0.2860 0.0099 SN Ibc 0.524    2.5  1.0 0.000 0.372 0.002 0.102 0.524 
PSc151377 0.2890 0.0084 SN II  0.624    1.5  1.0 0.000 0.624 0.001 0.082 0.293 
PSc151380 0.2360 0.0072 SN II  0.747    1.2  1.1 0.000 0.747 0.007 0.025 0.221 
PSc151382 0.7730 0.0098 SLSN   0.382    1.5  1.0 0.382 0.007 0.326 0.281 0.004 
PSc151393 0.3380 0.0079 SN II  0.813    2.3  1.1 0.002 0.813 0.023 0.079 0.083 
PSc151492 0.1780 0.0119 SN Ibc 0.583    1.5  1.0 0.000 0.333 0.002 0.082 0.583 
PSc151746 0.3860 0.0069 SN II  0.615    1.3  1.0 0.000 0.615 0.041 0.233 0.111 
PSc151769 0.5420 0.0113 SN Ia  0.554    1.9  1.0 0.005 0.017 0.412 0.554 0.012 
PSc151771 0.2950 0.0118 SN Ibc 0.661    1.9  1.0 0.000 0.203 0.006 0.130 0.661 
PSc151794 0.3440 0.0092 SN Ibc 0.502    1.4  1.0 0.001 0.010 0.015 0.472 0.502 
PSc151801 0.5910 0.0210 SLSN   0.732    3.0  1.4 0.732 0.000 0.158 0.105 0.005 
PSc151810 0.1380 0.0204 SN Ia  0.329    3.4  1.8 0.027 0.272 0.296 0.329 0.076 
PSc160016 0.3340 0.0140 SN Ibc 0.471    1.7  1.0 0.001 0.157 0.032 0.339 0.471 
PSc160021 0.2740 0.0127 SN Ia  0.983    1.5  1.0 0.000 0.001 0.002 0.983 0.014 
PSc160023 0.2340 0.0083 SN Ia  0.803    2.6  1.0 0.000 0.036 0.034 0.803 0.127 
PSc160028 0.1350 0.0079 SN Ia  0.347   22.8  2.9 0.045 0.277 0.148 0.347 0.183 
PSc160051 0.4480 0.0130 SN Ia  0.959    1.8  1.0 0.001 0.007 0.029 0.959 0.004 
PSc160054 0.3980 0.0123 SN Ia  0.586    1.6  1.0 0.000 0.075 0.059 0.586 0.280 
PSc160059 0.3440 0.0156 SN Ibc 0.501    1.5  1.0 0.001 0.152 0.042 0.304 0.501 
PSc160068 0.3950 0.0137 SN Ia  0.649    2.6  1.0 0.000 0.008 0.042 0.649 0.301 
PSc160069 0.2560 0.0078 SN Ibc 0.499    1.3  1.0 0.000 0.429 0.001 0.071 0.499 
PSc160072 0.2000 0.0075 SN II  0.698    1.7  1.0 0.000 0.698 0.009 0.066 0.227 
PSc160079 0.4930 0.0156 SN II  0.430    2.4  1.0 0.000 0.430 0.177 0.312 0.081 
PSc160080 0.4460 0.0115 SN Ia  0.771    1.3  1.0 0.001 0.009 0.206 0.771 0.013 
PSc160082 0.1910 0.0185 SN Ia  0.506    2.6  1.0 0.000 0.035 0.003 0.506 0.456 
PSc160089 0.5080 0.0081 SN Ia  0.512    2.1  1.0 0.004 0.015 0.463 0.512 0.006 
PSc160098 0.2950 0.0120 SN Ia  0.926    3.2  1.0 0.002 0.001 0.047 0.926 0.024 
PSc160106 0.3010 0.0078 SN Ia  0.961    1.6  1.0 0.000 0.007 0.016 0.961 0.016 
PSc160146 0.4170 0.0100 SN Ia  0.678    1.2  1.0 0.000 0.095 0.022 0.678 0.205 
PSc160154 0.1580 0.0115 SN II  0.710    2.4  1.0 0.000 0.710 0.010 0.049 0.231 
PSc160155 0.1350 0.0115 SN Ibc 0.593   13.7  1.0 0.000 0.292 0.002 0.113 0.593 
PSc160156 0.5490 0.0094 SN Ia  0.826    1.7  1.0 0.002 0.006 0.093 0.826 0.073 
PSc160168 0.1150 0.0103 SN Ibc 0.568    3.9  1.0 0.000 0.357 0.000 0.075 0.568 
PSc160169 0.5238 0.0084 SN Ia  0.658    1.1  1.0 0.019 0.013 0.117 0.658 0.193 
PSc160172 0.2030 0.0112 SN Ibc 0.601    3.1  1.0 0.000 0.314 0.000 0.085 0.601 
PSc160182 0.4210 0.0119 SN Ibc 0.441    1.5  1.0 0.000 0.127 0.078 0.354 0.441 
PSc160183 0.2740 0.0145 SN Ia  0.875    1.5  1.0 0.003 0.011 0.019 0.875 0.092 
PSc160195 0.2290 0.0148 SN Ibc 0.586    1.4  1.0 0.000 0.251 0.004 0.159 0.586 
PSc160206 0.4490 0.0096 SN Ia  0.964    1.0  1.0 0.000 0.007 0.020 0.964 0.009 
PSc160209 0.1960 0.0082 SN II  0.920    1.7  1.0 0.000 0.920 0.000 0.014 0.066 
PSc160223 0.5180 0.0211 SN Ia  0.921    1.3  1.0 0.003 0.000 0.058 0.921 0.018 
PSc160225 0.2330 0.0075 SN Ibc 0.506    1.2  1.0 0.000 0.323 0.000 0.171 0.506 
PSc160227 0.4780 0.0119 SN Ia  0.636    1.3  1.0 0.007 0.040 0.162 0.636 0.155 
PSc160231 0.2020 0.0082 SN II  0.929    1.4  1.0 0.000 0.929 0.013 0.003 0.055 
PSc160233 0.2440 0.0071 SN II  0.560    6.3  1.6 0.000 0.560 0.018 0.159 0.263 
PSc160255 0.5850 0.0074 SN IIn 0.611    3.1  1.0 0.029 0.019 0.611 0.335 0.006 
PSc160258 0.4610 0.0117 SN Ia  0.574    1.5  1.0 0.001 0.118 0.192 0.574 0.115 
PSc160261 0.2480 0.0090 SN II  0.787    1.3  1.0 0.000 0.787 0.002 0.068 0.143 
PSc160262 0.5110 0.0077 SN Ia  0.924    1.5  1.0 0.000 0.007 0.029 0.924 0.040 
PSc160272 0.2420 0.0064 SN II  0.887    1.8  1.0 0.000 0.887 0.010 0.036 0.067 
PSc160280 0.5470 0.0115 SN Ia  0.708    1.7  1.0 0.000 0.019 0.230 0.708 0.043 
PSc160282 0.5400 0.0064 SN IIn 0.509    1.6  1.0 0.153 0.019 0.509 0.290 0.029 
PSc160285 0.4860 0.0144 SN Ia  0.584    1.6  1.0 0.003 0.008 0.395 0.584 0.010 
PSc160298 0.2910 0.0100 SN Ibc 0.635    1.7  1.0 0.000 0.112 0.011 0.242 0.635 
PSc160300 0.1870 0.0116 SN II  0.476    2.4  1.0 0.000 0.476 0.062 0.251 0.211 
PSc160301 0.1930 0.0126 SN Ibc 0.573    1.8  1.0 0.000 0.363 0.000 0.064 0.573 
PSc160308 0.1950 0.0213 SN Ibc 0.512    2.3  1.0 0.000 0.407 0.005 0.076 0.512 
PSc170018 0.2260 0.0126 SN II  0.529    2.0  1.0 0.000 0.529 0.022 0.083 0.366 
PSc170024 0.5520 0.0119 SN IIn 0.535    2.1  1.0 0.018 0.014 0.535 0.414 0.019 
PSc170044 0.4800 0.0092 SN Ia  0.814    1.6  1.0 0.005 0.019 0.113 0.814 0.049 
PSc170060 0.7520 0.0136 SN IIn 0.603    2.0  1.0 0.044 0.021 0.603 0.311 0.021 
PSc170076 0.3006 0.0169 SN Ia  0.423    4.4  1.2 0.013 0.098 0.234 0.423 0.232 
PSc170083 0.3690 0.0179 SN Ia  0.369    1.3  1.0 0.014 0.284 0.084 0.369 0.249 
PSc170103 0.5270 0.0069 SN IIn 0.519    8.7  1.0 0.269 0.007 0.519 0.199 0.006 
PSc170114 0.2850 0.0086 SN IIn 0.554    5.6  1.1 0.150 0.021 0.554 0.258 0.017 
PSc170118 0.3650 0.0165 SN Ia  0.592    3.0  1.0 0.005 0.040 0.242 0.592 0.121 
PSc170157 0.3630 0.0075 SN Ia  0.438   12.6  1.4 0.151 0.009 0.395 0.438 0.007 
PSc170178 0.2400 0.0100 SN Ia  0.587    1.9  1.0 0.000 0.016 0.018 0.587 0.379 
PSc170193 0.5090 0.0066 SN Ia  0.668    1.0  1.0 0.008 0.033 0.081 0.668 0.210 
PSc170198 0.2420 0.0066 SN II  0.703    2.9  1.2 0.000 0.703 0.101 0.166 0.030 
PSc170228 0.2130 0.0077 SN Ibc 0.621    1.0  1.0 0.000 0.314 0.001 0.064 0.621 
PSc170233 0.4278 0.0101 SN Ia  0.466    1.2  1.0 0.000 0.212 0.059 0.466 0.263 
PSc170240 0.1690 0.0105 SN Ia  0.585    6.0  1.0 0.001 0.025 0.385 0.585 0.004 
PSc170254 0.1470 0.0132 SN Ia  0.787    4.8  1.1 0.000 0.010 0.003 0.787 0.200 
PSc170275 0.2960 0.0092 SN Ibc 0.541    1.4  1.0 0.000 0.199 0.013 0.247 0.541 
PSc170276 0.5210 0.0091 SN Ia  0.769    1.3  1.0 0.002 0.020 0.061 0.769 0.148 
PSc170285 0.5260 0.0092 SN Ia  0.768    1.1  1.0 0.001 0.037 0.084 0.768 0.110 
PSc170287 0.3880 0.0084 SN Ia  0.600    1.5  1.0 0.000 0.162 0.047 0.600 0.191 
PSc170303 0.1470 0.0066 SN Ibc 0.673    5.1  1.1 0.000 0.017 0.005 0.305 0.673 
PSc170324 0.3070 0.0090 SN Ia  0.998    1.8  1.1 0.000 0.001 0.000 0.998 0.001 
PSc170329 0.1260 0.0094 SLSN   0.431    7.8  1.6 0.431 0.005 0.261 0.294 0.009 
PSc170333 0.2490 0.0100 SN Ia  0.366    5.1  1.1 0.231 0.046 0.321 0.366 0.036 
PSc170349 0.4080 0.0093 SN Ia  0.931    1.5  1.0 0.000 0.012 0.027 0.931 0.030 
PSc170351 0.2430 0.0080 SN Ibc 0.583    1.0  1.0 0.000 0.114 0.003 0.300 0.583 
PSc170363 0.4850 0.0096 SN Ia  0.715    0.8  1.0 0.007 0.023 0.046 0.715 0.209 
PSc170365 0.0650 0.0083 SN II  0.806    2.4  1.0 0.000 0.806 0.000 0.016 0.178 
PSc170400 0.5460 0.0157 SN Ia  0.938    0.8  1.0 0.004 0.000 0.058 0.938 0.000 
PSc170409 0.2570 0.0115 SN Ia  0.535    2.6  1.4 0.114 0.078 0.242 0.535 0.031 
PSc170412 0.3890 0.0119 SN Ia  0.561    9.2  1.0 0.106 0.020 0.292 0.561 0.021 
PSc170457 0.3550 0.0102 SN Ia  0.970    1.1  1.0 0.000 0.003 0.008 0.970 0.019 
PSc170465 0.1830 0.0076 SN Ia  0.968    2.8  1.0 0.000 0.022 0.005 0.968 0.005 
PSc170520 0.4484 0.0072 SN Ia  0.883    1.5  1.0 0.003 0.003 0.054 0.883 0.057 
PSc170540 0.1700 0.0355 SN II  0.746    1.7  1.6 0.000 0.746 0.011 0.041 0.202 
PSc170552 0.1462 0.0623 SN Ibc 0.557    1.9  1.3 0.000 0.191 0.005 0.247 0.557 
PSc170556 0.4280 0.0589 SN Ia  0.709    1.5  1.1 0.055 0.005 0.211 0.709 0.020 
PSc180016 0.3360 0.0065 SN II  0.601    1.2  1.0 0.000 0.601 0.099 0.136 0.164 
PSc180018 0.3260 0.0073 SN IIn 0.645    4.0  1.1 0.088 0.042 0.645 0.208 0.017 
PSc180021 0.1350 0.0088 SN Ibc 0.561    1.4  1.0 0.000 0.372 0.000 0.067 0.561 
PSc180025 0.4630 0.0090 SN IIn 0.492    1.7  1.0 0.005 0.007 0.492 0.490 0.006 
PSc180050 0.2480 0.0100 SN II  0.883    0.9  1.0 0.000 0.883 0.001 0.010 0.106 
PSc180060 0.4440 0.0987 SN Ia  0.690    1.5  1.0 0.052 0.013 0.201 0.690 0.044 
PSc180077 0.3420 0.0391 SN II  0.507    1.0  1.1 0.001 0.507 0.239 0.207 0.046 
PSc180079 0.1522 0.0658 SN II  0.731    1.5  1.1 0.000 0.731 0.009 0.007 0.253 
PSc180112 0.6390 0.0107 SN Ia  0.848    1.5  1.0 0.000 0.009 0.097 0.848 0.046 
PSc180127 0.3560 0.0115 SN Ia  0.458    3.3  1.2 0.001 0.071 0.414 0.458 0.056 
PSc180134 0.5188 0.0137 SN Ia  0.597    5.1  1.0 0.017 0.029 0.315 0.597 0.042 
PSc180157 0.4920 0.0108 SN Ia  0.902    1.2  1.0 0.000 0.026 0.029 0.902 0.043 
PSc180208 0.0884 0.0890 SN II  0.756    1.0  1.0 0.000 0.756 0.003 0.061 0.180 
PSc180213 0.5180 0.0077 SN Ia  0.966    1.2  1.0 0.001 0.002 0.030 0.966 0.001 
PSc180214 0.3260 0.0126 SN Ia  0.888    1.3  1.0 0.000 0.002 0.001 0.888 0.109 
PSc180255 0.4580 0.0535 SN Ia  0.958    1.7  1.0 0.000 0.011 0.023 0.958 0.008 
PSc180277 0.1800 0.0459 SN Ibc 0.723    1.1  1.0 0.000 0.227 0.000 0.050 0.723 
PSc180289 0.1416 0.0117 SN Ia  0.540    3.2  1.1 0.000 0.018 0.008 0.540 0.434 
PSc180320 0.3200 0.0085 SN Ibc 0.632    1.1  1.0 0.001 0.011 0.032 0.324 0.632 
PSc180323 0.1100 0.0094 SN II  0.626    6.9  1.0 0.000 0.626 0.002 0.023 0.349 
PSc180329 0.4240 0.0485 SN Ia  0.966    1.3  1.0 0.000 0.004 0.023 0.966 0.007 
PSc180344 0.4100 0.0888 SN Ia  0.706    1.2  1.0 0.000 0.014 0.028 0.706 0.252 
PSc180362 0.1990 0.0836 SN II  0.933    1.4  1.0 0.000 0.933 0.002 0.025 0.040 
PSc180372 0.3490 0.0119 SN Ia  1.000    0.8  1.0 0.000 0.000 0.000 1.000 0.000 
PSc180376 0.4940 0.0098 SN IIn 0.701    1.1  1.0 0.000 0.049 0.701 0.248 0.002 
PSc180378 0.3120 0.0913 SN II  0.499    1.2  1.0 0.000 0.499 0.010 0.117 0.374 
PSc180417 0.3090 0.0515 SN Ia  0.848    1.2  1.0 0.001 0.004 0.008 0.848 0.139 
PSc180424 0.3290 0.0548 SN Ia  0.597    2.2  1.0 0.000 0.136 0.054 0.597 0.213 
PSc180426 0.4240 0.0079 SN Ia  0.971    2.2  1.0 0.000 0.009 0.007 0.971 0.013 
PSc180431 2.1100 0.0643 SLSN   0.898    1.2  1.0 0.898 0.000 0.013 0.089 0.000 
PSc180475 0.4410 0.0094 SN Ia  0.831    1.4  1.0 0.001 0.011 0.017 0.831 0.140 
PSc180476 0.4840 0.0089 SN Ia  0.455    1.1  1.0 0.000 0.053 0.042 0.455 0.450 
PSc180502 0.1530 0.0097 SN II  0.498    1.0  1.1 0.000 0.498 0.000 0.180 0.322 
PSc180503 0.3837 0.0114 SN Ia  0.984    1.6  1.0 0.000 0.000 0.016 0.984 0.000 
PSc180523 0.3280 0.0468 SN II  0.893    1.6  1.0 0.000 0.893 0.012 0.021 0.074 
PSc180549 0.3380 0.0078 SN Ia  0.992    1.6  1.0 0.000 0.000 0.006 0.992 0.002 
PSc180554 0.2120 0.0805 SN II  0.562    2.3  1.1 0.000 0.562 0.001 0.043 0.394 
PSc190001 0.4340 0.0153 SN Ia  0.924    1.5  1.0 0.007 0.000 0.066 0.924 0.003 
PSc190024 0.3630 0.0801 SN II  0.729    1.3  1.0 0.000 0.729 0.088 0.118 0.065 
PSc190049 0.2590 0.0109 SN Ia  0.979    1.3  1.0 0.000 0.000 0.010 0.979 0.011 
PSc190050 0.3450 0.0103 SN Ia  0.938    2.1  1.3 0.000 0.004 0.034 0.938 0.024 
PSc190060 0.2550 0.0063 SN IIn 0.728    1.9  1.0 0.001 0.016 0.728 0.252 0.003 
PSc190062 0.2950 0.0596 SN Ia  0.493    1.1  1.0 0.000 0.019 0.002 0.493 0.486 
PSc190072 0.3380 0.0073 SN Ia  0.786    2.5  1.0 0.002 0.033 0.142 0.786 0.037 
PSc190073 0.2970 0.0076 SN Ia  0.925    4.6  1.0 0.001 0.001 0.056 0.925 0.017 
PSc190074 0.3120 0.0076 SN II  0.422    1.0  1.0 0.000 0.422 0.008 0.177 0.393 
PSc190087 0.2270 0.0134 SN II  0.767    1.6  1.0 0.000 0.767 0.001 0.027 0.205 
PSc190094 0.2330 0.0078 SN Ia  0.933    1.6  1.1 0.000 0.001 0.003 0.933 0.063 
PSc190111 0.3318 0.0115 SN Ia  0.518    1.0  1.0 0.000 0.008 0.018 0.518 0.456 
PSc190121 0.5680 0.0894 SN Ia  0.799    1.2  1.0 0.009 0.010 0.156 0.799 0.026 
PSc190133 0.3540 0.0558 SN II  0.798    0.9  1.0 0.000 0.798 0.003 0.064 0.135 
PSc190142 0.4381 0.0692 SN Ia  0.930    0.9  1.0 0.000 0.019 0.023 0.930 0.028 
PSc190151 0.2170 0.0072 SN II  0.625    1.4  1.0 0.000 0.625 0.003 0.066 0.306 
PSc190165 0.5290 0.0545 SN Ia  0.579    1.2  1.0 0.002 0.130 0.207 0.579 0.082 
PSc190169 0.4960 0.0080 SN Ia  0.445    1.2  1.0 0.000 0.262 0.075 0.445 0.218 
PSc190171 0.2500 0.0429 SN II  0.484    1.6  1.0 0.000 0.484 0.000 0.076 0.440 
PSc190186 0.0810 0.0132 SN II  0.737    2.1  1.0 0.000 0.737 0.014 0.075 0.174 
PSc190215 0.1850 0.0112 SN Ia  0.789    1.2  1.1 0.000 0.011 0.015 0.789 0.185 
PSc190228 0.4050 0.0085 SN Ia  0.536    1.3  1.0 0.009 0.020 0.419 0.536 0.016 
PSc190234 0.5940 0.0096 SN Ia  0.457    4.0  1.0 0.078 0.076 0.334 0.457 0.055 
PSc190241 0.3870 0.0078 SN Ia  0.564    0.9  1.0 0.006 0.032 0.376 0.564 0.022 
PSc190250 0.2147 0.0367 SN Ibc 0.762    1.0  1.0 0.000 0.062 0.002 0.174 0.762 
PSc190252 0.4050 0.0072 SN Ia  0.620    1.4  1.0 0.002 0.025 0.338 0.620 0.015 
PSc190256 0.5180 0.0100 SN Ia  0.419    1.9  1.0 0.000 0.187 0.322 0.419 0.072 
PSc190267 0.3770 0.0755 SN Ia  0.636    1.0  1.0 0.003 0.006 0.023 0.636 0.332 
PSc190268 0.3310 0.0733 SN Ia  0.988    1.3  1.0 0.000 0.001 0.006 0.988 0.005 
PSc190269 0.3630 0.0651 SN Ia  0.992    1.2  1.0 0.000 0.001 0.005 0.992 0.002 
PSc190271 0.5890 0.0102 SN IIn 0.725    1.5  1.1 0.029 0.010 0.725 0.234 0.002 
PSc190288 0.2340 0.0590 SN Ibc 0.756    1.0  1.0 0.000 0.051 0.001 0.192 0.756 
PSc190292 0.1750 0.0102 SN II  0.660    1.0  1.2 0.002 0.660 0.034 0.071 0.233 
PSc190311 0.7330 0.0884 SN Ia  0.455    5.6  1.0 0.243 0.006 0.282 0.455 0.014 
PSc190324 0.4727 0.0898 SN Ia  0.955    1.1  1.0 0.001 0.011 0.014 0.955 0.019 
PSc190327 0.3310 0.0742 SN Ia  0.802    0.8  1.0 0.000 0.003 0.007 0.802 0.188 
PSc190378 0.1730 0.0098 SN Ia  0.317    2.7  1.4 0.024 0.294 0.261 0.317 0.104 
PSc190382 0.5523 0.0097 SN IIn 0.615    1.3  1.0 0.000 0.025 0.615 0.355 0.005 
PSc190386 0.2280 0.0110 SN II  0.518    2.2  1.5 0.000 0.518 0.115 0.263 0.104 
PSc190389 0.3310 0.0086 SN II  0.346    1.9  1.2 0.044 0.346 0.273 0.261 0.076 
PSc190392 0.4700 0.0102 SN IIn 0.623    1.3  1.1 0.075 0.019 0.623 0.277 0.006 
PSc190393 0.1860 0.0086 SN II  0.645    1.5  1.0 0.000 0.645 0.003 0.042 0.310 
PSc200017 0.5070 0.0588 SN Ia  0.698    1.0  1.0 0.006 0.023 0.262 0.698 0.011 
PSc200026 0.3291 0.0565 SN Ia  0.990    2.2  1.1 0.000 0.000 0.001 0.990 0.009 
PSc200041 0.5016 0.0058 SLSN   0.566    1.1  1.2 0.566 0.000 0.331 0.103 0.000 
PSc200042 0.2810 0.0097 SN II  0.717    1.1  1.1 0.000 0.717 0.039 0.145 0.099 
PSc200050 0.3550 0.1136 SN Ibc 0.506    1.0  1.0 0.000 0.141 0.041 0.312 0.506 
PSc200058 0.5010 0.0798 SN Ia  0.926    1.1  1.0 0.000 0.003 0.031 0.926 0.040 
PSc200080 0.4850 0.0560 SN Ia  0.757    1.2  1.0 0.000 0.010 0.061 0.757 0.172 
PSc200095 0.1310 0.0896 SN II  0.881    1.5  1.0 0.000 0.881 0.000 0.027 0.092 
PSc200099 0.3980 0.0851 SN II  0.466    1.1  1.0 0.000 0.466 0.065 0.204 0.265 
PSc200100 0.4082 0.0766 SN Ia  0.565    2.1  1.0 0.005 0.015 0.049 0.565 0.366 
PSc200101 0.2740 0.0689 SN Ia  0.579    1.6  1.0 0.000 0.026 0.021 0.579 0.374 
PSc200105 0.3330 0.0564 SN Ia  0.597    1.3  1.0 0.000 0.010 0.006 0.597 0.387 
PSc200106 0.4630 0.0470 SN Ia  0.974    0.9  1.0 0.000 0.002 0.007 0.974 0.017 
PSc200108 0.3971 0.0507 SN Ia  0.941    1.4  1.0 0.000 0.009 0.014 0.941 0.036 
PSc200109 0.2330 0.0579 SN II  0.780    1.3  1.0 0.000 0.780 0.010 0.017 0.193 
PSc200110 0.3460 0.0613 SN Ibc 0.552    1.2  1.0 0.000 0.215 0.013 0.220 0.552 
PSc200157 0.3270 0.0603 SN Ibc 0.417    2.5  1.0 0.000 0.174 0.021 0.388 0.417 
PSc200166 0.6535 0.0471 SN Ia  0.643    1.4  1.0 0.007 0.015 0.290 0.643 0.045 
PSc200170 0.4490 0.0485 SN Ia  0.848    1.5  1.0 0.002 0.013 0.130 0.848 0.007 
PSc200172 0.4867 0.0471 SN Ia  0.957    1.1  1.0 0.000 0.011 0.024 0.957 0.008 
PSc210001 0.1730 0.0736 SN Ibc 0.566    1.1  1.0 0.000 0.323 0.005 0.106 0.566 
PSc210020 0.3190 0.0562 SN Ibc 0.390    1.4  1.0 0.002 0.282 0.062 0.264 0.390 
PSc210027 0.5870 0.0583 SN Ia  0.511    1.5  1.0 0.042 0.023 0.396 0.511 0.028 
PSc210048 0.3700 0.0629 SN II  0.375    1.3  1.0 0.000 0.375 0.046 0.317 0.262 
PSc210061 0.5278 0.0676 SN Ia  0.692    1.2  1.0 0.011 0.012 0.280 0.692 0.005 
PSc210079 0.3340 0.0478 SN II  0.442    1.1  1.2 0.002 0.442 0.228 0.287 0.041 
PSc210085 0.5780 0.0587 SN IIn 0.516    1.5  1.0 0.005 0.014 0.516 0.459 0.006 
PSc210091 0.4720 0.0417 SN Ia  0.818    1.5  1.0 0.001 0.007 0.164 0.818 0.010 
PSc210097 0.6290 0.0451 SN IIn 0.612    1.7  1.1 0.084 0.014 0.612 0.278 0.012 
PSc210116 0.7270 0.0349 SN IIn 0.537    1.1  1.0 0.051 0.007 0.537 0.395 0.010 
PSc210119 0.3370 0.0905 SN Ia  0.388    1.5  1.0 0.001 0.254 0.252 0.388 0.105 
PSc210129 0.2440 0.0844 SN II  0.491    4.2  1.1 0.009 0.491 0.159 0.259 0.082 
PSc210140 0.5373 0.0604 SN Ia  0.527    2.4  1.0 0.005 0.017 0.438 0.527 0.013 
PSc210141 0.3240 0.0846 SN Ia  0.398    1.5  1.7 0.083 0.089 0.392 0.398 0.038 
PSc210168 0.6663 0.0694 SLSN   0.811    3.0  1.3 0.811 0.001 0.120 0.066 0.002 
PSc300002 0.1190 0.0411 SN II  0.478    1.2  1.0 0.000 0.478 0.004 0.204 0.314 
PSc300003 0.4960 0.0414 SN Ia  0.671    2.5  1.0 0.000 0.058 0.242 0.671 0.029 
PSc300007 0.3430 0.0550 SN Ia  0.932    1.0  1.0 0.000 0.004 0.004 0.932 0.060 
PSc300021 0.3960 0.0409 SN II  0.529    1.6  1.0 0.000 0.529 0.015 0.235 0.221 
PSc300024 0.2150 0.0408 SN II  0.927    1.0  1.0 0.000 0.927 0.006 0.014 0.053 
PSc300035 1.0792 0.0326 SLSN   0.894    1.1  1.0 0.894 0.000 0.070 0.036 0.000 
PSc300049 0.0833 0.0352 SN II  0.890    1.4  1.1 0.000 0.890 0.000 0.007 0.103 
PSc300052 0.2340 0.0383 SN II  0.534    1.3  1.0 0.000 0.534 0.000 0.069 0.397 
PSc300067 0.1860 0.0365 SN Ia  0.891    4.4  1.3 0.001 0.039 0.043 0.891 0.026 
PSc300070 0.2140 0.0383 SN Ia  0.455    2.0  1.0 0.000 0.297 0.058 0.455 0.190 
PSc300072 0.2510 0.0573 SN II  0.885    1.4  1.0 0.000 0.885 0.008 0.028 0.079 
PSc300083 0.4010 0.0448 SN Ia  0.692    1.0  1.0 0.001 0.091 0.054 0.692 0.162 
PSc300091 0.1860 0.0397 SN II  0.797    2.9  1.3 0.000 0.797 0.032 0.090 0.081 
PSc300120 0.1920 0.0341 SN Ibc 0.774    1.7  1.0 0.000 0.076 0.001 0.149 0.774 
PSc300124 0.4090 0.0464 SN Ia  0.695    2.5  1.0 0.051 0.019 0.201 0.695 0.034 
PSc300151 0.5821 0.0421 SN Ia  0.775    0.7  1.0 0.011 0.021 0.129 0.775 0.064 
PSc300154 0.1500 0.0346 SN II  0.682    1.9  1.0 0.000 0.682 0.008 0.062 0.248 
PSc300166 0.3330 0.0467 SN Ia  0.931    1.5  1.7 0.000 0.007 0.057 0.931 0.005 
PSc300180 0.4930 0.0441 SN Ia  0.791    1.2  1.0 0.013 0.022 0.139 0.791 0.035 
PSc300193 0.1120 0.0569 SN II  0.757    0.7  1.0 0.000 0.757 0.001 0.037 0.205 
PSc300226 0.2990 0.0374 SN Ia  0.894    1.5  1.1 0.000 0.010 0.025 0.894 0.071 
PSc300231 0.3100 0.0401 SN Ia  0.858    3.6  3.9 0.017 0.015 0.104 0.858 0.006 
PSc300236 0.4590 0.0342 SN Ibc 0.493    1.9  1.0 0.007 0.067 0.085 0.348 0.493 
PSc310006 1.1460 0.0423 SLSN   0.983    1.0  1.0 0.983 0.000 0.006 0.011 0.000 
PSc310020 0.2380 0.0335 SN II  0.688    1.3  1.0 0.000 0.688 0.084 0.068 0.160 
PSc310024 0.1800 0.0302 SN Ia  0.922    5.2  2.0 0.013 0.007 0.030 0.922 0.028 
PSc310028 0.3440 0.0256 SN Ia  0.592    1.6  1.1 0.000 0.239 0.099 0.592 0.070 
PSc310031 0.2300 0.0289 SN Ia  0.403    1.5  1.0 0.000 0.210 0.084 0.403 0.303 
PSc310046 0.5320 0.0452 SN Ia  0.958    1.1  1.0 0.001 0.017 0.015 0.958 0.009 
PSc310050 0.5570 0.0498 SN Ia  0.809    0.8  1.0 0.002 0.013 0.053 0.809 0.123 
PSc310059 0.2380 0.0387 SN Ibc 0.689    0.9  1.0 0.000 0.128 0.000 0.183 0.689 
PSc310063 0.2510 0.0327 SN Ia  0.998    1.5  1.0 0.000 0.000 0.002 0.998 0.000 
PSc310086 0.2620 0.0247 SN Ibc 0.555    2.5  1.1 0.000 0.101 0.017 0.327 0.555 
PSc310087 0.1900 0.0267 SN Ia  0.481    1.5  1.0 0.000 0.034 0.026 0.481 0.459 
PSc310088 0.2170 0.0095 SN Ia  0.778    2.4  1.4 0.000 0.090 0.058 0.778 0.074 
PSc310093 0.3410 0.0277 SN Ia  0.477    1.3  1.0 0.000 0.076 0.021 0.477 0.426 
PSc310095 0.4520 0.0242 SN Ia  0.819    1.2  1.0 0.002 0.009 0.044 0.819 0.126 
PSc310098 0.0660 0.0074 SN II  0.822   14.2 18.2 0.000 0.822 0.005 0.017 0.156 
PSc310101 0.4250 0.0436 SN Ia  0.789    1.1  1.0 0.000 0.003 0.010 0.789 0.198 
PSc310103 0.7270 0.0319 SN Ia  0.520    0.9  1.0 0.087 0.008 0.375 0.520 0.010 
PSc310127 0.2960 0.0239 SN Ia  0.443    1.3  1.0 0.002 0.096 0.042 0.443 0.417 
PSc310130 0.1640 0.0271 SN Ibc 0.505    1.5  1.0 0.000 0.408 0.000 0.087 0.505 
PSc310132 0.5520 0.0095 SN IIn 0.361    1.5  1.3 0.263 0.012 0.361 0.348 0.016 
PSc310141 0.4970 0.0284 SN Ia  0.836    1.6  1.0 0.017 0.013 0.111 0.836 0.023 
PSc310145 0.3390 0.0096 SN Ia  0.711    1.2  1.4 0.004 0.057 0.168 0.711 0.060 
PSc310147 0.3370 0.0085 SN Ia  0.726    1.4  1.0 0.002 0.004 0.058 0.726 0.210 
PSc310185 0.6270 0.0416 SN Ia  0.762    0.9  1.0 0.005 0.012 0.214 0.762 0.007 
PSc310203 0.2910 0.0306 SN Ia  0.721    2.2  1.0 0.000 0.101 0.040 0.721 0.138 
PSc310205 0.2800 0.0250 SN Ibc 0.703    1.2  1.0 0.000 0.044 0.018 0.235 0.703 
PSc310210 0.7483 0.0488 SN Ia  0.777    1.5  1.0 0.050 0.007 0.134 0.777 0.032 
PSc310221 0.2030 0.0230 SN II  0.866    2.3  1.0 0.000 0.866 0.004 0.008 0.122 
PSc310226 0.3580 0.0111 SN Ia  0.871    1.4  1.5 0.000 0.007 0.102 0.871 0.020 
PSc310240 0.2080 0.0078 SN Ia  0.499    7.1  3.6 0.000 0.100 0.052 0.499 0.349 
PSc310271 0.6720 0.0251 SN Ia  0.767    1.0  1.0 0.008 0.002 0.209 0.767 0.014 
PSc310283 0.5010 0.0274 SN Ia  0.528    1.4  1.0 0.025 0.015 0.104 0.528 0.328 
PSc310308 0.4310 0.0291 SN Ia  0.820    2.5  1.1 0.004 0.008 0.154 0.820 0.014 
PSc310320 0.1180 0.0216 SN II  0.778    1.7  1.0 0.000 0.778 0.004 0.051 0.167 
PSc310332 0.3360 0.0204 SN Ia  0.533    1.2  1.0 0.000 0.038 0.035 0.533 0.394 
PSc310342 0.7330 0.0262 SN Ia  0.829    1.1  1.0 0.004 0.010 0.091 0.829 0.066 
PSc310344 0.1800 0.0205 SN Ibc 0.622    1.8  1.0 0.000 0.286 0.003 0.089 0.622 
PSc310363 0.3260 0.0073 SN Ia  0.465   -0.9  1.0 0.013 0.065 0.431 0.465 0.026 
PSc310379 0.3740 0.0097 SN Ibc 0.506    2.0  1.0 0.000 0.176 0.033 0.285 0.506 
PSc310404 0.2960 0.0091 SN II  0.467    1.9  1.1 0.008 0.467 0.023 0.170 0.332 
PSc310473 0.1480 0.0136 SN II  0.949    1.6  1.1 0.000 0.949 0.003 0.011 0.037 
PSc310475 0.1280 0.0135 SN II  0.414    1.5  1.6 0.000 0.414 0.015 0.177 0.394 
PSc310502 0.5370 0.0088 SN Ia  0.686    1.5  1.0 0.048 0.007 0.227 0.686 0.032 
PSc310533 0.1800 0.0357 SN II  0.920    1.7  1.0 0.000 0.920 0.004 0.016 0.060 
PSc310548 0.4590 0.0358 SN Ia  0.916    3.5  1.0 0.000 0.011 0.054 0.916 0.019 
PSc310552 0.5050 0.0369 SN Ia  0.928    1.0  1.0 0.000 0.007 0.061 0.928 0.004 
PSc310555 0.4470 0.0379 SN Ia  0.971    1.1  1.0 0.000 0.013 0.015 0.971 0.001 
PSc310559 0.2820 0.0412 SN II  0.912    1.3  1.0 0.000 0.912 0.029 0.025 0.034 
PSc310564 0.3370 0.0450 SN Ia  0.887    1.2  1.0 0.000 0.001 0.017 0.887 0.095 
PSc310578 0.5020 0.0351 SN Ia  0.915    1.2  1.0 0.001 0.003 0.032 0.915 0.049 
PSc320010 0.3310 0.0578 SN II  0.579    1.2  1.0 0.000 0.579 0.010 0.067 0.344 
PSc320013 0.3340 0.0273 SN II  0.795    1.5  1.0 0.000 0.795 0.002 0.053 0.150 
PSc320014 0.3100 0.0244 SN II  0.345    1.0  1.0 0.000 0.345 0.157 0.275 0.223 
PSc320045 0.3280 0.0413 SN Ibc 0.647    1.1  1.0 0.000 0.107 0.020 0.226 0.647 
PSc320057 0.2680 0.0207 SN II  0.812    1.1  1.0 0.000 0.812 0.002 0.025 0.161 
PSc320060 0.6860 0.0285 SN Ia  0.727    0.8  1.0 0.003 0.006 0.250 0.727 0.014 
PSc320084 0.2960 0.0093 SN II  0.522    2.4  1.0 0.000 0.522 0.137 0.220 0.121 
PSc320115 0.3250 0.0209 SN Ia  0.784    1.7  1.0 0.000 0.000 0.001 0.784 0.215 
PSc320123 0.4420 0.0359 SN Ia  0.944    1.2  1.0 0.000 0.003 0.038 0.944 0.015 
PSc320180 0.3520 0.0248 SN Ia  0.711    0.9  1.0 0.000 0.014 0.015 0.711 0.260 
PSc320188 0.6146 0.0116 SN Ia  0.537    1.3  1.0 0.038 0.011 0.390 0.537 0.024 
PSc320198 0.2650 0.0347 SN Ia  0.452    1.6  1.0 0.000 0.123 0.005 0.452 0.420 
PSc320234 0.4502 0.0322 SN Ia  0.788    0.7  1.0 0.000 0.010 0.035 0.788 0.167 
PSc320266 0.7300 0.0084 SN IIn 0.731    1.2  1.0 0.058 0.001 0.731 0.202 0.008 
PSc320268 0.3480 0.0074 SN II  0.560    0.9  1.0 0.000 0.560 0.021 0.123 0.296 
PSc320329 0.4300 0.0241 SN Ia  0.497    1.3  1.0 0.001 0.283 0.108 0.497 0.111 
PSc320335 0.5220 0.0069 SN Ia  0.956    1.4  1.0 0.000 0.006 0.033 0.956 0.005 
PSc320336 0.3090 0.0074 SN Ia  0.996    1.2  1.0 0.000 0.000 0.001 0.996 0.003 
PSc320338 1.1138 0.0377 SLSN   0.942    0.9  1.0 0.942 0.000 0.033 0.025 0.000 
PSc320345 0.2160 0.0128 SN Ia  0.829    1.4  1.0 0.000 0.000 0.001 0.829 0.170 
PSc320384 0.1790 0.0370 SN II  0.899    1.0  1.0 0.000 0.899 0.024 0.005 0.072 
PSc320388 0.1810 0.0089 SN Ia  0.578    2.3  1.1 0.000 0.040 0.010 0.578 0.372 
PSc320389 0.2240 0.0098 SN Ia  0.790    3.3  1.0 0.000 0.029 0.015 0.790 0.166 
PSc320430 0.2220 0.0209 SN II  0.604    1.5  1.0 0.000 0.604 0.000 0.109 0.287 
PSc320433 0.6440 0.0276 SN Ia  0.731    1.5  1.0 0.008 0.013 0.234 0.731 0.014 
PSc320440 0.4300 0.0405 SN Ia  0.853    2.5  1.1 0.000 0.001 0.046 0.853 0.100 
PSc320441 0.3650 0.0364 SN Ia  0.522    1.9  1.0 0.000 0.005 0.026 0.522 0.447 
PSc320463 0.2970 0.0328 SN Ibc 0.799    1.1  1.0 0.000 0.046 0.008 0.147 0.799 
PSc320483 0.2890 0.0249 SN II  0.822    1.2  1.0 0.000 0.822 0.021 0.042 0.115 
PSc320491 0.2150 0.0282 SN II  0.778    1.4  1.0 0.000 0.778 0.003 0.030 0.189 
PSc320507 0.2960 0.0098 SN Ibc 0.553    0.9  1.0 0.000 0.175 0.017 0.255 0.553 
PSc320516 0.5130 0.0093 SN Ia  0.729    1.3  1.0 0.000 0.026 0.237 0.729 0.008 
PSc320541 0.3420 0.0112 SN II  0.539    1.3  1.0 0.000 0.539 0.043 0.166 0.252 
PSc320552 0.0920 0.0118 SN II  0.503   -8.6  1.1 0.000 0.503 0.007 0.157 0.333 
PSc320562 0.5360 0.0423 SN IIn 0.583    5.9  1.0 0.087 0.073 0.583 0.232 0.025 
PSc320565 0.2690 0.0366 SN II  0.675    2.0  1.0 0.000 0.675 0.005 0.062 0.258 
PSc330005 0.4210 0.0083 SN IIn 0.439    2.2  1.0 0.006 0.121 0.439 0.386 0.048 
PSc330015 0.2940 0.0355 SN Ia  0.898    3.3  1.0 0.005 0.013 0.062 0.898 0.022 
PSc330016 0.3290 0.0194 SN Ia  0.608    1.2  1.0 0.000 0.018 0.005 0.608 0.369 
PSc330037 0.4510 0.0386 SN Ia  0.606    1.9  1.0 0.008 0.005 0.374 0.606 0.007 
PSc330049 0.5150 0.0210 SN Ia  0.944    2.1  1.0 0.000 0.003 0.047 0.944 0.006 
PSc330050 0.3660 0.0081 SN Ia  0.910    1.3  1.0 0.002 0.007 0.036 0.910 0.045 
PSc330051 0.1310 0.0303 SN II  0.666    1.9  1.0 0.000 0.666 0.003 0.048 0.283 
PSc330052 0.1940 0.0262 SN Ibc 0.476    1.8  1.0 0.000 0.414 0.002 0.108 0.476 
PSc330060 0.3430 0.0104 SN Ia  0.882    1.1  1.0 0.001 0.030 0.028 0.882 0.059 
PSc330061 0.3190 0.0272 SN Ia  0.801    2.0  1.2 0.003 0.022 0.121 0.801 0.053 
PSc330067 0.1080 0.0418 SN II  0.768    1.7  1.0 0.000 0.768 0.004 0.058 0.170 
PSc330068 0.5762 0.0578 SN IIn 0.590    3.9  1.1 0.088 0.008 0.590 0.297 0.017 
PSc330078 0.2990 0.0552 SN II  0.465    4.4  1.1 0.009 0.465 0.217 0.210 0.099 
PSc330080 0.2580 0.0229 SN II  0.748    1.6  1.0 0.000 0.748 0.016 0.034 0.202 
PSc330085 0.2140 0.0533 SN Ia  0.440    4.2  2.0 0.094 0.045 0.407 0.440 0.014 
PSc330097 0.4790 0.0412 SN IIn 0.516    2.7  1.3 0.193 0.005 0.516 0.280 0.006 
PSc330101 0.3110 0.0260 SN Ia  0.932    1.7  1.0 0.000 0.031 0.016 0.932 0.021 
PSc330103 0.4240 0.0293 SN Ia  0.714    1.8  1.1 0.040 0.005 0.235 0.714 0.006 
PSc330137 0.3070 0.0315 SN II  0.458    1.0  1.0 0.000 0.458 0.021 0.260 0.261 
PSc330145 0.4450 0.0379 SN Ia  0.525   14.7  1.1 0.022 0.038 0.404 0.525 0.011 
PSc330165 0.3130 0.0093 SN II  0.563    3.1  1.0 0.000 0.563 0.104 0.209 0.124 
PSc330173 0.2050 0.0263 SN II  0.816    1.0  1.0 0.000 0.816 0.009 0.028 0.147 
PSc330196 0.4010 0.0293 SN Ia  0.746    1.8  1.1 0.013 0.024 0.110 0.746 0.107 
PSc330199 0.1940 0.0329 SN IIn 0.348    4.8  1.1 0.016 0.252 0.348 0.274 0.110 
PSc330202 0.6344 0.0270 SN Ia  0.562    2.0  1.0 0.001 0.021 0.403 0.562 0.013 
PSc330250 0.5510 0.0274 SN Ia  0.604    1.6  1.0 0.007 0.078 0.259 0.604 0.052 
PSc330265 0.5550 0.0374 SN IIn 0.413   15.1  1.0 0.335 0.019 0.413 0.221 0.012 
PSc340014 0.2830 0.0256 SN Ia  0.696    3.7  1.1 0.006 0.052 0.220 0.696 0.026 
PSc340020 0.4280 0.0083 SN Ia  0.541    1.2  1.0 0.000 0.013 0.023 0.541 0.423 
PSc340034 0.4670 0.0269 SN Ia  0.545    2.0  1.0 0.002 0.061 0.366 0.545 0.026 
PSc340069 0.3620 0.0268 SN Ia  0.565    1.2  1.0 0.000 0.126 0.042 0.565 0.267 
PSc340076 0.2630 0.0298 SN II  0.641    1.7  1.1 0.002 0.641 0.133 0.099 0.125 
PSc340080 0.2710 0.0242 SN II  0.830    2.7  1.0 0.000 0.830 0.054 0.050 0.066 
PSc340103 0.5680 0.0193 SN Ia  0.718    1.5  1.0 0.029 0.007 0.140 0.718 0.106 
PSc340105 0.2600 0.0249 SN Ia  0.519    1.8  1.0 0.000 0.012 0.014 0.519 0.455 
PSc340115 0.5219 0.0265 SN Ia  0.786    1.5  1.0 0.002 0.010 0.100 0.786 0.102 
PSc340121 0.4050 0.0244 SN Ia  0.776    1.6  1.0 0.004 0.015 0.069 0.776 0.136 
PSc340128 0.2750 0.0280 SN Ibc 0.776    1.7  1.0 0.000 0.014 0.012 0.198 0.776 
PSc340139 0.4270 0.0242 SN IIn 0.754    2.2  1.0 0.000 0.015 0.754 0.231 0.000 
PSc340142 0.2960 0.0274 SN Ia  0.548    1.1  1.0 0.001 0.017 0.024 0.548 0.410 
PSc340147 0.2800 0.0589 SN IIn 0.492    6.5  1.1 0.279 0.010 0.492 0.211 0.008 
PSc340154 0.3030 0.0281 SN Ia  0.641    2.1  1.0 0.001 0.105 0.071 0.641 0.182 
PSc340155 0.3930 0.0395 SN II  0.387    1.4  1.0 0.028 0.387 0.134 0.290 0.161 
PSc340163 0.5675 0.0253 SN Ia  0.891    1.0  1.0 0.000 0.021 0.070 0.891 0.018 
PSc340178 0.2150 0.0267 SN II  0.627    1.8  1.1 0.000 0.627 0.003 0.058 0.312 
PSc340209 0.4800 0.0308 SN Ia  0.894    1.2  1.0 0.004 0.004 0.084 0.894 0.014 
PSc340210 0.5610 0.0255 SN IIn 0.659    3.7  1.1 0.064 0.003 0.659 0.272 0.002 
PSc340227 0.6320 0.0248 SN IIn 0.650    4.5  1.0 0.083 0.023 0.650 0.237 0.007 
PSc340279 0.8300 0.0218 SN Ia  0.378    3.1  1.0 0.017 0.219 0.339 0.378 0.047 
PSc340309 0.1500 0.0088 SN II  0.812    4.1  1.0 0.000 0.812 0.005 0.036 0.147 
PSc340311 0.3000 0.0233 SN II  0.746    4.8  1.0 0.000 0.746 0.031 0.089 0.134 
PSc340347 0.3540 0.0068 SN IIn 0.519    2.7  1.2 0.055 0.014 0.519 0.405 0.007 
PSc350020 0.2050 0.0078 SN II  0.711    1.2  1.1 0.000 0.711 0.022 0.104 0.163 
PSc350049 0.4630 0.0114 SN Ia  0.920    1.2  1.0 0.002 0.006 0.046 0.920 0.026 
PSc350052 0.2420 0.0082 SN II  0.788    1.3  1.3 0.000 0.788 0.008 0.035 0.169 
PSc350073 0.2290 0.0072 SN Ia  0.937    1.4  1.3 0.000 0.002 0.001 0.937 0.060 
PSc350075 0.1720 0.0252 SN Ia  0.801    2.7  1.3 0.003 0.065 0.056 0.801 0.075 
PSc350131 0.2110 0.0295 SN Ia  0.546    1.7  1.0 0.000 0.016 0.015 0.546 0.423 
PSc350146 0.7685 0.0127 SLSN   0.481    1.0  1.2 0.481 0.005 0.386 0.126 0.002 
PSc350158 0.0810 0.0227 SN II  0.564    1.7  1.1 0.000 0.564 0.008 0.176 0.252 
PSc350161 0.2370 0.0198 SN Ia  0.371    1.5  1.2 0.000 0.260 0.015 0.371 0.354 
PSc350168 0.3070 0.0237 SN Ia  0.920    1.8  1.1 0.000 0.027 0.048 0.920 0.005 
PSc350170 0.2230 0.0219 SN II  0.413    1.7  1.0 0.000 0.413 0.008 0.184 0.395 
PSc350181 0.4220 0.0292 SN Ia  0.956    1.6  1.0 0.000 0.008 0.026 0.956 0.010 
PSc350187 0.1050 0.0128 SN II  0.913    1.4  1.5 0.000 0.913 0.012 0.005 0.070 
PSc350211 0.3590 0.0191 SN Ia  0.725    1.8  1.0 0.002 0.050 0.104 0.725 0.119 
PSc350213 0.6090 0.0265 SN Ia  0.908    1.4  1.0 0.001 0.004 0.080 0.908 0.007 
PSc350214 0.2800 0.0188 SN II  0.675    1.4  1.0 0.000 0.675 0.004 0.073 0.248 
PSc350223 0.2210 0.0227 SN II  0.572    1.5  1.0 0.000 0.572 0.006 0.089 0.333 
PSc350225 0.4600 0.0285 SN Ia  0.705    0.9  1.0 0.009 0.035 0.206 0.705 0.045 
PSc350240 0.3700 0.0088 SN Ia  0.628   -9.0  1.0 0.006 0.012 0.344 0.628 0.010 
PSc350274 0.4540 0.0189 SN Ia  0.593    0.9  1.1 0.000 0.129 0.248 0.593 0.030 
PSc350286 0.2200 0.0244 SN II  0.690    1.4  1.0 0.000 0.690 0.002 0.094 0.214 
PSc350306 0.3300 0.0081 SN Ia  0.901   -4.7  1.0 0.000 0.025 0.058 0.901 0.016 
PSc350307 0.2630 0.0083 SN II  0.414   -9.6  1.0 0.013 0.414 0.236 0.272 0.065 
PSc350319 0.5110 0.0264 SN Ia  0.848    1.5  1.0 0.001 0.009 0.041 0.848 0.101 
PSc350324 0.3180 0.0209 SN II  0.338    1.4  1.0 0.003 0.338 0.041 0.292 0.326 
PSc350335 0.3480 0.0091 SN Ia  0.594    1.1  1.2 0.001 0.029 0.086 0.594 0.290 
PSc350342 0.5190 0.0130 SN Ia  0.557    1.5  1.2 0.043 0.007 0.387 0.557 0.006 
PSc350355 0.1450 0.0126 SN II  0.730   -3.8  1.0 0.000 0.730 0.008 0.040 0.222 
PSc350356 0.3320 0.0075 SN Ia  0.734  -12.1  1.0 0.002 0.024 0.234 0.734 0.006 
PSc350362 0.5330 0.0095 SN IIn 0.516   -3.5  2.0 0.148 0.013 0.516 0.317 0.006 
PSc350363 0.1618 0.0094 SN Ibc 0.451   -4.0  1.0 0.000 0.437 0.009 0.103 0.451 
PSc350394 0.2840 0.0051 SN Ibc 0.667    1.0  1.0 0.000 0.088 0.009 0.236 0.667 
PSc350413 0.2810 0.0086 SN II  0.639  -10.6  1.1 0.001 0.639 0.115 0.156 0.089 
PSc350436 0.5180 0.0193 SN Ia  0.726    2.1  1.2 0.010 0.015 0.214 0.726 0.035 
PSc350442 0.4900 0.0058 SN IIn 0.470    1.1  1.0 0.000 0.103 0.470 0.424 0.003 
PSc350472 0.3130 0.0237 SN Ibc 0.351    3.4  1.1 0.004 0.249 0.085 0.311 0.351 
PSc350480 0.3110 0.0296 SN Ia  0.701    1.1  1.0 0.004 0.003 0.016 0.701 0.276 
PSc350490 0.0929 0.0279 SN Ibc 0.591    2.0  1.1 0.000 0.324 0.000 0.085 0.591 
PSc350513 0.1760 0.0237 SN Ia  0.495    1.3  1.0 0.000 0.024 0.011 0.495 0.470 
PSc350519 0.1540 0.0146 SN II  0.561    1.7  1.0 0.000 0.561 0.000 0.036 0.403 
PSc350525 0.2550 0.0170 SN II  0.870    1.6  1.1 0.000 0.870 0.002 0.048 0.080 
PSc350539 0.5250 0.0080 SN IIn 0.483   -9.4  1.0 0.013 0.021 0.483 0.465 0.018 
PSc350545 0.1502 0.0295 SN Ibc 0.639    1.8  1.0 0.000 0.243 0.002 0.116 0.639 
PSc350560 0.1750 0.0061 SN Ibc 0.541    1.4  1.1 0.000 0.392 0.000 0.067 0.541 
PSc350563 0.1154 0.0090 SN Ibc 0.697    2.3  1.0 0.000 0.216 0.000 0.087 0.697 
PSc350567 0.3470 0.0086 SN Ia  0.917    1.4  1.1 0.000 0.007 0.036 0.917 0.040 
PSc350573 0.3600 0.0168 SN Ia  0.496    1.3  1.0 0.000 0.230 0.254 0.496 0.020 
PSc350576 0.3600 0.0188 SN IIn 0.899    0.8  1.0 0.000 0.010 0.899 0.091 0.000 
PSc350583 0.3570 0.0157 SN Ia  0.721    1.7  1.2 0.033 0.012 0.203 0.721 0.031 
PSc350600 0.1880 0.0089 SN Ibc 0.719   -6.2  1.0 0.000 0.123 0.005 0.153 0.719 
PSc350604 0.0890 0.0102 SN II  0.639  -44.9  1.1 0.000 0.639 0.008 0.033 0.320 
PSc350613 0.4120 0.0241 SN Ia  0.732    1.4  1.0 0.001 0.029 0.044 0.732 0.194 
PSc350614 0.4820 0.0250 SLSN   0.523    3.1  1.0 0.523 0.001 0.393 0.079 0.004 
PSc350622 0.1670 0.0206 SN Ibc 0.582    1.4  1.1 0.000 0.239 0.007 0.172 0.582 
PSc350637 0.4530 0.0086 SN Ia  0.877    1.0  1.0 0.001 0.014 0.034 0.877 0.074 
PSc350652 0.5930 0.0178 SN Ia  0.503    2.0  1.4 0.115 0.009 0.334 0.503 0.039 
PSc350653 0.4030 0.0179 SN Ia  0.740    1.3  1.0 0.018 0.014 0.218 0.740 0.010 
PSc350657 0.5960 0.0186 SN Ia  0.436    3.4  1.0 0.050 0.093 0.347 0.436 0.074 
PSc350668 0.2110 0.0207 SN Ia  0.759    2.6  1.2 0.000 0.096 0.044 0.759 0.101 
PSc350688 0.6980 0.0099 SN IIn 0.537   -5.3  1.0 0.278 0.002 0.537 0.177 0.006 
PSc350714 0.5230 0.0124 SN Ia  0.750    1.6  1.0 0.016 0.005 0.144 0.750 0.085 
PSc350832 0.1570 0.0131 SN II  0.692    2.4  1.0 0.000 0.692 0.002 0.080 0.226 
PSc350842 0.6471 0.0134 SN Ia  0.730    1.1  1.0 0.012 0.016 0.216 0.730 0.026 
PSc350848 0.1159 0.0104 SN II  0.478    2.7  1.0 0.000 0.478 0.000 0.062 0.460 
PSc350866 0.2610 0.0254 SN II  0.855    2.1  1.0 0.000 0.855 0.017 0.044 0.084 
PSc350869 0.3810 0.0236 SN Ia  0.992    2.1  1.0 0.000 0.000 0.008 0.992 0.000 
PSc360004 0.6360 0.0120 SN IIn 0.667    1.4  1.1 0.047 0.014 0.667 0.265 0.007 
PSc360006 0.7090 0.0083 SN Ia  0.629    1.7  1.0 0.115 0.005 0.237 0.629 0.014 
PSc360013 0.4640 0.0117 SN Ia  0.676    1.2  1.0 0.001 0.054 0.089 0.676 0.180 
PSc360014 0.4460 0.0124 SN Ia  0.919    1.1  1.0 0.000 0.016 0.031 0.919 0.034 
PSc360027 0.3579 0.0056 SN Ibc 0.628    1.4  1.0 0.001 0.007 0.022 0.342 0.628 
PSc360043 0.4990 0.0078 SN Ia  0.788    1.6  1.0 0.000 0.030 0.051 0.788 0.131 
PSc360051 0.1930 0.0202 SN Ibc 0.511    1.3  1.0 0.000 0.412 0.001 0.076 0.511 
PSc360052 0.3130 0.0233 SN Ia  0.999    2.1  1.0 0.000 0.000 0.000 0.999 0.001 
PSc360054 0.5980 0.0073 SN Ia  0.876    1.2  1.0 0.004 0.005 0.061 0.876 0.054 
PSc360060 0.4370 0.0128 SN Ia  0.888    0.9  1.0 0.000 0.020 0.025 0.888 0.067 
PSc360064 0.1840 0.0266 SN II  0.812    1.5  1.0 0.000 0.812 0.001 0.057 0.130 
PSc360067 0.5920 0.0061 SN Ia  0.921    1.1  1.0 0.001 0.016 0.058 0.921 0.004 
PSc360070 0.1960 0.0076 SN II  0.607    1.2  1.0 0.000 0.607 0.005 0.060 0.328 
PSc360088 0.3490 0.0181 SN Ia  0.998    1.6  1.0 0.000 0.000 0.000 0.998 0.002 
PSc360106 0.3710 0.0118 SN Ia  0.749    1.1  1.0 0.000 0.016 0.053 0.749 0.182 
PSc360108 0.1588 0.0241 SN II  0.783    2.0  1.0 0.000 0.783 0.000 0.061 0.156 
PSc360120 0.3975 0.0079 SN Ia  0.941    1.0  1.0 0.000 0.005 0.019 0.941 0.035 
PSc360123 0.1960 0.0276 SN Ia  0.970    2.7  1.2 0.000 0.001 0.000 0.970 0.029 
PSc360125 0.3000 0.0274 SN Ibc 0.745    1.1  1.0 0.000 0.022 0.020 0.213 0.745 
PSc360136 0.3850 0.0079 SN Ia  0.801    1.0  1.0 0.000 0.034 0.020 0.801 0.145 
PSc360137 0.2160 0.0118 SN Ia  0.856    2.6  1.0 0.000 0.006 0.011 0.856 0.127 
PSc360142 0.6530 0.0187 SN Ia  0.761    1.0  1.0 0.012 0.010 0.202 0.761 0.015 
PSc360143 0.2890 0.0291 SN II  0.549    2.0  1.0 0.000 0.549 0.048 0.270 0.133 
PSc360146 0.2600 0.0121 SN II  0.618    0.9  1.1 0.000 0.618 0.022 0.117 0.243 
PSc360147 0.3830 0.0300 SN Ia  0.829    2.1  1.0 0.000 0.016 0.124 0.829 0.031 
PSc360148 0.3197 0.0273 SN Ia  0.976    2.1  1.0 0.000 0.011 0.007 0.976 0.006 
PSc360154 0.4250 0.0252 SN Ia  0.639    1.1  1.0 0.001 0.021 0.027 0.639 0.312 
PSc360158 0.1620 0.0085 SN Ibc 0.546    1.8  1.0 0.000 0.382 0.000 0.072 0.546 
PSc360162 0.4840 0.0220 SN Ia  0.876    1.8  1.0 0.003 0.003 0.110 0.876 0.008 
PSc360187 0.5340 0.0208 SN Ia  0.734    1.0  1.0 0.000 0.028 0.052 0.734 0.186 
PSc360190 0.6590 0.0182 SN Ia  0.810    1.3  1.0 0.060 0.002 0.119 0.810 0.009 
PSc360193 0.3720 0.0189 SN Ia  0.868    0.7  1.0 0.000 0.004 0.008 0.868 0.120 
PSc360199 0.2490 0.0240 SN Ibc 0.908    2.2  1.0 0.000 0.021 0.001 0.070 0.908 
PSc360214 0.1980 0.0119 SN II  0.776    1.4  1.0 0.000 0.776 0.000 0.043 0.181 
PSc360217 0.1460 0.0240 SN II  0.582    1.7  1.0 0.000 0.582 0.014 0.043 0.361 
PSc360227 0.6100 0.0318 SN Ia  0.592    1.6  1.0 0.062 0.037 0.242 0.592 0.067 
PSc360230 0.5630 0.0125 SN Ia  0.827    1.0  1.0 0.005 0.005 0.114 0.827 0.049 
PSc360261 0.1140 0.0130 SN II  0.481    1.6  1.0 0.000 0.481 0.003 0.108 0.408 
PSc360263 0.3613 0.0175 SN Ibc 0.523    1.1  1.0 0.001 0.010 0.012 0.454 0.523 
PSc360264 0.1880 0.0128 SN Ia  0.527    1.9  1.0 0.001 0.161 0.160 0.527 0.151 
PSc360276 0.3200 0.0069 SN Ia  0.995    1.0  1.0 0.000 0.000 0.000 0.995 0.005 
PSc360283 0.4100 0.0110 SN Ia  0.966    0.8  1.0 0.000 0.016 0.011 0.966 0.007 
PSc360284 0.4040 0.0296 SN Ia  0.459    1.4  1.0 0.000 0.255 0.062 0.459 0.224 
PSc360356 0.2105 0.0079 SN II  0.796    1.3  1.0 0.000 0.796 0.012 0.014 0.178 
PSc360371 0.1413 0.0083 SN II  0.871    2.6  1.3 0.000 0.871 0.008 0.008 0.113 
PSc360380 0.1150 0.0093 SN II  0.623    2.6  3.0 0.000 0.623 0.000 0.054 0.323 
PSc360391 0.2330 0.0106 SN Ibc 0.425    1.2  1.0 0.000 0.398 0.011 0.166 0.425 
PSc360402 0.4590 0.0115 SN Ia  0.629    1.1  1.0 0.052 0.032 0.239 0.629 0.048 
PSc360407 0.2930 0.0118 SN Ia  0.427    1.3  1.3 0.004 0.281 0.248 0.427 0.040 
PSc360414 0.2580 0.0146 SN Ia  0.825    2.1  1.5 0.015 0.011 0.128 0.825 0.021 
PSc360440 0.5050 0.0258 SN Ia  0.893    1.1  1.0 0.001 0.010 0.059 0.893 0.037 
PSc360447 0.4220 0.0079 SN Ia  0.590    1.0  1.0 0.001 0.013 0.042 0.590 0.354 
PSc360465 0.4360 0.0222 SN Ia  0.760    1.3  1.0 0.001 0.064 0.139 0.760 0.036 
PSc360516 0.1961 0.0270 SN Ia  0.812    1.6  1.0 0.000 0.002 0.013 0.812 0.173 
PSc360527 0.4010 0.0204 SN Ibc 0.495    1.6  1.0 0.003 0.055 0.096 0.351 0.495 
PSc360553 0.1870 0.0268 SN Ibc 0.694    1.1  1.0 0.000 0.272 0.000 0.034 0.694 
PSc360627 0.3790 0.0086 SN Ia  0.958    0.9  1.0 0.000 0.008 0.004 0.958 0.030 
PSc360647 0.4810 0.0145 SN Ia  0.988    2.0  1.0 0.000 0.003 0.007 0.988 0.002 
PSc360688 0.4730 0.0078 SN Ia  0.701    0.7  1.0 0.002 0.019 0.134 0.701 0.144 
PSc360695 0.3880 0.0108 SN Ia  0.771    1.1  1.0 0.000 0.070 0.052 0.771 0.107 
PSc360701 0.4260 0.0062 SN Ia  0.985    0.9  1.0 0.000 0.008 0.007 0.985 0.000 
PSc360704 0.2320 0.0203 SN Ibc 0.812    1.1  1.0 0.000 0.075 0.001 0.112 0.812 
PSc360727 0.4250 0.0104 SN Ia  0.858    1.2  1.2 0.002 0.024 0.088 0.858 0.028 
PSc360735 0.4280 0.0119 SN Ia  0.945    1.1  1.0 0.000 0.003 0.014 0.945 0.038 
PSc370022 0.1410 0.0069 SN Ia  0.450   -1.0  1.0 0.027 0.215 0.204 0.450 0.104 
PSc370027 0.4520 0.0262 SN Ia  0.652    3.5  1.0 0.015 0.004 0.088 0.652 0.241 
PSc370034 0.3690 0.0258 SN Ia  0.891    1.0  1.0 0.000 0.035 0.032 0.891 0.042 
PSc370038 0.0840 0.0130 SN IIn 0.356   -3.8  7.8 0.143 0.128 0.356 0.316 0.057 
PSc370042 0.5620 0.0270 SN Ia  0.667    1.9  1.0 0.008 0.016 0.252 0.667 0.057 
PSc370075 0.2990 0.0258 SN Ia  0.688    1.0  1.0 0.000 0.004 0.004 0.688 0.304 
PSc370081 0.3430 0.0238 SN Ia  0.887    1.9  1.0 0.000 0.022 0.060 0.887 0.031 
PSc370084 0.5670 0.0213 SN Ia  0.844    1.0  1.0 0.000 0.007 0.070 0.844 0.079 
PSc370096 0.4710 0.0210 SN Ia  0.866    1.2  1.0 0.000 0.013 0.109 0.866 0.012 
PSc370160 0.6720 0.0093 SN IIn 0.815    1.3  1.0 0.119 0.000 0.815 0.066 0.000 
PSc370161 0.4090 0.0102 SN Ia  0.957    1.3  1.0 0.000 0.004 0.016 0.957 0.023 
PSc370228 0.6360 0.0106 SN Ia  0.842    1.3  1.0 0.002 0.009 0.142 0.842 0.005 
PSc370229 0.5132 0.0096 SN Ia  0.861    0.8  1.0 0.005 0.019 0.077 0.861 0.038 
PSc370276 0.4650 0.0131 SN Ia  0.459    1.5  1.0 0.000 0.261 0.061 0.459 0.219 
PSc370284 0.5950 0.0184 SN Ia  0.437    1.6  1.0 0.223 0.044 0.226 0.437 0.070 
PSc370285 0.7220 0.0204 SN Ia  0.629    1.3  1.0 0.083 0.009 0.218 0.629 0.061 
PSc370288 0.3030 0.0270 SN IIn 0.390    4.4  1.0 0.067 0.186 0.390 0.314 0.043 
PSc370301 0.2290 0.0120 SN Ibc 0.741    1.1  1.0 0.000 0.123 0.000 0.136 0.741 
PSc370305 0.4290 0.0263 SN Ia  0.624    9.6  1.0 0.007 0.098 0.218 0.624 0.053 
PSc370307 0.2030 0.0246 SN Ia  0.827    2.6  1.1 0.000 0.049 0.059 0.827 0.065 
PSc370321 0.4210 0.0242 SN IIn 0.567    2.6  1.2 0.108 0.007 0.567 0.311 0.007 
PSc370328 0.3710 0.0187 SN Ia  0.922    1.3  1.0 0.000 0.014 0.017 0.922 0.047 
PSc370332 0.5110 0.0095 SN Ia  0.877    1.4  1.0 0.003 0.007 0.064 0.877 0.049 
PSc370335 0.3880 0.0078 SN Ia  0.764    1.2  1.0 0.002 0.039 0.070 0.764 0.125 
PSc370336 0.5627 0.0118 SN Ia  0.918    1.0  1.0 0.000 0.002 0.065 0.918 0.015 
PSc370341 0.2760 0.0265 SN II  0.590    4.7  1.1 0.000 0.590 0.044 0.212 0.154 
PSc370342 0.6340 0.0280 SN IIn 0.406    1.8  1.2 0.319 0.005 0.406 0.264 0.006 
PSc370360 0.1696 0.0122 SN II  0.842    1.4  1.0 0.000 0.842 0.009 0.012 0.137 
PSc370374 0.1170 0.0073 SN Ia  0.973   28.1  8.1 0.000 0.002 0.001 0.973 0.024 
PSc370376 0.3650 0.0089 SN Ia  0.977    1.0  1.0 0.002 0.000 0.003 0.977 0.018 
PSc370403 0.2880 0.0089 SN Ibc 0.547    1.2  1.0 0.000 0.296 0.001 0.156 0.547 
PSc370415 0.2120 0.0255 SN II  0.344    1.5  1.0 0.000 0.344 0.023 0.311 0.322 
PSc370421 0.3540 0.0077 SN II  0.587    1.1  1.0 0.000 0.587 0.106 0.137 0.170 
PSc370435 0.3910 0.0097 SN Ia  0.985    0.8  1.0 0.000 0.002 0.009 0.985 0.004 
PSc370459 0.2300 0.0092 SN II  0.881    1.1  1.0 0.000 0.881 0.015 0.019 0.085 
PSc370465 0.2440 0.0143 SN II  0.761    1.2  1.0 0.000 0.761 0.000 0.025 0.214 
PSc370467 0.3440 0.0258 SN Ia  0.807    1.5  1.0 0.000 0.007 0.030 0.807 0.156 
PSc370473 0.5890 0.0077 SN Ia  0.785    1.1  1.0 0.014 0.010 0.186 0.785 0.005 
PSc370480 0.4970 0.0247 SN IIn 0.447    2.9  1.1 0.374 0.004 0.447 0.165 0.010 
PSc370483 0.5143 0.0247 SN IIn 0.599    7.3  1.3 0.098 0.035 0.599 0.264 0.004 
PSc370487 0.1380 0.0208 SN Ibc 0.638    0.9  1.0 0.000 0.326 0.000 0.036 0.638 
PSc370490 0.1690 0.0101 SN II  0.889    1.1  1.0 0.000 0.889 0.005 0.005 0.101 
PSc370491 0.4661 0.0239 SN Ia  0.661    5.6  1.0 0.053 0.006 0.160 0.661 0.120 
PSc370508 0.2240 0.0133 SN II  0.465    2.2  1.0 0.000 0.465 0.007 0.188 0.340 
PSc370522 0.4090 0.0071 SN Ia  0.982    0.8  1.0 0.000 0.010 0.003 0.982 0.005 
PSc370528 0.4060 0.0068 SN Ia  0.942    1.9  1.1 0.000 0.003 0.055 0.942 0.000 
PSc370534 0.1160 0.0071 SN II  0.575    3.2  1.0 0.000 0.575 0.002 0.059 0.364 
PSc370542 0.5576 0.0121 SN Ia  0.959    1.4  1.0 0.001 0.001 0.036 0.959 0.003 
PSc370550 0.2330 0.0059 SN II  0.624    2.5  1.0 0.000 0.624 0.000 0.074 0.302 
PSc370572 0.3600 0.0201 SN Ia  0.937    2.1  1.0 0.000 0.009 0.029 0.937 0.025 
PSc370575 0.3510 0.0075 SN Ia  1.000    1.6  1.0 0.000 0.000 0.000 1.000 0.000 
PSc370581 0.1600 0.0112 SN II  0.779    1.5  1.0 0.000 0.779 0.012 0.028 0.181 
PSc370587 0.0890 0.0122 SN Ibc 0.514    2.4  1.0 0.000 0.451 0.000 0.035 0.514 
PSc370593 0.4434 0.0078 SN Ia  0.837    1.1  1.0 0.002 0.006 0.052 0.837 0.103 
PSc370598 0.1260 0.0296 SN Ia  0.517   26.1  3.5 0.049 0.074 0.257 0.517 0.103 
PSc370607 0.4180 0.0072 SN II  0.423    1.0  1.0 0.000 0.423 0.024 0.276 0.277 
PSc370610 0.3820 0.0090 SN Ia  0.950    1.0  1.0 0.000 0.005 0.017 0.950 0.028 
PSc380007 0.0790 0.0087 SN Ibc 0.512   10.9  1.0 0.000 0.442 0.000 0.046 0.512 
PSc380021 0.2860 0.0116 SN Ia  0.606    1.3  1.0 0.000 0.014 0.010 0.606 0.370 
PSc380024 0.2350 0.0200 SN Ibc 0.555    1.3  1.0 0.000 0.015 0.008 0.422 0.555 
PSc380025 0.1043 0.0213 SN II  0.781   10.8  1.0 0.000 0.781 0.005 0.056 0.158 
PSc380032 0.3980 0.0128 SN Ia  0.586    0.8  1.0 0.003 0.043 0.032 0.586 0.336 
PSc380034 0.1691 0.0147 SN Ia  0.910    2.7  1.3 0.000 0.043 0.012 0.910 0.035 
PSc380037 0.2140 0.0258 SN II  0.701    1.0  1.0 0.000 0.701 0.005 0.046 0.248 
PSc380044 0.6740 0.0212 SLSN   0.579    1.3  1.0 0.579 0.002 0.209 0.208 0.002 
PSc380067 0.4320 0.0116 SN II  0.587    1.2  1.0 0.000 0.587 0.100 0.233 0.080 
PSc380074 0.1870 0.0146 SN Ibc 0.875    1.0  1.0 0.000 0.062 0.002 0.061 0.875 
PSc380075 0.4160 0.0133 SN Ia  0.983    1.4  1.1 0.000 0.000 0.016 0.983 0.001 
PSc380077 0.3640 0.0119 SN Ia  0.689    1.1  1.0 0.000 0.019 0.043 0.689 0.249 
PSc380079 0.2430 0.0125 SN Ia  0.999    1.3  1.0 0.000 0.000 0.000 0.999 0.001 
PSc380082 0.5780 0.0149 SN Ia  0.602    1.4  1.0 0.017 0.056 0.113 0.602 0.212 
PSc380085 0.5200 0.0087 SN Ia  0.923    0.8  1.0 0.000 0.009 0.062 0.923 0.006 
PSc380087 0.1460 0.0112 SN Ia  0.989   13.0 12.7 0.000 0.000 0.000 0.989 0.011 
PSc380090 0.3129 0.0110 SN Ia  0.898    1.9  1.0 0.019 0.004 0.039 0.898 0.040 
PSc380095 0.2350 0.0116 SN Ia  0.930    1.9  1.1 0.000 0.008 0.002 0.930 0.060 
PSc380135 0.2880 0.0093 SN Ibc 0.473    1.6  1.0 0.000 0.100 0.025 0.402 0.473 
PSc380138 0.4570 0.0144 SN Ia  0.952    1.1  1.0 0.000 0.002 0.008 0.952 0.038 
PSc380147 0.4770 0.0286 SN Ia  0.909    1.2  1.0 0.000 0.002 0.051 0.909 0.038 
PSc380164 0.6190 0.0134 SN Ia  0.751    1.0  1.0 0.009 0.007 0.227 0.751 0.006 
PSc380190 0.5600 0.0082 SN Ia  0.876    0.9  1.0 0.004 0.019 0.057 0.876 0.044 
PSc380204 0.2390 0.0106 SN Ia  0.506    1.5  1.0 0.000 0.096 0.048 0.506 0.350 
PSc380218 0.3520 0.0245 SN II  0.702    2.8  1.0 0.000 0.702 0.019 0.098 0.181 
PSc380226 0.2650 0.0063 SN Ibc 0.750    1.6  1.0 0.000 0.015 0.016 0.219 0.750 
PSc380249 0.3428 0.0177 SN II  0.741    2.6  1.0 0.000 0.741 0.029 0.090 0.140 
PSc380266 0.2070 0.0148 SN II  0.810    1.1  1.0 0.000 0.810 0.002 0.030 0.158 
PSc380277 0.6860 0.0192 SN Ia  0.419    2.5  1.0 0.136 0.017 0.382 0.419 0.046 
PSc380282 0.5815 0.0109 SN Ia  0.872    1.5  1.0 0.001 0.009 0.085 0.872 0.033 
PSc380287 0.3470 0.0066 SN Ia  0.498    1.4  1.0 0.001 0.023 0.008 0.498 0.470 
PSc380294 0.2090 0.0128 SN II  0.840    0.8  1.0 0.000 0.840 0.003 0.017 0.140 
PSc380312 0.3020 0.0229 SN II  0.662    1.1  1.0 0.000 0.662 0.026 0.108 0.204 
PSc380319 0.3020 0.0231 SN Ibc 0.662    2.2  1.0 0.000 0.088 0.028 0.222 0.662 
PSc380327 0.2080 0.0087 SN II  0.618    1.9  1.0 0.000 0.618 0.009 0.078 0.295 
PSc380332 0.2310 0.0176 SN II  0.788    1.4  1.0 0.000 0.788 0.047 0.059 0.106 
PSc380345 0.1960 0.0148 SN Ibc 0.433    1.7  1.0 0.000 0.362 0.027 0.178 0.433 
PSc380358 0.5290 0.0140 SN Ia  0.900    1.8  1.0 0.001 0.010 0.062 0.900 0.027 
PSc380367 0.3600 0.0243 SN IIn 0.525    1.8  1.3 0.138 0.031 0.525 0.298 0.008 
PSc380379 0.2820 0.0108 SN Ia  0.817    1.8  1.0 0.000 0.007 0.002 0.817 0.174 
PSc380381 0.3550 0.0073 SN Ia  0.392    1.1  1.0 0.000 0.178 0.039 0.392 0.391 
PSc380392 0.4490 0.0130 SN Ia  0.797    1.3  1.0 0.002 0.016 0.176 0.797 0.009 
PSc380410 0.4260 0.0361 SN Ia  0.480    4.2  1.3 0.023 0.026 0.458 0.480 0.013 
PSc380421 0.2440 0.0127 SN Ia  0.730    3.9  1.0 0.000 0.000 0.003 0.730 0.267 
PSc380424 0.3620 0.0114 SN Ia  0.793    1.4  1.0 0.002 0.002 0.202 0.793 0.001 
PSc380433 0.4600 0.0124 SN Ia  0.899    1.1  1.0 0.000 0.015 0.071 0.899 0.015 
PSc380438 0.4210 0.0142 SN Ia  0.714    1.2  1.0 0.005 0.013 0.260 0.714 0.008 
PSc380451 0.3140 0.0127 SN Ia  0.694    1.2  1.0 0.006 0.018 0.262 0.694 0.020 
PSc380454 0.3452 0.0086 SN Ia  0.684    1.8  1.0 0.001 0.021 0.022 0.684 0.272 
PSc380459 0.3020 0.0254 SN II  0.573    1.3  1.0 0.000 0.573 0.144 0.142 0.141 
PSc380472 0.4530 0.0226 SN Ia  0.907    1.3  1.0 0.001 0.019 0.051 0.907 0.022 
PSc380479 0.5773 0.0136 SN Ia  0.849    1.2  1.0 0.004 0.012 0.125 0.849 0.010 
PSc390019 0.6700 0.0119 SN Ia  0.643    1.4  1.0 0.018 0.036 0.226 0.643 0.077 
PSc390021 0.3070 0.0100 SN Ia  0.322    2.0  1.3 0.047 0.229 0.278 0.322 0.124 
PSc390040 0.5700 0.0133 SN Ia  0.868    1.2  1.0 0.002 0.008 0.117 0.868 0.005 
PSc390047 0.4680 0.0150 SN Ia  0.573    1.6  1.0 0.029 0.005 0.138 0.573 0.255 
PSc390061 0.2812 0.0093 SN Ibc 0.583    1.6  1.0 0.000 0.050 0.017 0.350 0.583 
PSc390068 0.2030 0.0060 SN II  0.572    3.2  1.0 0.008 0.572 0.114 0.163 0.143 
PSc390120 0.3950 0.0121 SN II  0.431    1.7  1.0 0.001 0.431 0.101 0.263 0.204 
PSc390121 0.2350 0.0141 SN II  0.827    1.8  1.0 0.000 0.827 0.002 0.031 0.140 
PSc390153 0.6230 0.0158 SN Ia  0.570    1.5  1.0 0.026 0.019 0.367 0.570 0.018 
PSc390160 0.4290 0.0160 SN Ia  0.417    3.4  1.1 0.018 0.119 0.385 0.417 0.061 
PSc390173 0.4850 0.0065 SN Ia  0.673    1.8  1.0 0.000 0.032 0.026 0.673 0.269 
PSc390178 0.5000 0.0235 SN Ia  0.854    2.1  1.0 0.003 0.018 0.108 0.854 0.017 
PSc390202 0.2190 0.0119 SN II  0.559    4.1  1.0 0.002 0.559 0.042 0.148 0.249 
PSc390226 0.1910 0.0118 SN Ia  0.565    1.8  1.0 0.001 0.146 0.167 0.565 0.121 
PSc390229 0.4220 0.0065 SN Ia  0.589    2.7  1.0 0.007 0.014 0.373 0.589 0.017 
PSc390235 0.5954 0.0170 SN IIn 0.638    1.8  1.0 0.041 0.005 0.638 0.312 0.004 
PSc390236 0.3230 0.0064 SN Ia  0.489    2.2  1.0 0.009 0.010 0.489 0.489 0.003 
PSc390256 0.1390 0.0095 SN Ibc 0.491    3.5  1.0 0.000 0.418 0.000 0.091 0.491 
PSc390267 0.2530 0.0106 SN Ia  0.729    8.2  1.2 0.067 0.005 0.135 0.729 0.064 
PSc390273 0.1580 0.0092 SN II  0.539    2.8  1.0 0.023 0.539 0.066 0.149 0.223 
PSc390283 0.4710 0.0066 SN Ia  0.884    2.6  1.2 0.003 0.002 0.109 0.884 0.002 
PSc390286 0.1500 0.0064 SN Ibc 0.545    8.3  1.0 0.000 0.353 0.003 0.099 0.545 
PSc390296 0.1880 0.0072 SN II  0.708    2.2  1.0 0.000 0.708 0.002 0.047 0.243 
PSc390308 0.4720 0.0135 SN IIn 0.540    1.4  1.2 0.238 0.002 0.540 0.217 0.003 
PSc390330 0.4820 0.0096 SN Ia  0.907    4.8  1.0 0.000 0.014 0.069 0.907 0.010 
PSc390336 0.2940 0.0135 SN II  0.464    2.4  1.0 0.031 0.464 0.217 0.214 0.074 
PSc390353 0.0566 0.0101 SN II  0.642    5.3  1.0 0.000 0.642 0.004 0.084 0.270 
PSc390355 0.6830 0.0133 SN Ia  0.532    2.7  1.1 0.158 0.009 0.291 0.532 0.010 
PSc390356 0.1650 0.0122 SN Ia  0.448   19.2  3.3 0.000 0.208 0.046 0.448 0.298 
PSc390365 0.4230 0.0084 SN IIn 0.664    1.3  1.1 0.001 0.010 0.664 0.323 0.002 
PSc390367 0.3180 0.0094 SLSN   0.461    2.1  1.1 0.461 0.003 0.344 0.188 0.004 
PSc390378 0.5170 0.0128 SN Ia  0.537    1.5  1.1 0.016 0.021 0.413 0.537 0.013 
PSc390383 0.4670 0.0183 SN Ia  0.619    1.1  1.0 0.003 0.011 0.052 0.619 0.315 
PSc390394 0.3640 0.0066 SN Ia  0.567    1.4  1.4 0.001 0.027 0.398 0.567 0.007 
PSc390432 0.2310 0.0084 SN Ia  0.673    7.7  1.4 0.073 0.017 0.169 0.673 0.068 
PSc390441 0.0817 0.0119 SN Ia  0.387  -21.3  2.8 0.001 0.289 0.050 0.387 0.273 
PSc390442 0.3850 0.0096 SN Ia  0.742    3.6  1.1 0.044 0.006 0.152 0.742 0.056 
PSc390450 0.1730 0.0072 SN II  0.491   -0.4  1.0 0.000 0.491 0.007 0.249 0.253 
PSc390458 0.3905 0.0071 SN Ia  0.484    1.3  1.1 0.004 0.037 0.460 0.484 0.015 
PSc390461 0.4230 0.0123 SLSN   0.768    1.9  1.8 0.768 0.000 0.137 0.095 0.000 
PSc390463 0.1688 0.0144 SN II  0.605    1.3  1.0 0.000 0.605 0.005 0.059 0.331 
PSc390476 0.5850 0.0094 SN Ia  0.909    1.0  1.0 0.001 0.010 0.062 0.909 0.018 
PSc390479 0.5250 0.0094 SN Ia  0.877    0.9  1.0 0.005 0.006 0.070 0.877 0.042 
PSc390485 0.3910 0.0106 SN Ia  0.734    6.2  1.1 0.020 0.015 0.174 0.734 0.057 
PSc390492 0.4700 0.0077 SN Ia  0.745    2.9  1.0 0.016 0.014 0.122 0.745 0.103 
PSc390505 0.3880 0.0084 SN Ia  0.755    2.2  1.0 0.000 0.022 0.217 0.755 0.006 
PSc390513 0.1850 0.0110 SN II  0.500    6.1  1.0 0.002 0.500 0.009 0.094 0.395 
PSc390514 0.3280 0.0079 SN Ia  0.791    4.2  1.1 0.001 0.009 0.193 0.791 0.006 
PSc390522 0.4240 0.0088 SN Ia  0.680    3.7  1.0 0.002 0.025 0.212 0.680 0.081 
PSc390528 0.6480 0.0097 SN Ia  0.576    1.3  1.0 0.003 0.028 0.375 0.576 0.018 
PSc390535 0.2330 0.0072 SN Ibc 0.556    7.9  1.0 0.000 0.153 0.016 0.275 0.556 
PSc390537 0.2360 0.0079 SN Ia  0.483    3.9  1.1 0.001 0.097 0.032 0.483 0.387 
PSc390544 0.1080 0.0106 SN II  0.520    3.3  1.0 0.000 0.520 0.013 0.244 0.223 
PSc390545 1.8320 0.0091 SLSN   0.871    1.3  1.0 0.871 0.000 0.025 0.104 0.000 
PSc390574 0.3630 0.0102 SN Ia  0.815    1.0  1.0 0.001 0.006 0.024 0.815 0.154 
PSc390578 0.4290 0.0088 SN Ia  0.971    2.1  1.1 0.000 0.000 0.024 0.971 0.005 
PSc390581 0.3910 0.0059 SN Ia  0.482    2.5  1.0 0.000 0.269 0.063 0.482 0.186 
PSc390587 0.5110 0.0078 SN Ia  0.678    3.6  1.0 0.034 0.018 0.182 0.678 0.088 
PSc390604 0.5220 0.0092 SN Ia  0.590    2.7  1.0 0.011 0.015 0.170 0.590 0.214 
PSc390605 0.2890 0.0077 SN IIn 0.949   11.7  1.0 0.005 0.002 0.949 0.043 0.001 
PSc390610 0.5300 0.0134 SN IIn 0.576    2.6  1.0 0.010 0.002 0.576 0.411 0.001 
PSc390613 0.7010 0.0233 SN Ia  0.586    1.9  1.0 0.014 0.009 0.380 0.586 0.011 
PSc390623 0.2080 0.0104 SN II  0.785    1.1  1.0 0.000 0.785 0.007 0.035 0.173 
PSc390629 0.4090 0.0127 SN Ia  0.892    2.4  1.0 0.002 0.001 0.100 0.892 0.005 
PSc390635 0.0785 0.0092 SN II  0.738    6.4  1.2 0.000 0.738 0.000 0.033 0.229 
PSc390640 0.2480 0.0080 SN II  0.614    2.6  1.0 0.000 0.614 0.006 0.049 0.331 
PSc390645 0.2490 0.0094 SN II  0.822    2.7  1.0 0.000 0.822 0.009 0.011 0.158 
PSc390649 0.2630 0.0080 SN II  0.506    2.9  1.0 0.000 0.506 0.188 0.224 0.082 
PSc390654 0.4830 0.0083 SN Ia  0.347    2.3  1.0 0.000 0.346 0.247 0.347 0.060 
PSc390661 0.4290 0.0086 SN Ia  0.495    2.3  1.0 0.007 0.007 0.489 0.495 0.002 
PSc390663 0.1890 0.0149 SN II  0.711    1.9  1.2 0.001 0.711 0.037 0.077 0.174 
PSc390694 0.2490 0.0078 SN II  0.767    1.9  1.0 0.000 0.767 0.007 0.035 0.191 
PSc390697 0.0650 0.0057 SN II  0.849    0.9  1.0 0.000 0.849 0.003 0.021 0.127 
PSc390701 0.5180 0.0087 SN Ia  0.715    2.5  1.0 0.005 0.059 0.157 0.715 0.064 
PSc390704 0.5060 0.0089 SN IIn 0.493    1.2  1.0 0.006 0.008 0.493 0.487 0.006 
PSc390705 0.2700 0.0069 SN Ia  0.548   16.8  1.0 0.002 0.209 0.120 0.548 0.121 
PSc390722 0.3500 0.0095 SN IIn 0.538    2.9  1.0 0.148 0.046 0.538 0.244 0.024 
PSc390725 0.2330 0.0122 SN II  0.440    2.3  1.0 0.005 0.440 0.114 0.290 0.151 
PSc390728 0.4820 0.0121 SN Ia  0.421    2.8  1.0 0.000 0.270 0.234 0.421 0.075 
PSc390737 0.4840 0.0202 SN II  0.391    3.0  1.0 0.000 0.391 0.208 0.262 0.139 
PSc390758 0.6100 0.0071 SN IIn 0.500    4.4  1.2 0.395 0.005 0.500 0.097 0.003 
PSc390773 0.5540 0.0071 SLSN   0.652    1.8  1.2 0.652 0.001 0.252 0.095 0.000 
PSc390799 0.3760 0.0115 SN IIn 0.391    2.7  1.0 0.018 0.288 0.391 0.253 0.050 
PSc390804 0.2520 0.0158 SN Ia  0.392    1.8  1.3 0.190 0.067 0.309 0.392 0.042 
PSc400001 0.1900 0.0096 SN Ia  0.474   15.3  1.2 0.001 0.248 0.057 0.474 0.220 
PSc400011 0.1941 0.0114 SN II  0.645    2.6  1.0 0.000 0.645 0.015 0.077 0.263 
PSc400022 0.1490 0.0124 SN Ibc 0.480    3.9  1.1 0.000 0.423 0.001 0.096 0.480 
PSc400040 0.2670 0.0095 SN II  0.701    1.6  1.0 0.000 0.701 0.002 0.061 0.236 
PSc400042 0.2620 0.0088 SN Ia  0.727    1.2  1.1 0.002 0.037 0.169 0.727 0.065 
PSc400050 1.0910 0.0106 SLSN   0.927    2.0  1.0 0.927 0.000 0.049 0.024 0.000 
PSc400051 0.2260 0.0098 SN II  0.824    4.1  1.1 0.000 0.824 0.039 0.058 0.079 
PSc400061 0.4790 0.0081 SN Ia  0.694    1.6  1.0 0.001 0.040 0.223 0.694 0.042 
PSc400063 0.5730 0.0097 SN IIn 0.593    1.2  1.1 0.037 0.007 0.593 0.359 0.004 
PSc400079 0.5760 0.0102 SN Ia  0.630    3.5  1.0 0.008 0.034 0.292 0.630 0.036 
PSc400100 0.2640 0.0101 SN Ibc 0.622    2.2  1.0 0.000 0.209 0.003 0.166 0.622 
PSc400103 0.3390 0.0070 SN Ia  0.524    2.5  1.0 0.000 0.198 0.217 0.524 0.061 
PSc400106 0.5070 0.0081 SN Ia  0.806    2.3  1.0 0.004 0.012 0.158 0.806 0.020 
PSc400111 0.5540 0.0094 SN Ia  0.690    2.0  1.0 0.025 0.014 0.203 0.690 0.068 
PSc400113 0.3160 0.0068 SN Ia  0.445    3.3  1.7 0.144 0.023 0.370 0.445 0.018 
PSc400115 0.2330 0.0111 SN II  0.402   10.6  1.3 0.003 0.402 0.190 0.337 0.068 
PSc400119 0.0880 0.0087 SN IIn 0.506    1.6  1.2 0.027 0.196 0.506 0.230 0.041 
PSc400123 0.1910 0.0128 SN Ia  0.680    3.6  1.0 0.001 0.173 0.061 0.680 0.085 
PSc400152 0.3020 0.0099 SN II  0.795    2.1  1.0 0.000 0.795 0.071 0.062 0.072 
PSc400154 0.2880 0.0070 SN Ia  0.458    2.1  1.6 0.118 0.026 0.386 0.458 0.012 
PSc400189 0.4770 0.0084 SN IIn 0.453    3.1  1.1 0.059 0.025 0.453 0.447 0.016 
PSc400202 0.3790 0.0091 SN Ia  0.678    1.4  1.2 0.000 0.078 0.145 0.678 0.099 
PSc400204 0.4530 0.0094 SN Ia  0.728    2.3  1.0 0.000 0.030 0.201 0.728 0.041 
PSc400211 0.4460 0.0062 SN Ia  0.609    2.7  1.0 0.001 0.053 0.152 0.609 0.185 
PSc400215 0.4570 0.0109 SN Ia  0.472    3.0  1.1 0.004 0.048 0.468 0.472 0.008 
PSc400223 0.6100 0.0069 SN Ia  0.674    2.9  1.0 0.017 0.008 0.260 0.674 0.041 
PSc400238 0.5242 0.0081 SN Ia  0.496    4.0  1.1 0.093 0.007 0.402 0.496 0.002 
PSc420003 0.3390 0.0097 SN IIn 0.675   -0.1  1.1 0.205 0.010 0.675 0.109 0.001 
PSc420004 0.1700 0.0128 SN IIn 0.412   -0.3  1.5 0.001 0.173 0.412 0.400 0.014 
PSc420006 0.1929 0.0888 SN II  0.860    8.7  1.5 0.001 0.860 0.041 0.042 0.056 
PSc420020 0.3720 0.0091 SN IIn 0.761   -0.0  1.0 0.069 0.006 0.761 0.163 0.001 
PSc420037 0.2610 0.0099 SN IIn 0.498   -0.7  1.2 0.361 0.012 0.498 0.122 0.007 
PSc420057 0.0901 0.0842 SN II  0.547    6.6  1.3 0.000 0.547 0.009 0.061 0.383 
PSc420061 0.2600 0.0431 SN Ia  0.860    3.2  1.4 0.010 0.030 0.091 0.860 0.009 
PSc420066 0.2520 0.0355 SN Ia  0.703    3.8  1.6 0.063 0.005 0.165 0.703 0.064 
PSc420069 0.2950 0.0104 SN II  0.526    1.6  1.0 0.000 0.526 0.032 0.129 0.313 
PSc420079 0.5360 0.0115 SLSN   0.782  -10.9  1.8 0.782 0.000 0.094 0.123 0.001 
PSc420082 0.2930 0.0078 SN IIn 0.813   -0.2  1.1 0.023 0.006 0.813 0.154 0.004 
PSc420083 0.3160 0.0519 SN Ia  0.619    2.9  1.1 0.044 0.036 0.276 0.619 0.025 
PSc420086 0.5245 0.0741 SN Ia  0.731    1.9  1.0 0.022 0.021 0.206 0.731 0.020 
PSc420101 0.3380 0.0504 SN Ia  0.926    1.5  1.6 0.002 0.014 0.025 0.926 0.033 
PSc420102 0.2730 0.0459 SN Ia  0.328    2.1  1.0 0.000 0.322 0.028 0.328 0.322 
PSc420104 0.0770 0.0596 SN II  0.665    2.8  4.1 0.000 0.665 0.044 0.048 0.243 
PSc420108 0.3350 0.0119 SN IIn 0.597   23.6  1.4 0.164 0.004 0.597 0.227 0.008 
PSc420138 0.4270 0.0469 SN Ia  0.773    2.1  1.1 0.008 0.013 0.200 0.773 0.006 
PSc420171 0.4070 0.0905 SN Ia  0.935    2.0  1.0 0.000 0.007 0.016 0.935 0.042 
PSc420174 0.4580 0.0522 SN Ia  0.763    1.4  1.0 0.076 0.003 0.156 0.763 0.002 
PSc420180 0.3266 0.0258 SN IIn 0.746    1.5  1.1 0.000 0.012 0.746 0.241 0.001 
PSc420197 0.2530 0.0401 SN Ibc 0.580    1.3  1.0 0.000 0.007 0.016 0.397 0.580 
PSc420206 0.5040 0.0383 SN Ia  0.836    1.1  1.0 0.002 0.010 0.122 0.836 0.030 
PSc420211 0.2090 0.0281 SN Ia  0.644    1.0  1.0 0.000 0.200 0.103 0.644 0.053 
PSc420239 0.2860 0.0520 SN Ia  0.791   10.2  1.8 0.043 0.009 0.100 0.791 0.057 
PSc420246 0.3960 0.0380 SN Ia  0.832    1.7  1.0 0.001 0.012 0.132 0.832 0.023 
PSc420259 0.2800 0.0247 SN Ia  0.652    1.8  1.5 0.002 0.044 0.262 0.652 0.040 
PSc420274 0.1450 0.0456 SN Ibc 0.451    1.7  1.0 0.000 0.434 0.004 0.111 0.451 
PSc420278 0.2990 0.0260 SN Ia  0.943    1.5  1.1 0.003 0.004 0.043 0.943 0.007 
PSc420297 0.1390 0.0224 SN II  0.409    5.9 27.1 0.010 0.409 0.069 0.251 0.261 
PSc420299 0.2630 0.0265 SN II  0.596    1.3  1.0 0.000 0.596 0.080 0.166 0.158 
PSc420303 0.1880 0.0370 SN Ibc 0.683    1.3  1.0 0.000 0.238 0.002 0.077 0.683 
PSc420305 0.2530 0.0277 SN Ia  0.662    3.3  1.6 0.008 0.111 0.160 0.662 0.059 
PSc420306 0.1530 0.0212 SN II  0.458    2.2  1.0 0.000 0.458 0.010 0.076 0.456 
PSc420314 0.2730 0.0419 SN II  0.640    2.6  1.0 0.000 0.640 0.049 0.124 0.187 
PSc420316 0.2010 0.0430 SN II  0.507    1.4  1.0 0.000 0.507 0.000 0.051 0.442 
PSc420322 0.0620 0.0275 SN II  0.697    1.3  1.1 0.000 0.697 0.005 0.034 0.264 
PSc420335 0.1450 0.0345 SN Ibc 0.480    1.4  1.1 0.000 0.413 0.000 0.107 0.480 
PSc420344 0.2860 0.0200 SN Ia  0.362  -11.7  1.0 0.022 0.230 0.298 0.362 0.088 
PSc420350 0.5640 0.0237 SLSN   0.689    2.4  1.4 0.689 0.003 0.200 0.106 0.002 
PSc420355 0.4106 0.0615 SN Ia  0.958    1.2  1.0 0.000 0.003 0.017 0.958 0.022 
PSc420400 0.2390 0.0306 SN Ia  0.408    2.5  1.1 0.000 0.208 0.013 0.408 0.371 
PSc420411 0.4907 0.0340 SN Ia  0.828    2.8  1.0 0.010 0.019 0.104 0.828 0.039 
PSc420423 0.1830 0.0526 SN II  0.880    1.5  1.0 0.000 0.880 0.000 0.015 0.105 
PSc420430 0.3184 0.0581 SN Ibc 0.533    2.6  1.0 0.000 0.035 0.009 0.423 0.533 
PSc420431 0.5376 0.0208 SN Ia  0.739    0.9  1.0 0.012 0.021 0.114 0.739 0.114 
PSc420435 0.3170 0.0348 SN Ia  0.977    0.9  1.0 0.000 0.006 0.005 0.977 0.012 
PSc440003 0.2970 0.0526 SN Ia  0.836    1.2  1.0 0.002 0.042 0.035 0.836 0.085 
PSc440007 0.2800 0.0085 SN II  0.744    1.9  1.0 0.000 0.744 0.009 0.110 0.137 
PSc440012 0.3890 0.0493 SN Ia  0.823    1.1  1.0 0.003 0.053 0.099 0.823 0.022 
PSc440017 0.3660 0.0103 SN II  0.531    1.7  1.0 0.000 0.531 0.122 0.210 0.137 
PSc440018 0.0698 0.0094 SN II  0.548    4.4  2.9 0.000 0.548 0.003 0.118 0.331 
PSc440025 0.1740 0.0291 SN Ibc 0.560    2.6  1.0 0.000 0.276 0.005 0.159 0.560 
PSc440027 0.3370 0.0078 SN Ia  0.708    2.0  2.3 0.007 0.049 0.174 0.708 0.062 
PSc440030 0.1430 0.0476 SN II  0.942    1.7  1.0 0.000 0.942 0.006 0.003 0.049 
PSc440032 0.2380 0.0080 SN II  0.732    2.0  1.1 0.000 0.732 0.028 0.141 0.099 
PSc440033 0.4357 0.0096 SN IIn 0.591    1.4  1.0 0.001 0.016 0.591 0.389 0.003 
PSc440040 0.2780 0.0406 SN Ia  0.616    2.1  1.0 0.002 0.013 0.006 0.616 0.363 
PSc440047 0.5240 0.0108 SN Ia  0.609    1.7  1.0 0.117 0.009 0.193 0.609 0.072 
PSc440063 0.2070 0.0257 SN II  0.349    4.7  1.0 0.048 0.349 0.197 0.302 0.104 
PSc440073 0.1560 0.0100 SN Ibc 0.556    3.3  1.0 0.000 0.038 0.002 0.404 0.556 
PSc440077 0.0788 0.0101 SN II  0.719    1.9  1.1 0.000 0.719 0.041 0.020 0.220 
PSc440098 0.2500 0.0584 SN II  0.746    7.7  1.0 0.000 0.746 0.006 0.050 0.198 
PSc440101 0.0930 0.0387 SN Ia  0.550    6.1  1.1 0.000 0.094 0.008 0.550 0.348 
PSc440112 0.2290 0.0258 SN Ibc 0.793    2.0  1.0 0.000 0.024 0.004 0.179 0.793 
PSc440115 0.2460 0.0279 SN Ia  0.489    2.1  1.1 0.001 0.066 0.028 0.489 0.416 
PSc440130 0.2290 0.0097 SN Ibc 0.627    3.7  1.0 0.000 0.268 0.008 0.097 0.627 
PSc440132 0.3320 0.0095 SN II  0.591    3.6  1.0 0.000 0.591 0.021 0.092 0.296 
PSc440164 0.3170 0.0365 SN Ibc 0.369    2.0  1.0 0.001 0.232 0.044 0.354 0.369 
PSc440166 0.4180 0.0281 SN II  0.407    1.3  1.0 0.000 0.407 0.060 0.279 0.254 
PSc440170 0.2550 0.0265 SN II  0.599    1.6  1.0 0.000 0.599 0.007 0.044 0.350 
PSc440195 0.4800 0.0836 SLSN   0.430    3.1  1.0 0.430 0.036 0.241 0.255 0.038 
PSc440201 0.4400 0.0777 SN Ia  0.829    1.6  1.0 0.006 0.007 0.148 0.829 0.010 
PSc440215 0.2360 0.0420 SN Ibc 0.478    2.1  1.0 0.000 0.047 0.011 0.464 0.478 
PSc440216 0.3610 0.0411 SN Ia  0.795    1.7  1.0 0.006 0.022 0.031 0.795 0.146 
PSc440218 0.2950 0.0390 SN II  0.774    1.0  1.0 0.000 0.774 0.013 0.035 0.178 
PSc440229 0.4380 0.0259 SN Ia  0.902    1.4  1.0 0.001 0.009 0.061 0.902 0.027 
PSc440242 0.4270 0.0086 SN Ia  0.870    1.3  1.2 0.002 0.005 0.112 0.870 0.011 
PSc440246 0.1240 0.0080 SN Ibc 0.584    3.9  1.1 0.000 0.188 0.014 0.214 0.584 
PSc440257 0.6697 0.0077 SN Ia  0.482    2.2  1.0 0.042 0.017 0.443 0.482 0.016 
PSc440266 0.4172 0.0845 SN Ia  0.762    2.0  1.0 0.005 0.013 0.147 0.762 0.073 
PSc440270 0.5620 0.0350 SN Ia  0.728    1.7  1.0 0.027 0.015 0.156 0.728 0.074 
PSc440280 0.3450 0.0280 SN Ia  0.588    1.1  1.0 0.000 0.073 0.044 0.588 0.295 
PSc440293 0.0627 0.0105 SN II  0.865    1.4  1.0 0.000 0.865 0.001 0.011 0.123 
PSc440295 0.6400 0.0123 SN IIn 0.583    1.8  1.0 0.035 0.014 0.583 0.360 0.008 
PSc440296 0.3400 0.0137 SN Ia  0.699    1.2  1.5 0.009 0.018 0.236 0.699 0.038 
PSc440299 0.5410 0.0616 SN IIn 0.448    1.7  1.0 0.120 0.101 0.448 0.296 0.035 
PSc440311 0.4610 0.0422 SN Ia  0.902    1.3  1.0 0.000 0.003 0.048 0.902 0.047 
PSc440326 0.1420 0.0259 SN Ibc 0.470    1.3  1.0 0.000 0.439 0.000 0.091 0.470 
PSc440344 0.5170 0.0508 SN Ia  0.741    1.6  1.0 0.016 0.009 0.140 0.741 0.094 
PSc440352 0.4430 0.0398 SN Ia  0.467    1.5  1.0 0.000 0.219 0.258 0.467 0.056 
PSc440357 0.4040 0.0448 SN II  0.601    1.6  1.0 0.000 0.601 0.035 0.133 0.231 
PSc440398 0.3660 0.0129 SN Ia  0.673    1.7  1.1 0.033 0.037 0.199 0.673 0.058 
PSc440474 0.2830 0.0802 SN Ia  0.857    2.6  1.0 0.003 0.008 0.113 0.857 0.019 
PSc440476 0.2890 0.0647 SN IIn 0.526   -2.7  1.0 0.052 0.097 0.526 0.290 0.035 
PSc440482 0.3210 0.0236 SN Ia  0.487    1.5  1.0 0.001 0.026 0.021 0.487 0.465 
PSc440488 0.5330 0.0451 SN Ia  0.730    0.9  1.0 0.007 0.009 0.252 0.730 0.002 
PSc440504 0.3830 0.0461 SN Ia  0.604    1.2  1.0 0.000 0.009 0.017 0.604 0.370 
PSc440506 0.5880 0.0311 SN Ia  0.770    1.2  1.1 0.010 0.007 0.170 0.770 0.043 
PSc440507 0.2890 0.0286 SN Ia  0.873    2.0  1.0 0.000 0.024 0.056 0.873 0.047 
PSc440515 0.2040 0.0090 SN Ibc 0.528    1.3  1.0 0.000 0.429 0.000 0.043 0.528 
PSc440525 0.2551 0.0332 SN Ia  0.990    1.5  1.0 0.000 0.001 0.007 0.990 0.002 
PSc440531 0.5220 0.0278 SN Ia  0.870    1.5  1.0 0.005 0.004 0.111 0.870 0.010 
PSc440537 0.2870 0.0085 SN II  0.368    1.2  1.0 0.000 0.368 0.029 0.324 0.279 
PSc440543 0.1013 0.0436 SN Ibc 0.696    3.0  1.0 0.000 0.246 0.000 0.058 0.696 
PSc440544 0.0920 0.0413 SN Ibc 0.443    2.0  1.0 0.000 0.417 0.003 0.137 0.443 
PSc440559 0.4300 0.0234 SN Ia  0.759    1.7  1.1 0.001 0.038 0.078 0.759 0.124 
PSc440583 0.6430 0.0074 SN Ia  0.713    1.3  1.0 0.055 0.003 0.138 0.713 0.091 
PSc440591 0.3030 0.0274 SN Ia  0.453    1.3  1.0 0.000 0.230 0.039 0.453 0.278 
PSc440594 0.1830 0.0239 SN II  0.769    2.4  2.5 0.000 0.769 0.017 0.059 0.155 
PSc440601 0.5600 0.0445 SN Ia  0.585    1.3  1.0 0.009 0.032 0.331 0.585 0.043 
PSc440614 0.4630 0.0244 SN Ia  0.850    2.2  1.0 0.000 0.010 0.104 0.850 0.036 
PSc440616 0.2830 0.0259 SN Ia  0.996    1.7  1.0 0.000 0.000 0.003 0.996 0.001 
PSc440632 0.1940 0.0121 SN II  0.506    1.3  1.0 0.000 0.506 0.000 0.084 0.410 
PSc440638 0.6169 0.0203 SN Ia  0.708    2.7  1.1 0.010 0.012 0.257 0.708 0.013 
PSc440641 0.0730 0.0074 SN II  0.973    4.3  1.5 0.000 0.973 0.000 0.000 0.027 
PSc450002 0.3040 0.0606 SN II  0.564    1.4  1.0 0.000 0.564 0.044 0.193 0.199 
PSc450010 0.5210 0.0193 SN Ia  0.631    1.2  1.0 0.001 0.128 0.097 0.631 0.143 
PSc450012 0.2760 0.0105 SN II  0.897    1.5  1.0 0.000 0.897 0.006 0.040 0.057 
PSc450044 0.1906 0.0391 SN II  0.660    1.5  1.0 0.000 0.660 0.031 0.103 0.206 
PSc450047 0.2940 0.0358 SN Ia  0.976    6.4  1.0 0.000 0.001 0.008 0.976 0.015 
PSc450054 0.3810 0.0067 SN Ia  0.993    1.1  1.0 0.000 0.001 0.002 0.993 0.004 
PSc450057 0.7180 0.0089 SN IIn 0.610    0.9  1.0 0.212 0.000 0.610 0.172 0.006 
PSc450068 0.2790 0.0292 SN Ia  0.336    2.0  1.0 0.000 0.299 0.034 0.336 0.331 
PSc450075 0.3420 0.0280 SN Ia  0.749    1.4  1.1 0.000 0.085 0.052 0.749 0.114 
PSc450087 0.3710 0.0328 SN Ia  0.664    1.1  1.0 0.003 0.016 0.317 0.664 0.000 
PSc450099 0.7130 0.0285 SN IIn 0.499    1.0  1.0 0.042 0.024 0.499 0.400 0.035 
PSc450101 0.4210 0.0435 SN Ia  0.537    7.7  1.7 0.127 0.014 0.300 0.537 0.022 
PSc450104 0.5530 0.0583 SN Ia  0.652    1.4  1.0 0.002 0.011 0.329 0.652 0.006 
PSc450107 0.5330 0.0463 SN Ia  0.688    1.5  1.0 0.009 0.014 0.281 0.688 0.008 
PSc450112 0.5690 0.0488 SN IIn 0.641    1.6  1.1 0.032 0.002 0.641 0.322 0.003 
PSc450162 0.1420 0.0248 SN Ibc 0.461    1.1  1.0 0.000 0.439 0.003 0.097 0.461 
PSc450186 0.4230 0.0260 SN Ia  0.678    1.5  1.0 0.005 0.105 0.135 0.678 0.077 
PSc450189 0.1500 0.0300 SN II  0.858    1.5  1.2 0.000 0.858 0.015 0.032 0.095 
PSc450200 0.2610 0.0381 SN Ia  0.721    1.6  1.0 0.000 0.047 0.135 0.721 0.097 
PSc450209 0.4930 0.0284 SN Ia  0.890    0.8  1.0 0.001 0.014 0.039 0.890 0.056 
PSc450215 0.2020 0.0209 SN II  0.842    1.3  1.0 0.000 0.842 0.024 0.007 0.127 
PSc450222 0.4510 0.0117 SN Ia  0.530    1.6  1.0 0.000 0.013 0.042 0.530 0.415 
PSc450238 0.3430 0.0385 SN Ia  0.804    2.6  1.0 0.001 0.032 0.075 0.804 0.088 
PSc450247 0.3260 0.0407 SN Ia  0.581    1.4  1.0 0.000 0.095 0.176 0.581 0.148 
PSc450256 0.3440 0.0126 SN Ia  0.633    1.6  1.0 0.004 0.007 0.036 0.633 0.320 
PSc450274 0.4840 0.0356 SN Ia  0.851    1.1  1.0 0.000 0.035 0.077 0.851 0.037 
PSc450283 0.7390 0.0335 SN Ia  0.560    1.4  1.0 0.046 0.016 0.341 0.560 0.037 
PSc450304 0.4390 0.0101 SN Ia  0.466    1.5  1.0 0.001 0.062 0.066 0.466 0.405 
PSc450311 0.2140 0.0324 SN Ia  0.985    1.9  1.1 0.000 0.002 0.001 0.985 0.012 
PSc450312 0.2610 0.0324 SN Ia  0.617    1.5  1.0 0.000 0.019 0.015 0.617 0.349 
PSc450328 0.2090 0.0293 SN Ibc 0.553    2.2  1.0 0.000 0.206 0.015 0.226 0.553 
PSc450335 0.3300 0.0266 SN Ia  0.670    1.3  1.1 0.000 0.058 0.203 0.670 0.069 
PSc450336 0.2200 0.0295 SN Ibc 0.456    2.3  1.0 0.000 0.338 0.019 0.187 0.456 
PSc450344 0.2460 0.0786 SN Ia  0.741    5.3  1.0 0.014 0.036 0.126 0.741 0.083 
PSc450349 0.2950 0.0391 SN Ia  0.348    2.6  1.0 0.012 0.289 0.262 0.348 0.089 
PSc450350 0.1260 0.0269 SN Ibc 0.767    1.6  1.0 0.000 0.069 0.001 0.163 0.767 
PSc450364 0.5430 0.0263 SN Ia  0.662    1.4  1.1 0.004 0.019 0.308 0.662 0.007 
PSc460002 0.1860 0.0343 SN Ia  0.984    2.6  1.1 0.000 0.003 0.000 0.984 0.013 
PSc460005 0.3150 0.0266 SN Ia  0.838    1.6  1.5 0.001 0.018 0.077 0.838 0.066 
PSc460012 0.0840 0.0244 SN Ibc 0.517    4.5  1.0 0.000 0.428 0.000 0.055 0.517 
PSc460013 0.3180 0.0082 SN Ia  0.891    1.9  1.3 0.002 0.019 0.061 0.891 0.027 
PSc460019 0.3830 0.0328 SN Ia  0.588    1.2  1.0 0.003 0.166 0.092 0.588 0.151 
PSc460022 0.3110 0.0280 SN Ia  0.692    1.6  1.0 0.001 0.069 0.080 0.692 0.158 
PSc460026 0.4750 0.0245 SN Ia  0.927    1.1  1.0 0.001 0.004 0.027 0.927 0.041 
PSc460031 0.2380 0.0301 SN Ibc 0.581    2.8  1.0 0.000 0.146 0.032 0.241 0.581 
PSc460033 0.6020 0.0100 SN IIn 0.814    1.7  1.0 0.023 0.005 0.814 0.157 0.001 
PSc460039 0.2840 0.0432 SN Ia  0.480    3.1  1.2 0.000 0.209 0.215 0.480 0.096 
PSc460052 0.3130 0.0099 SN II  0.553    1.9  1.0 0.001 0.553 0.103 0.212 0.131 
PSc460054 0.3340 0.0311 SN Ia  0.977    1.3  1.0 0.000 0.006 0.013 0.977 0.004 
PSc460055 0.4930 0.0288 SN Ia  0.638    1.2  1.0 0.002 0.143 0.111 0.638 0.106 
PSc460060 0.5550 0.0270 SN IIn 0.564    1.6  1.0 0.037 0.010 0.564 0.358 0.031 
PSc460063 0.1750 0.0294 SN Ibc 0.470    4.5  1.0 0.000 0.456 0.004 0.070 0.470 
PSc460065 0.2650 0.0105 SN Ia  0.904    2.3  1.6 0.002 0.021 0.055 0.904 0.018 
PSc460067 0.3130 0.0096 SN Ia  0.759    1.2  1.0 0.006 0.005 0.040 0.759 0.190 
PSc460082 0.3310 0.0212 SN Ia  0.704    1.4  1.0 0.006 0.083 0.067 0.704 0.140 
PSc460091 0.4970 0.0283 SN Ia  0.933    1.2  1.0 0.006 0.006 0.042 0.933 0.013 
PSc460094 0.3370 0.0217 SN Ibc 0.393    1.5  1.0 0.000 0.211 0.052 0.344 0.393 
PSc460100 0.2560 0.0296 SN II  0.535    1.2  1.0 0.000 0.535 0.015 0.201 0.249 
PSc470006 0.4110 0.0104 SN Ia  0.672    7.9  1.0 0.004 0.040 0.183 0.672 0.101 
PSc470023 0.5320 0.0123 SN Ia  0.691    8.9  1.0 0.013 0.019 0.262 0.691 0.015 
PSc470027 0.6250 0.0295 SN IIn 0.489   -1.2  1.0 0.291 0.015 0.489 0.198 0.007 
PSc470028 0.2330 0.0316 SN II  0.489    4.7  1.0 0.000 0.489 0.009 0.086 0.416 
PSc470030 0.4249 0.0295 SN IIn 0.583    4.7  1.0 0.037 0.106 0.583 0.236 0.038 
PSc470033 0.2277 0.0106 SN Ia  0.613   18.2  1.0 0.003 0.034 0.041 0.613 0.309 
PSc470034 0.3650 0.0080 SN Ia  0.720    8.7  1.0 0.001 0.093 0.072 0.720 0.114 
PSc470049 0.3580 0.0272 SN IIn 0.632   28.4  1.0 0.090 0.055 0.632 0.216 0.007 
PSc470051 0.6610 0.0077 SN Ia  0.450    6.3  1.0 0.042 0.052 0.424 0.450 0.032 
PSc470066 0.6480 0.0271 SN IIn 0.530    2.0  1.0 0.068 0.058 0.530 0.327 0.017 
PSc470072 0.1650 0.0252 SN II  0.392   17.1  1.1 0.000 0.392 0.096 0.355 0.157 
PSc470078 0.4110 0.0111 SN Ia  0.551    3.7  1.0 0.003 0.079 0.262 0.551 0.105 
PSc470079 0.3140 0.0245 SN Ia  0.384  -18.3  1.0 0.006 0.246 0.324 0.384 0.040 
PSc470084 0.3823 0.0259 SN IIn 0.576         1.1 0.058 0.069 0.576 0.280 0.017 
PSc470099 0.6230 0.0265 SN IIn 0.641    1.7  1.0 0.194 0.020 0.641 0.134 0.011 
PSc470114 0.2775 0.0100 SN Ia  0.564    4.9  1.1 0.026 0.036 0.263 0.564 0.111 
PSc470143 0.5367 0.0100 SN IIn 0.569    4.0  1.0 0.027 0.007 0.569 0.397 0.000 
PSc470156 0.2380 0.0251 SN Ia  0.640         1.2 0.001 0.094 0.120 0.640 0.145 
PSc470158 0.2910 0.0211 SN IIn 0.552   -1.0  1.1 0.035 0.021 0.552 0.375 0.017 
PSc470177 0.1272 0.0280 SN II  0.548    2.5  1.0 0.000 0.548 0.000 0.084 0.368 
PSc470199 0.1975 0.0104 SN II  0.647    7.7  1.0 0.000 0.647 0.008 0.074 0.271 
PSc470211 0.6082 0.0089 SN Ia  0.395   26.3  1.0 0.142 0.011 0.393 0.395 0.059 
PSc470212 0.5051 0.0097 SN IIn 0.484   28.6  1.2 0.046 0.011 0.484 0.455 0.004 
PSc470233 0.4278 0.0255 SN Ia  0.788    1.0  1.0 0.000 0.030 0.039 0.788 0.143 
PSc470238 0.8345 0.0286 SLSN   0.824   64.7  1.0 0.824 0.000 0.079 0.097 0.000 
PSc470239 0.2924 0.0278 SN Ia  0.963    1.7  1.0 0.000 0.003 0.008 0.963 0.026 
PSc470241 0.2680 0.0263 SN Ia  0.900    1.7  1.0 0.015 0.000 0.042 0.900 0.043 
PSc470242 0.1840 0.0088 SN II  0.768         1.0 0.000 0.768 0.007 0.031 0.194 
PSc470247 0.5130 0.0274 SLSN   0.426    2.0  1.0 0.426 0.036 0.297 0.210 0.031 
PSc470250 0.3350 0.0245 SN Ia  0.306    3.3  1.0 0.069 0.282 0.274 0.306 0.069 
PSc470251 0.2170 0.0110 SN Ia  0.466  -14.5  1.1 0.066 0.125 0.284 0.466 0.059 
PSc480002 0.3060 0.0082 SN Ia  0.551    1.5  1.8 0.009 0.035 0.383 0.551 0.022 
PSc480003 0.4280 0.0085 SN Ia  0.684    1.4  1.2 0.057 0.006 0.226 0.684 0.027 
PSc480015 0.2820 0.0055 SN Ia  0.752    1.4  1.1 0.002 0.075 0.083 0.752 0.088 
PSc480025 0.2030 0.0094 SN Ia  0.471    3.1  2.0 0.000 0.236 0.050 0.471 0.243 
PSc480027 0.2780 0.0121 SN Ibc 0.464    1.3  1.0 0.000 0.205 0.037 0.294 0.464 
PSc480028 0.1120 0.0140 SN II  0.960    1.0  1.1 0.000 0.960 0.006 0.001 0.033 
PSc480035 0.2290 0.0212 SN Ia  0.833    3.9  3.7 0.000 0.034 0.097 0.833 0.036 
PSc480037 0.3460 0.0101 SN Ia  0.664    1.8  1.1 0.010 0.034 0.127 0.664 0.165 
PSc480041 0.1340 0.0107 SN Ibc 0.512    1.8  1.1 0.000 0.366 0.002 0.120 0.512 
PSc480042 0.4450 0.0103 SN Ia  0.799    1.1  1.1 0.001 0.007 0.188 0.799 0.005 
PSc480053 0.3547 0.0234 SN Ia  0.593    2.5  1.8 0.020 0.007 0.376 0.593 0.004 
PSc480054 0.1720 0.0056 SN Ia  0.895   59.8  8.0 0.001 0.026 0.059 0.895 0.019 
PSc480065 0.4410 0.0246 SN Ia  0.942    1.6  1.0 0.001 0.004 0.053 0.942 0.000 
PSc480066 0.3705 0.0298 SN Ia  0.566    1.3  1.0 0.001 0.176 0.091 0.566 0.166 
PSc480091 0.2470 0.0256 SN Ibc 0.620    1.4  1.0 0.000 0.161 0.001 0.218 0.620 
PSc480114 0.4630 0.0087 SN Ia  0.668    1.2  1.0 0.001 0.080 0.164 0.668 0.087 
PSc480118 0.1450 0.0112 SN Ibc 0.529    1.1  1.0 0.000 0.334 0.003 0.134 0.529 
PSc480126 0.3190 0.0264 SN Ia  0.795    1.5  1.0 0.000 0.008 0.006 0.795 0.191 
PSc480127 0.2690 0.0290 SN Ia  0.819    1.5  1.0 0.000 0.007 0.009 0.819 0.165 
PSc480128 0.3470 0.0089 SN Ia  0.817    1.6  1.1 0.004 0.012 0.149 0.817 0.018 
PSc480133 0.1320 0.0140 SN Ibc 0.516    2.5  1.1 0.000 0.129 0.017 0.338 0.516 
PSc480151 0.5220 0.0171 SN Ia  0.674    2.5  1.1 0.033 0.021 0.248 0.674 0.024 
PSc480160 0.3670 0.0205 SN Ia  0.536    1.9  2.4 0.006 0.023 0.404 0.536 0.031 
PSc480162 0.1672 0.0187 SN Ibc 0.554    2.0  1.0 0.000 0.301 0.000 0.145 0.554 
PSc480170 0.7050 0.0248 SN Ia  0.438    1.2  1.0 0.251 0.011 0.285 0.438 0.015 
PSc480173 0.3042 0.0238 SN Ia  0.872    2.4  1.6 0.001 0.020 0.043 0.872 0.064 
PSc480178 0.3060 0.0121 SN Ia  0.532    2.2  1.2 0.000 0.198 0.171 0.532 0.099 
PSc480179 0.3970 0.0120 SN Ia  0.812    0.7  1.3 0.006 0.017 0.152 0.812 0.013 
PSc480180 0.4240 0.0115 SN Ia  0.667    1.2  1.3 0.004 0.042 0.236 0.667 0.051 
PSc480188 0.2330 0.0085 SN Ia  0.402    1.4  1.1 0.000 0.186 0.024 0.402 0.388 
PSc480189 0.2810 0.0287 SN II  0.754    1.2  1.0 0.000 0.754 0.006 0.039 0.201 
PSc480191 0.1840 0.0069 SN II  0.888    6.9  1.1 0.000 0.888 0.021 0.045 0.046 
PSc480195 0.4180 0.0068 SN Ia  0.741    1.9  1.1 0.010 0.032 0.190 0.741 0.027 
PSc480196 0.6850 0.0075 SN IIn 0.428   15.7  2.1 0.333 0.009 0.428 0.201 0.029 
PSc480198 0.3740 0.0115 SN Ia  0.601    3.1  1.5 0.051 0.009 0.313 0.601 0.026 
PSc480199 0.3840 0.0101 SN IIn 0.778    1.6  1.0 0.000 0.007 0.778 0.215 0.000 
PSc480210 0.4260 0.0285 SN Ia  0.760    1.3  1.0 0.000 0.035 0.025 0.760 0.180 
PSc480214 0.3540 0.0063 SN Ia  0.606    3.7  1.2 0.007 0.036 0.265 0.606 0.086 
PSc480216 0.2630 0.0340 SN II  0.571    4.0  1.0 0.000 0.571 0.130 0.266 0.033 
PSc480236 0.5591 0.0241 SN Ia  0.849    0.9  1.0 0.000 0.008 0.110 0.849 0.033 
PSc480253 0.6290 0.0089 SN Ia  0.679    1.5  1.0 0.020 0.011 0.277 0.679 0.013 
PSc480254 0.5250 0.0057 SN Ia  0.626    1.1  1.0 0.004 0.027 0.275 0.626 0.068 
PSc480255 0.4210 0.0057 SN Ia  0.799    1.7  1.0 0.002 0.055 0.054 0.799 0.090 
PSc480259 0.2720 0.0117 SN II  0.502    1.1  1.0 0.000 0.502 0.001 0.142 0.355 
PSc480279 0.1730 0.0209 SN Ibc 0.679    1.7  1.0 0.000 0.191 0.000 0.130 0.679 
PSc480284 0.0407 0.0236 SN II  0.884    1.3  1.0 0.000 0.884 0.000 0.000 0.116 
PSc480288 0.5040 0.0081 SN Ia  0.547    1.5  1.0 0.019 0.088 0.200 0.547 0.146 
PSc480304 0.3300 0.0129 SN Ia  0.451    1.0  1.0 0.000 0.324 0.046 0.451 0.179 
PSc480315 0.3150 0.0139 SN Ibc 0.557    1.0  1.0 0.001 0.000 0.014 0.428 0.557 
PSc480316 0.5380 0.0117 SN Ia  0.743    1.0  1.0 0.003 0.016 0.210 0.743 0.028 
PSc480319 0.3520 0.0120 SN Ia  0.432    1.9  1.1 0.003 0.146 0.067 0.432 0.352 
PSc480348 0.4340 0.0238 SN II  0.440    2.2  1.1 0.000 0.440 0.033 0.258 0.269 
PSc480352 0.1850 0.0072 SN Ibc 0.684    1.0  1.0 0.000 0.268 0.000 0.048 0.684 
PSc480357 0.1760 0.0086 SN Ibc 0.671    1.2  1.0 0.000 0.271 0.000 0.058 0.671 
PSc480367 0.3550 0.0141 SN Ibc 0.381    1.3  1.0 0.000 0.243 0.029 0.347 0.381 
PSc480372 0.3830 0.0153 SN Ibc 0.430    1.1  1.0 0.000 0.302 0.022 0.246 0.430 
PSc480378 0.2470 0.0118 SN Ia  0.967    3.6  1.0 0.000 0.000 0.033 0.967 0.000 
PSc480396 0.1680 0.0274 SN Ibc 0.485    2.2  1.1 0.000 0.428 0.000 0.087 0.485 
PSc480411 0.2020 0.0104 SN II  0.431    1.6  1.1 0.000 0.431 0.002 0.148 0.419 
PSc480427 0.4445 0.0119 SN Ia  0.725    1.3  1.0 0.007 0.013 0.064 0.725 0.191 
PSc480447 0.2010 0.0267 SN Ibc 0.488    1.2  1.0 0.000 0.441 0.000 0.071 0.488 
PSc480455 0.1420 0.0197 SN II  0.442    1.2  1.0 0.000 0.442 0.005 0.147 0.406 
PSc480456 0.2110 0.0215 SN Ibc 0.502    1.7  1.0 0.000 0.374 0.003 0.121 0.502 
PSc480478 0.5020 0.0079 SN Ia  0.665    1.6  1.0 0.002 0.101 0.156 0.665 0.076 
PSc480480 0.1994 0.0070 SN II  0.516    1.3  1.0 0.000 0.516 0.003 0.110 0.371 
PSc480488 0.3470 0.0128 SN II  0.812    1.9  1.0 0.000 0.812 0.020 0.069 0.099 
PSc480493 0.3760 0.0132 SN IIn 0.504    1.1  1.0 0.000 0.116 0.504 0.374 0.006 
PSc480500 0.1920 0.0138 SN II  0.748    1.2  1.0 0.000 0.748 0.014 0.068 0.170 
PSc480510 0.5060 0.0298 SN Ia  0.648    1.1  1.0 0.001 0.074 0.144 0.648 0.133 
PSc480556 0.3670 0.0185 SN IIn 0.352    0.9  1.0 0.000 0.271 0.352 0.351 0.026 
PSc480560 0.3330 0.0064 SN Ia  0.997    2.1  1.0 0.000 0.000 0.003 0.997 0.000 
PSc480584 0.5800 0.0067 SN Ia  0.846    1.0  1.0 0.027 0.006 0.117 0.846 0.004 
PSc480585 0.8770 0.0062 SLSN   0.836    9.2  1.2 0.836 0.000 0.127 0.037 0.000 
PSc480588 0.1150 0.0076 SN II  0.700    1.7  1.0 0.000 0.700 0.002 0.077 0.221 
PSc480599 0.2570 0.0119 SN II  0.801    1.7  1.0 0.000 0.801 0.009 0.030 0.160 
PSc480613 0.2190 0.0134 SN II  0.495    1.4  1.1 0.000 0.495 0.003 0.074 0.428 
PSc480628 0.9399 0.0183 SLSN   0.728    1.3  1.0 0.728 0.000 0.205 0.067 0.000 
PSc480630 0.3530 0.0203 SN Ia  0.792    1.4  1.0 0.001 0.036 0.112 0.792 0.059 
PSc480635 0.5150 0.0179 SN Ia  0.881    1.7  1.0 0.000 0.008 0.078 0.881 0.033 
PSc480644 0.3520 0.0087 SN Ia  0.971    1.4  1.0 0.000 0.002 0.027 0.971 0.000 
PSc480677 0.1880 0.0136 SN Ibc 0.434    1.4  1.0 0.000 0.432 0.006 0.128 0.434 
PSc480690 0.7417 0.0314 SN Ia  0.704    0.6  1.0 0.011 0.009 0.265 0.704 0.011 
PSc480705 0.3030 0.0185 SN II  0.570    1.9  1.0 0.000 0.570 0.016 0.097 0.317 
PSc480715 0.5740 0.0068 SN Ia  0.594    1.2  1.0 0.019 0.064 0.226 0.594 0.097 
PSc480730 0.1590 0.0125 SN II  0.747    2.0  1.0 0.000 0.747 0.002 0.051 0.200 
PSc480732 0.4280 0.0134 SN Ia  0.965    1.5  1.0 0.000 0.003 0.032 0.965 0.000 
PSc480749 0.0920 0.0283 SN II  0.463   -3.9  1.0 0.000 0.463 0.007 0.113 0.417 
PSc480757 0.4090 0.0084 SN II  0.537    1.3  1.0 0.000 0.537 0.015 0.203 0.245 
PSc480761 0.1900 0.0142 SN II  0.880    1.0  1.0 0.000 0.880 0.003 0.022 0.095 
PSc480779 0.5850 0.0120 SN Ia  0.730    1.8  1.0 0.010 0.028 0.198 0.730 0.034 
PSc480781 0.6130 0.0119 SN Ia  0.688    0.8  1.0 0.003 0.025 0.269 0.688 0.015 
PSc480788 0.1990 0.0234 SN Ia  0.905    1.9  1.1 0.000 0.020 0.012 0.905 0.063 
PSc480806 0.0660 0.0126 SN II  0.848    1.1  1.0 0.000 0.848 0.000 0.001 0.151 
PSc480813 0.6185 0.0233 SN Ia  0.644    1.5  1.0 0.025 0.004 0.155 0.644 0.172 
PSc480817 0.2460 0.0296 SN II  0.701    1.0  1.0 0.000 0.701 0.001 0.059 0.239 
PSc480823 0.5460 0.0083 SN IIn 0.400    3.8  1.0 0.150 0.087 0.400 0.333 0.030 
PSc480844 0.1580 0.0131 SN Ibc 0.482    2.1  1.0 0.000 0.046 0.000 0.472 0.482 
PSc480846 0.1850 0.0119 SN Ibc 0.553    1.0  1.0 0.000 0.362 0.006 0.079 0.553 
PSc480863 0.3970 0.0293 SN Ia  0.891    0.9  1.0 0.003 0.008 0.028 0.891 0.070 
PSc480868 0.5250 0.0140 SN II  0.431    1.3  1.0 0.000 0.431 0.271 0.223 0.075 
PSc480918 0.5810 0.0171 SN IIn 0.721    1.0  1.0 0.002 0.006 0.721 0.269 0.002 
PSc480921 0.5330 0.0286 SN Ia  0.685    2.4  1.1 0.004 0.044 0.134 0.685 0.133 
PSc480941 0.1450 0.0130 SN II  0.556    1.0  1.0 0.000 0.556 0.008 0.143 0.293 
PSc480943 0.5790 0.0202 SN Ia  0.665    1.1  1.0 0.046 0.010 0.265 0.665 0.014 
PSc480945 0.5640 0.0135 SN Ia  0.895    1.3  1.0 0.005 0.006 0.081 0.895 0.013 
PSc490015 0.2810 0.0143 SN Ia  0.983    1.0  1.0 0.000 0.002 0.008 0.983 0.007 
PSc490019 0.4830 0.0254 SLSN   0.391    2.1  1.0 0.391 0.010 0.222 0.376 0.001 
PSc490023 0.2930 0.0203 SN II  0.686    1.0  1.0 0.000 0.686 0.116 0.158 0.040 
PSc490082 0.1230 0.0244 SN II  0.791    1.9  1.1 0.000 0.791 0.011 0.030 0.168 
PSc490148 0.1690 0.0291 SN Ibc 0.563    1.7  1.0 0.000 0.362 0.000 0.075 0.563 
PSc490181 0.4970 0.0074 SN Ia  0.770    1.0  1.0 0.011 0.018 0.084 0.770 0.117 
PSc490191 0.3520 0.0106 SN Ia  0.588    1.3  1.0 0.000 0.017 0.030 0.588 0.365 
PSc490203 0.2630 0.0118 SN Ia  0.977    0.9  1.0 0.000 0.000 0.001 0.977 0.022 
PSc490206 0.5030 0.0257 SN IIn 0.568    0.9  1.0 0.000 0.076 0.568 0.354 0.002 
PSc490274 0.3760 0.0060 SN Ia  0.760    1.3  1.0 0.001 0.002 0.007 0.760 0.230 
PSc490285 0.1100 0.0124 SN II  0.826    0.8  1.0 0.000 0.826 0.003 0.043 0.128 
PSc490337 0.5710 0.0103 SN Ia  0.806    1.2  1.0 0.000 0.015 0.087 0.806 0.092 
PSc490348 0.4170 0.0126 SN Ia  0.695    1.0  1.0 0.001 0.013 0.033 0.695 0.258 
PSc490361 0.5316 0.0295 SN Ia  0.518    0.9  1.0 0.015 0.013 0.085 0.518 0.369 
PSc490369 0.2300 0.0203 SN II  0.842    1.1  1.0 0.000 0.842 0.038 0.084 0.036 
PSc490379 0.1810 0.0269 SN Ibc 0.618    1.8  1.0 0.000 0.275 0.003 0.104 0.618 
PSc490402 0.4949 0.0271 SN Ia  0.921    1.0  1.0 0.000 0.009 0.055 0.921 0.015 
PSc490403 0.5230 0.0257 SN Ia  0.926    1.1  1.0 0.001 0.010 0.060 0.926 0.003 
PSc490420 0.3420 0.0219 SN Ibc 0.394    1.3  1.0 0.000 0.345 0.026 0.235 0.394 
PSc490439 0.3370 0.0140 SN Ibc 0.681    1.3  1.0 0.000 0.028 0.022 0.269 0.681 
PSc490488 0.4200 0.0306 SN Ia  0.987    1.0  1.0 0.000 0.001 0.011 0.987 0.001 
PSc490561 0.3140 0.0127 SN Ibc 0.491    1.0  1.0 0.000 0.405 0.006 0.098 0.491 
PSc490568 0.2840 0.0251 SN Ibc 0.601    1.5  1.0 0.000 0.037 0.007 0.355 0.601 
PSc490579 0.2100 0.0237 SN Ibc 0.498    1.0  1.0 0.000 0.027 0.006 0.469 0.498 
PSc490583 0.1190 0.0081 SN II  0.903    1.1  1.0 0.000 0.903 0.002 0.020 0.075 
PSc490588 0.1880 0.0178 SN Ibc 0.606    1.3  1.0 0.000 0.252 0.000 0.142 0.606 
PSc500001 0.2140 0.0269 SN Ia  0.908    3.9  1.0 0.000 0.002 0.005 0.908 0.085 
PSc500003 0.1700 0.0145 SN II  0.718    4.3  4.4 0.000 0.718 0.004 0.065 0.213 
PSc500007 0.3190 0.0150 SN Ia  0.697    1.2  1.0 0.006 0.071 0.068 0.697 0.158 
PSc500009 0.3440 0.0121 SN Ia  0.747    1.5  1.0 0.000 0.003 0.035 0.747 0.215 
PSc500016 0.3110 0.0179 SN Ia  0.808    1.1  1.6 0.016 0.007 0.033 0.808 0.136 
PSc500018 0.3610 0.0189 SN Ia  0.834    1.5  1.0 0.000 0.056 0.040 0.834 0.070 
PSc500020 0.2407 0.0156 SN Ia  0.864    1.4  1.1 0.002 0.039 0.065 0.864 0.030 
PSc500023 0.1230 0.0164 SN II  0.851    2.3  1.0 0.000 0.851 0.012 0.022 0.115 
PSc500024 0.2648 0.0189 SN II  0.842    1.2  1.0 0.000 0.842 0.015 0.034 0.109 
PSc500025 0.3200 0.0129 SN Ia  0.639    0.7  1.1 0.008 0.067 0.058 0.639 0.228 
PSc500031 0.4270 0.0101 SN Ia  0.795    1.5  1.0 0.008 0.023 0.123 0.795 0.051 
PSc500032 0.2240 0.0085 SN Ia  0.486    1.2  1.3 0.000 0.035 0.028 0.486 0.451 
PSc500035 0.2230 0.0178 SN Ia  0.848    2.0  1.2 0.001 0.009 0.009 0.848 0.133 
PSc500036 0.1300 0.0222 SN II  0.483    1.3  1.0 0.000 0.483 0.002 0.038 0.477 
PSc500037 0.1028 0.0246 SN Ibc 0.551    1.6  1.0 0.000 0.389 0.001 0.059 0.551 
PSc500039 0.2380 0.0104 SN Ia  0.510    1.3  1.3 0.002 0.129 0.076 0.510 0.283 
PSc500043 0.2519 0.0196 SN Ibc 0.704    1.5  1.0 0.000 0.003 0.003 0.290 0.704 
PSc500044 0.5158 0.0141 SN Ia  0.974    0.9  1.0 0.000 0.001 0.019 0.974 0.006 
PSc500048 0.2460 0.0197 SN Ia  0.618    1.4  1.0 0.000 0.022 0.011 0.618 0.349 
PSc500049 0.3440 0.0245 SN Ia  0.982    1.3  1.0 0.000 0.000 0.013 0.982 0.005 
PSc500067 0.2940 0.0144 SN Ia  0.810    1.5  1.2 0.030 0.021 0.080 0.810 0.059 
PSc500070 0.1510 0.0276 SN II  0.768    3.6  1.2 0.000 0.768 0.019 0.094 0.119 
PSc500074 0.4210 0.0114 SN Ia  0.989    1.1  1.0 0.000 0.002 0.006 0.989 0.003 
PSc500076 0.2380 0.0124 SN Ibc 0.904    0.7  1.0 0.000 0.004 0.000 0.092 0.904 
PSc500081 0.1430 0.0110 SN Ibc 0.529    1.3  1.0 0.000 0.388 0.002 0.081 0.529 
PSc500082 0.2444 0.0115 SN Ibc 0.592    1.1  1.1 0.000 0.103 0.008 0.297 0.592 
PSc500085 0.3970 0.0143 SN Ia  0.986    1.3  1.0 0.000 0.006 0.004 0.986 0.004 
PSc500088 0.3407 0.0193 SN Ia  0.889    1.7  1.1 0.001 0.010 0.014 0.889 0.086 
PSc500091 0.3390 0.0244 SN Ia  0.787    1.3  1.0 0.003 0.008 0.012 0.787 0.190 
PSc500093 0.4780 0.0200 SN Ia  0.971    1.6  1.0 0.000 0.008 0.019 0.971 0.002 
PSc500097 0.3620 0.0192 SN Ibc 0.869    1.2  1.0 0.000 0.002 0.001 0.128 0.869 
PSc500099 0.4190 0.0280 SN Ia  0.949    1.5  1.0 0.003 0.010 0.026 0.949 0.012 
PSc500102 0.2350 0.0284 SN Ia  0.896    1.3  1.0 0.000 0.026 0.003 0.896 0.075 
PSc500103 0.1020 0.0207 SN Ibc 0.687    1.4  1.0 0.000 0.213 0.000 0.100 0.687 
PSc500110 0.4710 0.0082 SN Ia  0.817    0.9  1.0 0.027 0.005 0.128 0.817 0.023 
PSc500113 0.2720 0.0143 SN II  0.563    0.7  1.0 0.000 0.563 0.024 0.137 0.276 
PSc500117 0.2030 0.0156 SN Ibc 0.551    0.7  1.0 0.000 0.352 0.000 0.097 0.551 
PSc500120 0.5760 0.0111 SN Ia  0.829    1.0  1.0 0.020 0.014 0.127 0.829 0.010 
PSc500128 0.0684 0.0125 SN II  0.454    1.8  1.0 0.000 0.454 0.001 0.337 0.208 
PSc500146 0.2670 0.0147 SN II  0.796    1.0  1.0 0.000 0.796 0.022 0.065 0.117 
PSc500154 0.4510 0.0213 SN Ia  0.566    2.3  1.0 0.000 0.083 0.054 0.566 0.297 
PSc500166 0.4520 0.0145 SN Ia  0.726    1.1  1.0 0.003 0.026 0.063 0.726 0.182 
PSc500184 0.2150 0.0205 SN II  0.805    1.9  1.0 0.000 0.805 0.004 0.035 0.156 
PSc500231 0.6710 0.0114 SN Ia  0.661    1.0  1.0 0.004 0.027 0.304 0.661 0.004 
PSc500256 0.2930 0.0264 SN Ia  0.516    1.6  1.0 0.001 0.220 0.076 0.516 0.187 
PSc500271 0.5250 0.0131 SN Ia  0.775    0.8  1.0 0.005 0.044 0.093 0.775 0.083 
PSc500274 0.4330 0.0121 SN Ia  0.549    1.3  1.0 0.000 0.006 0.010 0.549 0.435 
PSc500275 0.3920 0.0116 SN Ibc 0.639    1.2  1.0 0.000 0.062 0.036 0.263 0.639 
PSc500277 0.2880 0.0127 SN II  0.599    1.1  1.0 0.000 0.599 0.003 0.061 0.337 
PSc500278 0.4830 0.0129 SN Ia  0.535    1.0  1.0 0.005 0.012 0.056 0.535 0.392 
PSc500282 0.4760 0.0271 SN Ia  0.610    1.7  1.0 0.016 0.019 0.102 0.610 0.253 
PSc500283 0.4230 0.0295 SN Ia  0.550    1.6  1.0 0.000 0.028 0.043 0.550 0.379 
PSc500285 0.4280 0.0213 SN Ia  0.463    1.8  1.1 0.005 0.121 0.260 0.463 0.151 
PSc500287 0.6280 0.0243 SN Ia  0.643    2.3  1.0 0.004 0.013 0.329 0.643 0.011 
PSc500297 0.3980 0.0141 SN Ia  0.581    0.8  1.0 0.009 0.028 0.050 0.581 0.332 
PSc500309 0.1670 0.0203 SN II  0.892    2.6  1.0 0.000 0.892 0.029 0.050 0.029 
PSc500328 0.4540 0.0089 SN Ia  0.958    1.0  1.0 0.000 0.004 0.032 0.958 0.006 
PSc500335 0.4560 0.0196 SN Ia  0.606    2.2  1.0 0.010 0.090 0.233 0.606 0.061 
PSc500344 0.1340 0.0125 SN Ibc 0.633    2.1  1.0 0.000 0.259 0.000 0.108 0.633 
PSc500357 0.1682 0.0196 SN II  0.849    0.9  1.0 0.000 0.849 0.005 0.025 0.121 
PSc500362 0.5150 0.0153 SN Ia  0.786    2.3  1.0 0.002 0.014 0.083 0.786 0.115 
PSc500365 0.4630 0.0219 SN Ia  0.936    1.7  1.0 0.000 0.017 0.040 0.936 0.007 
PSc500369 0.5730 0.0183 SN Ia  0.828    1.0  1.0 0.005 0.006 0.155 0.828 0.006 
PSc500389 0.4921 0.0179 SN Ia  0.942    1.3  1.0 0.001 0.001 0.055 0.942 0.001 
PSc500394 0.5950 0.0137 SN Ia  0.899    1.1  1.0 0.001 0.009 0.081 0.899 0.010 
PSc500396 0.5550 0.0153 SN Ia  0.926    1.4  1.0 0.000 0.013 0.049 0.926 0.012 
PSc500430 0.4800 0.0299 SN Ia  0.947    1.8  1.0 0.000 0.004 0.046 0.947 0.003 
PSc500442 0.5240 0.0274 SN Ia  0.657    2.2  1.0 0.004 0.014 0.164 0.657 0.161 
PSc500445 0.5135 0.0312 SN Ia  0.766    1.4  1.0 0.002 0.016 0.099 0.766 0.117 
PSc500457 0.4421 0.0124 SN Ia  0.826    1.3  1.0 0.002 0.024 0.128 0.826 0.020 
PSc500467 0.1540 0.0132 SN II  0.630    1.7  1.0 0.000 0.630 0.006 0.126 0.238 
PSc500468 0.1870 0.0134 SN Ibc 0.535    1.0  1.0 0.000 0.430 0.000 0.035 0.535 
PSc500469 0.3020 0.0147 SN Ibc 0.648    0.8  1.0 0.000 0.073 0.007 0.272 0.648 
PSc500476 0.4830 0.0302 SN Ia  0.738    1.8  1.0 0.000 0.015 0.241 0.738 0.006 
PSc500484 0.3240 0.0117 SN Ibc 0.602    1.0  1.0 0.000 0.229 0.009 0.160 0.602 
PSc500487 0.0890 0.0074 SN Ibc 0.502    1.8  1.9 0.000 0.439 0.000 0.059 0.502 
PSc500506 0.1330 0.0080 SN Ibc 0.477    4.5  1.0 0.000 0.431 0.000 0.092 0.477 
PSc510009 0.3560 0.0220 SN Ia  0.574    2.6  1.0 0.000 0.172 0.171 0.574 0.083 
PSc510011 0.5410 0.0196 SLSN   0.491    5.1  1.0 0.491 0.008 0.367 0.120 0.014 
PSc510018 0.3756 0.0195 SN Ia  0.557    3.5  1.8 0.030 0.009 0.397 0.557 0.007 
PSc510026 0.3600 0.0235 SN Ia  0.498    4.5  1.5 0.010 0.008 0.481 0.498 0.003 
PSc510031 0.1310 0.0207 SN II  0.820    4.5  1.5 0.002 0.820 0.046 0.066 0.066 
PSc510041 0.6807 0.0200 SN IIn 0.627    4.2  1.1 0.097 0.003 0.627 0.263 0.010 
PSc510059 0.3530 0.0228 SN IIn 0.522    3.4  1.2 0.057 0.011 0.522 0.398 0.012 
PSc510078 0.4190 0.0239 SN IIn 0.497    4.4  1.2 0.028 0.036 0.497 0.426 0.013 
PSc510095 0.2280 0.0118 SN Ibc 0.649    1.5  1.0 0.001 0.019 0.012 0.319 0.649 
PSc510099 0.3580 0.0154 SN Ia  0.683    1.6  1.0 0.006 0.040 0.089 0.683 0.182 
PSc510110 0.2570 0.0289 SN Ibc 0.532    2.6  1.0 0.000 0.056 0.048 0.364 0.532 
PSc510114 0.4090 0.0130 SN IIn 0.782    1.8  1.0 0.020 0.003 0.782 0.194 0.001 
PSc510122 0.3550 0.0102 SN Ia  0.840    1.1  1.1 0.000 0.010 0.041 0.840 0.109 
PSc510129 0.4310 0.0081 SN Ia  0.842    1.5  1.1 0.005 0.013 0.110 0.842 0.030 
PSc510141 0.1533 0.0080 SN II  0.559    1.6  1.2 0.000 0.559 0.002 0.063 0.376 
PSc510147 0.3520 0.0085 SN Ia  0.708    1.5  1.2 0.038 0.009 0.236 0.708 0.009 
PSc510158 0.2060 0.0088 SN II  0.801    1.3  1.0 0.000 0.801 0.007 0.044 0.148 
PSc510167 0.4170 0.0098 SN Ia  0.926    1.0  1.0 0.001 0.015 0.043 0.926 0.015 
PSc510172 0.1890 0.0104 SN II  0.913    1.7  1.1 0.002 0.913 0.045 0.015 0.025 
PSc510175 0.3590 0.0107 SN Ia  0.925    1.2  1.2 0.005 0.006 0.057 0.925 0.007 
PSc510198 0.2400 0.0071 SN Ibc 0.528    1.9  1.0 0.000 0.140 0.030 0.302 0.528 
PSc510203 0.4180 0.0127 SN Ia  0.630    1.1  1.0 0.000 0.002 0.010 0.630 0.358 
PSc510232 0.2690 0.0053 SN Ia  0.485    1.5  1.0 0.000 0.246 0.054 0.485 0.215 
PSc510234 0.3400 0.0081 SN Ia  0.826    1.4  1.2 0.005 0.019 0.133 0.826 0.017 
PSc510240 0.3610 0.0086 SN Ia  0.618    2.4  1.0 0.005 0.014 0.026 0.618 0.337 
PSc510245 0.5420 0.0125 SN Ia  0.909    1.1  1.0 0.001 0.018 0.063 0.909 0.009 
PSc510248 0.3500 0.0084 SN II  0.321    1.1  1.0 0.000 0.321 0.068 0.293 0.318 
PSc510249 0.0660 0.0106 SN II  0.839    2.1  1.0 0.000 0.839 0.001 0.018 0.142 
PSc510265 0.2820 0.0137 SN II  0.538    2.1  1.0 0.000 0.538 0.010 0.055 0.397 
PSc510274 0.2220 0.0243 SN Ia  0.419   12.1  1.3 0.002 0.240 0.250 0.419 0.089 
PSc510275 0.1940 0.0270 SN IIn 0.518    2.1  1.3 0.104 0.057 0.518 0.295 0.026 
PSc510276 0.1870 0.0131 SN Ibc 0.756    1.5  1.0 0.000 0.179 0.002 0.063 0.756 
PSc510283 0.1860 0.0176 SN Ibc 0.609    1.0  1.0 0.000 0.357 0.000 0.034 0.609 
PSc510318 0.1510 0.0298 SN Ia  0.781   32.2  1.8 0.000 0.079 0.034 0.781 0.106 
PSc510324 0.5240 0.0098 SN Ia  0.721    0.8  1.0 0.000 0.127 0.104 0.721 0.048 
PSc510330 0.1600 0.0076 SN II  0.881    1.1  1.1 0.000 0.881 0.000 0.008 0.111 
PSc510334 0.2820 0.0252 SN IIn 0.421    4.1  1.0 0.036 0.246 0.421 0.262 0.035 
PSc510335 0.4140 0.0093 SN II  0.535    1.3  1.0 0.000 0.535 0.024 0.146 0.295 
PSc510377 0.5620 0.0092 SN Ia  0.594    0.9  1.0 0.008 0.023 0.360 0.594 0.015 
PSc510389 0.5930 0.0124 SN Ia  0.801    1.1  1.0 0.000 0.038 0.093 0.801 0.068 
PSc510460 0.2000 0.0146 SN Ibc 0.674    0.5  1.0 0.000 0.258 0.000 0.068 0.674 
PSc510471 0.3380 0.0099 SN Ibc 0.456    1.2  1.0 0.000 0.359 0.016 0.169 0.456 
PSc510492 0.4840 0.0084 SN Ia  0.620    1.1  1.3 0.006 0.010 0.357 0.620 0.007 
PSc510522 0.2310 0.0079 SN Ia  0.442    1.4  1.1 0.000 0.201 0.028 0.442 0.329 
PSc510524 0.4290 0.0086 SN Ia  0.712    1.4  1.0 0.008 0.006 0.268 0.712 0.006 
PSc510527 0.1445 0.0083 SN II  0.617    2.0  2.2 0.000 0.617 0.000 0.126 0.257 
PSc510533 0.1420 0.0079 SN II  0.913    1.4  1.1 0.000 0.913 0.000 0.028 0.059 
PSc510539 0.4480 0.0083 SN IIn 0.589    0.9  1.0 0.007 0.001 0.589 0.400 0.003 
PSc510596 0.1628 0.0133 SN II  0.625    2.6  1.0 0.000 0.625 0.003 0.051 0.321 
PSc510630 0.2580 0.0085 SN Ibc 0.406    1.3  1.0 0.000 0.284 0.014 0.296 0.406 
PSc510631 0.2510 0.0076 SN II  0.912    1.1  1.1 0.000 0.912 0.007 0.017 0.064 
PSc510641 0.4780 0.0089 SN Ia  0.583    7.8  1.0 0.019 0.017 0.352 0.583 0.029 
PSc510650 0.1825 0.0058 SN Ia  0.625    3.2  1.0 0.000 0.015 0.016 0.625 0.344 
PSc510651 0.1570 0.0045 SN II  0.682    1.4  1.0 0.000 0.682 0.002 0.048 0.268 
PSc510653 0.3510 0.0065 SN Ia  0.897    1.4  1.0 0.000 0.013 0.084 0.897 0.006 
PSc520011 0.2810 0.0120 SN Ia  0.946    2.0  1.0 0.000 0.000 0.003 0.946 0.051 
PSc520015 0.2650 0.0121 SN Ia  0.973    1.2  1.0 0.001 0.004 0.015 0.973 0.007 
PSc520017 0.6140 0.0133 SN Ia  0.801    1.1  1.1 0.006 0.006 0.185 0.801 0.002 
PSc520021 0.4080 0.0184 SN Ia  0.620    1.5  1.0 0.002 0.045 0.095 0.620 0.238 
PSc520031 0.3560 0.0101 SN Ia  0.801    1.6  1.0 0.001 0.008 0.183 0.801 0.007 
PSc520054 0.4200 0.0133 SN Ia  0.656    1.0  1.0 0.002 0.039 0.028 0.656 0.275 
PSc520056 0.2870 0.0137 SN Ia  0.977    1.4  1.0 0.000 0.008 0.005 0.977 0.010 
PSc520058 0.4590 0.0163 SN Ia  0.894    1.1  1.0 0.002 0.013 0.018 0.894 0.073 
PSc520059 0.4580 0.0093 SN Ia  0.972    0.7  1.0 0.000 0.003 0.022 0.972 0.003 
PSc520061 0.5220 0.0092 SN Ia  0.949    1.0  1.0 0.000 0.007 0.040 0.949 0.004 
PSc520070 0.5600 0.0093 SN Ia  0.891    1.4  1.0 0.002 0.004 0.088 0.891 0.015 
PSc520075 0.5020 0.0105 SN Ia  0.733    0.7  1.0 0.005 0.008 0.063 0.733 0.191 
PSc520083 0.3380 0.0135 SN Ia  0.650    1.0  1.0 0.000 0.028 0.020 0.650 0.302 
PSc520086 0.4290 0.0112 SN Ia  0.973    1.2  1.0 0.000 0.003 0.019 0.973 0.005 
PSc520108 0.4760 0.0083 SLSN   0.870    7.3  1.2 0.870 0.000 0.063 0.067 0.000 
PSc520120 0.5780 0.0095 SN Ia  0.935    0.9  1.0 0.000 0.006 0.033 0.935 0.026 
PSc520128 0.5900 0.0099 SN Ia  0.795    1.4  1.0 0.003 0.020 0.136 0.795 0.046 
PSc520130 0.2370 0.0112 SN II  0.942    1.0  1.0 0.000 0.942 0.019 0.007 0.032 
PSc520133 0.4000 0.0196 SN Ia  0.987    1.4  1.0 0.000 0.000 0.013 0.987 0.000 
PSc520138 0.2190 0.0080 SN Ia  0.835    0.7  1.0 0.000 0.007 0.007 0.835 0.151 
PSc520140 0.2670 0.0065 SN Ibc 0.531    1.5  1.0 0.000 0.298 0.003 0.168 0.531 
PSc520153 0.2510 0.0073 SN II  0.794    1.8  1.0 0.000 0.794 0.027 0.038 0.141 
PSc520155 0.2210 0.0154 SN Ia  0.764    1.6  1.0 0.000 0.044 0.140 0.764 0.052 
PSc520160 0.2070 0.0077 SN Ibc 0.597    1.1  1.0 0.000 0.297 0.000 0.106 0.597 
PSc520170 0.3980 0.0134 SN Ia  0.423    3.8  1.0 0.008 0.173 0.220 0.423 0.176 
PSc520174 0.2380 0.0155 SN II  0.640    1.3  1.0 0.000 0.640 0.002 0.071 0.287 
PSc520182 0.2443 0.0129 SN Ibc 0.889    1.5  1.0 0.000 0.014 0.008 0.089 0.889 
PSc520202 0.3420 0.0085 SN Ibc 0.524    0.5  1.0 0.000 0.172 0.036 0.268 0.524 
PSc520215 0.2550 0.0085 SN Ibc 0.764    1.8  1.0 0.000 0.087 0.002 0.147 0.764 
PSc520218 0.4210 0.0104 SN Ia  0.624    1.2  1.0 0.001 0.064 0.308 0.624 0.003 
PSc520225 0.3848 0.0071 SN Ia  0.581    1.1  1.0 0.000 0.110 0.065 0.581 0.244 
PSc520233 0.2380 0.0095 SN II  0.934    1.2  1.0 0.000 0.934 0.013 0.015 0.038 
PSc520252 0.6450 0.0088 SN Ia  0.761    1.1  1.0 0.003 0.021 0.203 0.761 0.012 
PSc530001 0.4320 0.0157 SN Ia  0.913    1.6  1.1 0.004 0.003 0.076 0.913 0.004 
PSc530004 0.2150 0.0862 SN Ibc 0.453    1.5  1.1 0.000 0.079 0.048 0.420 0.453 
PSc530006 0.3130 0.0089 SN Ibc 0.864    1.2  1.0 0.000 0.076 0.003 0.057 0.864 
PSc530007 0.3310 0.0788 SN Ia  0.775    1.3  1.0 0.017 0.014 0.147 0.775 0.047 
PSc530008 0.3510 0.0081 SN Ia  0.711    1.3  1.0 0.005 0.090 0.103 0.711 0.091 
PSc530024 0.2490 0.0591 SN Ia  0.442    1.5  1.1 0.003 0.278 0.082 0.442 0.195 
PSc530031 0.3359 0.0082 SN Ia  0.917    1.5  1.0 0.001 0.020 0.021 0.917 0.041 
PSc530032 0.4890 0.0087 SN Ia  0.713    1.0  1.0 0.011 0.007 0.265 0.713 0.004 
PSc530046 0.1660 0.0430 SN Ibc 0.495    0.8  1.0 0.000 0.440 0.003 0.062 0.495 
PSc530048 0.0580 0.0487 SN II  0.695    2.3  2.0 0.000 0.695 0.004 0.047 0.254 
PSc530050 0.2580 0.0123 SN Ibc 0.819    1.1  1.0 0.000 0.111 0.000 0.070 0.819 
PSc530052 0.6630 0.0093 SN Ia  0.838    0.8  1.0 0.004 0.010 0.123 0.838 0.025 
PSc530055 0.2310 0.0096 SN Ibc 0.781    1.1  1.0 0.000 0.026 0.013 0.180 0.781 
PSc530069 0.2660 0.0077 SN II  0.693    0.8  1.0 0.000 0.693 0.075 0.152 0.080 
PSc530070 0.2810 0.0646 SN II  0.844    1.2  1.0 0.000 0.844 0.009 0.028 0.119 
PSc530076 0.2560 0.0115 SN II  0.774    1.3  1.0 0.000 0.774 0.020 0.051 0.155 
PSc530078 0.1970 0.0784 SN Ibc 0.707    1.0  1.0 0.000 0.214 0.004 0.075 0.707 
PSc530081 0.3280 0.0065 SN Ia  0.993    1.3  1.0 0.000 0.001 0.003 0.993 0.003 
PSc530082 0.4710 0.0094 SN Ia  0.817    0.7  1.0 0.000 0.045 0.079 0.817 0.059 
PSc530083 0.2310 0.0068 SN II  0.797    1.2  1.0 0.000 0.797 0.010 0.020 0.173 
PSc530089 0.4750 0.0091 SN Ia  0.981    1.4  1.0 0.000 0.005 0.012 0.981 0.002 
PSc530094 0.2180 0.0073 SN II  0.669    1.6  1.0 0.000 0.669 0.000 0.037 0.294 
PSc530100 0.3170 0.0409 SN Ia  0.849    1.4  1.0 0.004 0.020 0.092 0.849 0.035 
PSc530105 0.5120 0.0129 SN Ia  0.802    1.2  1.0 0.001 0.018 0.043 0.802 0.136 
PSc530107 0.3130 0.0075 SN Ibc 0.728    1.5  1.0 0.000 0.060 0.020 0.192 0.728 
PSc530115 0.3017 0.0097 SN Ibc 0.532    1.7  1.0 0.000 0.029 0.017 0.422 0.532 
PSc530130 0.2840 0.0457 SN Ia  0.551    1.1  1.0 0.000 0.054 0.042 0.551 0.353 
PSc530153 0.4450 0.0461 SN Ia  0.653    1.2  1.0 0.024 0.021 0.284 0.653 0.018 
PSc530154 0.2170 0.0126 SN IIn 0.397         1.0 0.068 0.225 0.397 0.260 0.050 
PSc530171 0.5170 0.1128 SN Ia  0.440    1.1  1.0 0.000 0.183 0.093 0.440 0.284 
PSc530176 0.1955 0.0382 SN II  0.940    1.4  1.0 0.000 0.940 0.003 0.004 0.053 
PSc530178 0.3280 0.0378 SN II  0.418    1.7  1.0 0.000 0.418 0.405 0.134 0.043 
PSc530180 0.4440 0.0120 SLSN   0.467         1.0 0.467 0.017 0.383 0.128 0.005 
PSc530181 0.2240 0.0158 SN IIn 0.405  -14.5  2.1 0.170 0.021 0.405 0.393 0.011 
PSc530195 0.3220 0.0694 SN II  0.646    1.4  1.0 0.000 0.646 0.011 0.132 0.211 
PSc530197 0.2157 0.0344 SN II  0.615    1.2  1.0 0.000 0.615 0.003 0.061 0.321 
PSc530198 0.3770 0.0324 SN Ia  0.796    1.4  1.3 0.001 0.045 0.091 0.796 0.067 
PSc530203 0.3490 0.0753 SN Ia  0.434    1.7  1.3 0.154 0.010 0.391 0.434 0.011 
PSc530208 0.3225 0.0783 SN II  0.778    1.6  1.0 0.000 0.778 0.013 0.055 0.154 
PSc530218 0.5080 0.0421 SN Ia  0.708    1.2  1.3 0.019 0.022 0.175 0.708 0.076 
PSc530220 0.1760 0.0424 SN II  0.579    3.2  1.5 0.000 0.579 0.024 0.137 0.260 
PSc530221 0.1490 0.0434 SN II  0.577    1.4  1.0 0.000 0.577 0.003 0.103 0.317 
PSc530229 0.2922 0.0444 SN Ibc 0.369    1.2  1.0 0.000 0.321 0.049 0.261 0.369 
PSc530234 0.0803 0.0456 SN II  0.742    3.3  1.0 0.000 0.742 0.002 0.066 0.190 
PSc530236 0.6340 0.0413 SN Ia  0.671    1.7  1.0 0.014 0.038 0.265 0.671 0.012 
PSc530237 0.4970 0.0449 SN Ia  0.426    1.7  1.0 0.141 0.046 0.308 0.426 0.079 
PSc530238 0.0910 0.0395 SN II  0.546    1.8  1.0 0.000 0.546 0.005 0.114 0.335 
PSc530239 0.7280 0.0360 SN IIn 0.515    1.3  1.0 0.217 0.021 0.515 0.221 0.026 
PSc530241 0.1760 0.0451 SN II  0.911    1.5  1.2 0.000 0.911 0.020 0.013 0.056 
PSc530250 0.2030 0.0374 SN Ibc 0.382    1.1  1.0 0.000 0.235 0.019 0.364 0.382 
PSc530258 0.2220 0.0342 SN Ia  0.789    4.1  1.9 0.019 0.026 0.149 0.789 0.017 
PSc530286 0.5157 0.0130 SN Ia  0.590    1.3  1.0 0.004 0.041 0.346 0.590 0.019 
PSc530291 0.5810 0.0209 SN Ia  0.732    1.4  1.0 0.003 0.022 0.040 0.732 0.203 
PSc530295 0.5699 0.0116 SN IIn 0.506    2.1  1.1 0.386 0.000 0.506 0.108 0.000 
PSc530302 0.3370 0.0073 SN Ia  0.891    0.7  1.0 0.002 0.034 0.029 0.891 0.044 
PSc530303 0.3890 0.0098 SN Ibc 0.564    0.8  1.0 0.000 0.018 0.033 0.385 0.564 
PSc530305 0.2630 0.0084 SN II  0.825    0.8  1.0 0.000 0.825 0.017 0.037 0.121 
PSc530306 0.3380 0.0097 SN Ibc 0.633    1.1  1.0 0.000 0.114 0.009 0.244 0.633 
PSc530311 0.1990 0.0107 SN II  0.885    0.8  1.0 0.000 0.885 0.004 0.006 0.105 
PSc530324 0.1235 0.0683 SN IIn 0.948    7.0  1.0 0.000 0.010 0.948 0.042 0.000 
PSc530460 0.2156 0.0618 SN Ia  0.968    1.8  1.2 0.000 0.004 0.001 0.968 0.027 
PSc530473 0.4200 0.0126 SN Ia  0.677    0.9  1.0 0.001 0.044 0.060 0.677 0.218 
PSc530493 0.5250 0.0171 SN Ia  0.530    1.3  1.0 0.001 0.037 0.427 0.530 0.005 
PSc530495 0.2250 0.0347 SN II  0.513    2.2  1.0 0.021 0.513 0.076 0.180 0.210 
PSc530501 0.4730 0.0095 SN Ia  0.669    1.3  1.0 0.015 0.018 0.294 0.669 0.004 
PSc530502 0.4610 0.0092 SN Ia  0.953    1.4  1.0 0.001 0.003 0.039 0.953 0.004 
PSc530515 0.3200 0.0508 SN IIn 0.865    1.6  1.0 0.000 0.006 0.865 0.129 0.000 
PSc530516 0.3170 0.0721 SN Ia  0.579    3.6  1.0 0.001 0.104 0.077 0.579 0.239 
PSc530532 0.1370 0.0121 SN II  0.801    1.9  1.0 0.000 0.801 0.000 0.032 0.167 
PSc530536 0.0890 0.0085 SN II  0.669    1.2  1.0 0.000 0.669 0.008 0.066 0.257 
PSc530540 0.2340 0.0797 SN Ia  0.811    1.3  1.0 0.000 0.033 0.024 0.811 0.132 
PSc530542 0.2480 0.0902 SN Ia  0.599    0.9  1.0 0.000 0.020 0.008 0.599 0.373 
PSc530547 0.1980 0.0444 SN II  0.661    0.9  1.4 0.000 0.661 0.004 0.033 0.302 
PSc530548 0.3770 0.0403 SN Ia  0.579    1.6  1.1 0.003 0.157 0.172 0.579 0.089 
PSc530580 0.3110 0.0099 SN II  0.465    1.2  1.0 0.000 0.465 0.009 0.178 0.348 
PSc530586 0.2000 0.0407 SN Ibc 0.550    1.2  1.0 0.000 0.341 0.000 0.109 0.550 
PSc530593 0.4970 0.0383 SN Ia  0.775    1.1  1.0 0.002 0.038 0.166 0.775 0.019 
PSc530595 0.4840 0.0124 SN Ia  0.732    1.0  1.0 0.002 0.023 0.212 0.732 0.031 
PSc530618 0.4250 0.0110 SN Ia  0.737    1.1  1.0 0.000 0.049 0.106 0.737 0.108 
PSc530621 0.3300 0.0210 SN Ia  0.976    2.0  1.2 0.000 0.001 0.020 0.976 0.003 
PSc530629 0.2880 0.0229 SN Ia  0.720    1.7  1.2 0.065 0.015 0.167 0.720 0.033 
PSc530630 0.3620 0.0233 SN Ia  0.687    1.6  1.2 0.007 0.042 0.189 0.687 0.075 
PSc530638 0.4250 0.0091 SN II  0.634    1.4  1.0 0.000 0.634 0.016 0.097 0.253 
PSc530641 0.4180 0.0114 SN Ia  0.926    1.1  1.0 0.000 0.003 0.022 0.926 0.049 
PSc530691 0.7280 0.0087 SN IIn 0.584    1.2  1.0 0.094 0.019 0.584 0.287 0.016 
PSc530696 0.4280 0.0074 SN Ia  0.892    1.4  1.0 0.000 0.018 0.034 0.892 0.056 
PSc530704 0.3890 0.0101 SN Ia  0.967    1.3  1.0 0.000 0.008 0.017 0.967 0.008 
PSc540001 0.0650 0.0082 SN Ia  0.397    1.1  1.0 0.000 0.304 0.000 0.397 0.299 
PSc540002 0.3390 0.0088 SN Ia  0.859    1.0  1.0 0.001 0.032 0.047 0.859 0.061 
PSc540009 0.5924 0.0956 SN Ia  0.723    0.8  1.0 0.015 0.013 0.239 0.723 0.010 
PSc540012 0.3140 0.0664 SN II  0.588    2.2  1.0 0.000 0.588 0.138 0.211 0.063 
PSc540016 0.2130 0.0564 SN II  0.718    1.4  1.0 0.000 0.718 0.006 0.046 0.230 
PSc540018 0.0578 0.0494 SN Ibc 0.535   14.5 24.1 0.000 0.102 0.015 0.348 0.535 
PSc540029 0.5000 0.0063 SN Ia  0.953    0.7  1.0 0.000 0.003 0.039 0.953 0.005 
PSc540033 0.3120 0.0076 SN Ia  0.478    1.1  1.0 0.000 0.073 0.030 0.478 0.419 
PSc540040 0.5230 0.0433 SN Ia  0.757    1.7  1.1 0.014 0.021 0.138 0.757 0.070 
PSc540042 0.1590 0.0215 SN Ibc 0.541    1.4  1.0 0.000 0.295 0.002 0.162 0.541 
PSc540043 0.3210 0.0228 SN II  0.697    0.9  1.0 0.001 0.697 0.113 0.145 0.044 
PSc540046 0.4070 0.1001 SN Ia  0.710    0.8  1.0 0.002 0.024 0.034 0.710 0.230 
PSc540061 0.2044 0.0257 SN Ibc 0.630    1.2  1.1 0.000 0.251 0.003 0.116 0.630 
PSc540067 0.1540 0.0130 SN II  0.633    0.8  1.0 0.000 0.633 0.005 0.078 0.284 
PSc540069 0.1300 0.0751 SN Ibc 0.561    1.2  1.0 0.000 0.384 0.000 0.055 0.561 
PSc540076 0.3510 0.0361 SN Ia  0.998    1.2  1.0 0.000 0.001 0.000 0.998 0.001 
PSc540077 0.3200 0.0320 SN Ia  0.712    1.4  2.3 0.000 0.069 0.159 0.712 0.060 
PSc540082 0.4670 0.0085 SN Ia  0.848    0.9  1.0 0.000 0.022 0.029 0.848 0.101 
PSc540085 0.2940 0.0869 SN Ia  0.398    1.2  1.0 0.004 0.357 0.153 0.398 0.088 
PSc540086 0.3150 0.0692 SN II  0.814    1.0  1.0 0.000 0.814 0.033 0.099 0.054 
PSc540088 0.3360 0.0671 SN Ia  0.888    1.1  1.0 0.000 0.009 0.005 0.888 0.098 
PSc540091 0.4050 0.0360 SN Ia  0.569    1.1  1.0 0.001 0.072 0.053 0.569 0.305 
PSc540097 0.1860 0.0366 SN II  0.762    0.8  1.0 0.000 0.762 0.006 0.040 0.192 
PSc540110 0.3420 0.0101 SN Ia  0.976    1.4  1.0 0.000 0.001 0.019 0.976 0.004 
PSc540112 0.2110 0.0676 SN Ia  0.944    2.1  1.0 0.000 0.001 0.000 0.944 0.055 
PSc540116 0.3600 0.0366 SN Ia  0.964    0.8  1.1 0.002 0.006 0.012 0.964 0.016 
PSc540132 0.3310 0.0553 SN Ibc 0.560    1.1  1.0 0.000 0.014 0.021 0.405 0.560 
PSc540134 0.5170 0.0584 SN Ia  0.944    1.2  1.0 0.000 0.006 0.042 0.944 0.008 
PSc540138 0.3650 0.0235 SN Ia  0.935    1.1  1.0 0.000 0.010 0.027 0.935 0.028 
PSc540142 0.3060 0.0105 SN II  0.508    1.8  1.0 0.000 0.508 0.014 0.100 0.378 
PSc540147 0.4078 0.0591 SN Ia  0.960    1.2  1.0 0.000 0.006 0.016 0.960 0.018 
PSc540156 0.5270 0.0356 SN Ia  0.920    1.4  1.1 0.001 0.002 0.067 0.920 0.010 
PSc540157 0.3760 0.0414 SN Ia  0.959    1.3  1.1 0.000 0.006 0.016 0.959 0.019 
PSc540172 0.5180 0.0443 SN Ia  0.861    1.2  1.0 0.006 0.005 0.127 0.861 0.001 
PSc540194 0.5210 0.0457 SN Ia  0.689    1.1  1.0 0.012 0.025 0.072 0.689 0.202 
PSc540196 0.2081 0.0236 SN II  0.418    1.0  1.0 0.000 0.418 0.010 0.194 0.378 
PSc540203 0.4540 0.0091 SN IIn 0.616   16.4  1.0 0.238 0.001 0.616 0.141 0.004 
PSc540204 0.1740 0.0110 SN II  0.609    1.3  1.0 0.000 0.609 0.016 0.132 0.243 
PSc540206 0.3000 0.0115 SN Ia  0.601    1.1  1.0 0.000 0.041 0.024 0.601 0.334 
PSc540207 0.4850 0.0089 SN Ia  0.538    1.8  1.0 0.003 0.017 0.434 0.538 0.008 
PSc540213 0.2360 0.0102 SN II  0.725    1.4  1.0 0.000 0.725 0.003 0.050 0.222 
PSc540217 0.1980 0.0128 SN Ia  0.322    6.4  2.4 0.322 0.033 0.278 0.322 0.045 
PSc540218 0.4770 0.0121 SLSN   0.536    1.8  1.1 0.536 0.000 0.324 0.140 0.000 
PSc540221 0.2090 0.0266 SN Ia  0.891    1.4  1.5 0.000 0.022 0.013 0.891 0.074 
PSc540227 0.5570 0.0256 SN Ia  0.860    1.3  1.0 0.004 0.020 0.103 0.860 0.013 
PSc540228 0.4640 0.0889 SN Ia  0.977    0.8  1.0 0.000 0.002 0.020 0.977 0.001 
PSc540233 0.5870 0.0518 SN Ia  0.729    1.0  1.0 0.003 0.043 0.196 0.729 0.029 
PSc540236 0.3120 0.0385 SN Ibc 0.765    2.7  1.0 0.000 0.061 0.004 0.170 0.765 
PSc540241 0.4620 0.0264 SN Ia  0.776    1.1  1.0 0.010 0.027 0.155 0.776 0.032 
PSc540242 0.4040 0.0294 SN Ia  0.930    0.9  1.0 0.001 0.029 0.033 0.930 0.007 
PSc540249 0.5730 0.0235 SN IIn 0.867    1.0  1.0 0.033 0.000 0.867 0.099 0.001 
PSc540255 0.6380 0.0091 SN IIn 0.634    1.6  1.0 0.057 0.008 0.634 0.291 0.010 
PSc540259 0.1430 0.0327 SN II  0.744    1.7  1.0 0.000 0.744 0.009 0.075 0.172 
PSc540267 0.3130 0.0678 SN Ibc 0.708    0.9  1.0 0.000 0.142 0.000 0.150 0.708 
PSc540272 0.5490 0.0354 SN Ia  0.922    1.2  1.0 0.001 0.000 0.059 0.922 0.018 
PSc540275 0.4280 0.0191 SN II  0.452    1.0  1.0 0.000 0.452 0.129 0.346 0.073 
PSc540284 0.3500 0.0495 SN Ia  0.729    1.1  1.1 0.003 0.008 0.221 0.729 0.039 
PSc550003 0.2290 0.0093 SN II  0.696    1.7  1.0 0.000 0.696 0.043 0.176 0.085 
PSc550006 0.3507 0.0085 SN Ia  0.604    1.5  1.1 0.024 0.011 0.348 0.604 0.013 
PSc550007 0.1033 0.0084 SN II  0.463    2.0  1.0 0.000 0.463 0.005 0.088 0.444 
PSc550008 0.0660 0.0105 SN II  0.720   36.4  6.8 0.000 0.720 0.002 0.085 0.193 
PSc550009 0.3350 0.0086 SN Ia  0.761    2.3  1.1 0.001 0.020 0.212 0.761 0.006 
PSc550014 0.1280 0.0091 SN Ibc 0.602    0.9  1.0 0.000 0.285 0.001 0.112 0.602 
PSc550022 0.5325 0.0267 SN Ia  0.850    1.3  1.0 0.003 0.011 0.101 0.850 0.035 
PSc550027 0.2240 0.0385 SN Ia  0.876    3.1  1.0 0.000 0.003 0.003 0.876 0.118 
PSc550031 0.2817 0.0253 SN Ia  0.987    1.6  1.0 0.000 0.005 0.001 0.987 0.007 
PSc550032 0.0840 0.0239 SN II  0.776    2.4  1.0 0.000 0.776 0.003 0.031 0.190 
PSc550040 0.2140 0.0442 SN Ibc 0.624    1.4  1.0 0.000 0.014 0.007 0.355 0.624 
PSc550043 0.4981 0.0293 SN Ia  0.955    1.0  1.0 0.001 0.009 0.028 0.955 0.007 
PSc550045 0.2925 0.0368 SN Ibc 0.363    1.1  1.0 0.000 0.281 0.037 0.319 0.363 
PSc550047 0.3200 0.0277 SN Ia  0.739    1.2  1.0 0.003 0.007 0.007 0.739 0.244 
PSc550050 0.2020 0.0760 SN Ia  0.523    2.4  1.0 0.000 0.141 0.098 0.523 0.238 
PSc550053 0.1480 0.0914 SN Ibc 0.560    1.2  1.0 0.000 0.321 0.000 0.119 0.560 
PSc550060 0.2520 0.0330 SN Ia  0.983    1.1  1.0 0.001 0.000 0.001 0.983 0.015 
PSc550061 0.7430 0.0126 SLSN   1.000    0.5  1.0 1.000 0.000 0.000 0.000 0.000 
PSc550062 0.1310 0.0799 SN II  0.366    6.5  1.2 0.002 0.366 0.062 0.205 0.365 
PSc550077 0.2680 0.0441 SN Ibc 0.715    1.4  1.0 0.000 0.091 0.006 0.188 0.715 
PSc550080 0.2960 0.0600 SN IIn 0.410    3.0  1.0 0.082 0.139 0.410 0.338 0.031 
PSc550086 0.1390 0.0305 SN Ibc 0.477    1.5  1.0 0.000 0.401 0.009 0.113 0.477 
PSc550088 0.2099 0.0290 SN Ibc 0.714    1.1  1.0 0.000 0.135 0.003 0.148 0.714 
PSc550089 0.1754 0.0250 SN II  0.959    1.2  1.0 0.000 0.959 0.000 0.014 0.027 
PSc550119 0.2940 0.0283 SN Ibc 0.725    1.1  1.0 0.000 0.023 0.003 0.249 0.725 
PSc550120 0.3939 0.0271 SN Ia  0.636    2.0  1.0 0.001 0.097 0.119 0.636 0.147 
PSc550134 0.1450 0.0126 SN II  0.807    1.5  1.3 0.000 0.807 0.015 0.030 0.148 
PSc550140 0.1890 0.0285 SN II  0.680    0.8  1.0 0.000 0.680 0.010 0.058 0.252 
PSc550146 0.1770 0.0370 SN Ia  0.920    2.5  1.1 0.000 0.013 0.002 0.920 0.065 
PSc550150 0.3230 0.0213 SN Ia  0.988    1.3  1.1 0.000 0.002 0.009 0.988 0.001 
PSc550152 0.6910 0.0284 SN Ia  0.798    1.2  1.0 0.025 0.003 0.158 0.798 0.016 
PSc550163 0.5355 0.0116 SN Ia  0.681    1.7  1.0 0.022 0.017 0.238 0.681 0.042 
PSc550176 0.2190 0.0288 SN Ibc 0.733    1.1  1.0 0.000 0.037 0.005 0.225 0.733 
PSc550177 0.0444 0.0281 SN II  0.887    2.4  1.1 0.000 0.887 0.004 0.032 0.077 
PSc550181 0.0750 0.0107 SN II  0.468    1.7  1.0 0.000 0.468 0.003 0.131 0.398 
PSc550200 0.2550 0.1125 SN Ia  0.660    2.1  1.0 0.000 0.014 0.053 0.660 0.273 
PSc550211 0.2810 0.0333 SN Ibc 0.786    1.0  1.0 0.000 0.010 0.009 0.195 0.786 
PSc550223 0.1650 0.0208 SN Ibc 0.539    1.3  1.0 0.000 0.041 0.007 0.413 0.539 
PSc550225 0.2130 0.0746 SN Ia  0.961    2.4  1.1 0.000 0.006 0.003 0.961 0.030 
PSc550226 0.3820 0.0370 SN Ia  0.972    2.1  1.0 0.001 0.001 0.005 0.972 0.021 
PSc550227 0.1700 0.0402 SN Ibc 0.486    1.1  1.0 0.000 0.423 0.000 0.091 0.486 
PSc560003 0.5830 0.0454 SN Ia  0.774    2.0  1.0 0.015 0.020 0.144 0.774 0.047 
PSc560026 0.1430 0.0451 SN II  0.509    1.6  1.0 0.000 0.509 0.002 0.103 0.386 
PSc560059 0.3650 0.0626 SN Ia  0.924    1.4  1.0 0.000 0.013 0.059 0.924 0.004 
PSc560063 0.2390 0.0611 SN Ia  0.463    1.0  1.0 0.001 0.122 0.048 0.463 0.366 
PSc560075 0.3470 0.0508 SN Ia  0.926    1.1  1.0 0.000 0.004 0.011 0.926 0.059 
PSc560099 0.3000 0.0354 SN Ibc 0.527    2.9  1.0 0.000 0.080 0.024 0.369 0.527 
PSc560100 0.4673 0.0379 SN Ia  0.788    2.0  1.0 0.004 0.023 0.157 0.788 0.028 
PSc560104 0.4792 0.0392 SN Ia  0.892    1.3  1.0 0.000 0.007 0.093 0.892 0.008 
PSc560106 0.2750 0.0082 SN Ibc 0.580    1.5  1.0 0.001 0.004 0.002 0.413 0.580 
PSc560107 0.4932 0.0135 SN Ia  0.881    1.4  1.0 0.002 0.005 0.090 0.881 0.022 
PSc560110 0.4060 0.0827 SN Ia  0.866    1.8  1.0 0.002 0.010 0.106 0.866 0.016 
PSc560111 0.5590 0.0875 SN Ia  0.479    6.1  1.1 0.100 0.035 0.334 0.479 0.052 
PSc560113 0.2140 0.0410 SN II  0.566    2.1  1.0 0.000 0.566 0.000 0.055 0.379 
PSc560117 0.2948 0.0254 SN Ia  0.507    1.1  1.0 0.001 0.031 0.458 0.507 0.003 
PSc560120 0.3870 0.0264 SN Ia  0.976    1.0  1.0 0.000 0.002 0.016 0.976 0.006 
PSc560124 0.2680 0.0124 SN Ia  0.957    1.9  1.0 0.000 0.003 0.009 0.957 0.031 
PSc560125 0.2140 0.0073 SN II  0.855    1.2  1.0 0.000 0.855 0.063 0.019 0.063 
PSc560127 0.3350 0.0086 SN II  0.370    2.4  1.0 0.000 0.370 0.078 0.329 0.223 
PSc560128 0.4712 0.0107 SN Ia  0.903    1.5  1.0 0.000 0.013 0.040 0.903 0.044 
PSc560129 0.4548 0.0113 SN Ia  0.927    1.8  1.0 0.001 0.005 0.056 0.927 0.011 
PSc560134 0.1088 0.0081 SN II  0.712    1.6  1.0 0.000 0.712 0.000 0.067 0.221 
PSc560138 0.1009 0.0090 SN Ibc 0.471    4.1  1.4 0.000 0.365 0.000 0.164 0.471 
PSc560144 0.2150 0.0369 SN Ibc 0.619    2.4  1.0 0.000 0.287 0.003 0.091 0.619 
PSc560148 0.6790 0.0074 SN Ia  0.684    1.2  1.0 0.040 0.007 0.249 0.684 0.020 
PSc560150 0.2000 0.0426 SN Ia  0.806    1.4  1.1 0.000 0.008 0.008 0.806 0.178 
PSc560151 0.2450 0.0790 SN II  0.714    2.1  1.0 0.000 0.714 0.061 0.173 0.052 
PSc560156 0.4420 0.0390 SN Ia  0.771    3.4  1.0 0.001 0.048 0.108 0.771 0.072 
PSc570001 0.3280 0.0272 SN Ibc 0.601    1.9  1.0 0.000 0.084 0.030 0.285 0.601 
PSc570008 0.0700 0.0748 SN II  0.817    4.1  1.0 0.000 0.817 0.002 0.038 0.143 
PSc570012 0.4590 0.0256 SN Ia  0.629    1.4  1.0 0.003 0.055 0.084 0.629 0.229 
PSc570014 0.2631 0.0082 SN Ia  0.862    2.3  1.0 0.000 0.009 0.024 0.862 0.105 
PSc570017 0.2300 0.0723 SN II  0.702    2.8  1.0 0.000 0.702 0.026 0.155 0.117 
PSc570024 0.3450 0.0080 SN Ia  0.520    2.5  1.0 0.001 0.028 0.023 0.520 0.428 
PSc570030 0.2800 0.0360 SN II  0.819    1.6  1.0 0.000 0.819 0.007 0.058 0.116 
PSc570036 0.5160 0.0095 SN Ia  0.942    1.0  1.0 0.001 0.018 0.029 0.942 0.010 
PSc570038 0.4238 0.0096 SN Ia  0.501    1.7  1.0 0.006 0.027 0.075 0.501 0.391 
PSc570041 0.1610 0.0135 SN Ibc 0.785    1.7  1.2 0.000 0.107 0.000 0.108 0.785 
PSc570043 0.5870 0.0300 SN Ia  0.809    1.2  1.0 0.000 0.018 0.154 0.809 0.019 
PSc570048 0.6031 0.0199 SN Ia  0.684    1.4  1.0 0.056 0.013 0.225 0.684 0.022 
PSc570052 0.2390 0.0394 SN IIn 0.701    3.9  1.0 0.003 0.015 0.701 0.280 0.001 
PSc570061 0.0570 0.0585 SN II  0.666    7.2  1.0 0.001 0.666 0.128 0.154 0.051 
PSc570070 0.2500 0.0473 SN Ia  0.976    5.0  1.0 0.000 0.003 0.002 0.976 0.019 
PSc570083 0.3050 0.0251 SN Ia  0.996    1.4  1.0 0.000 0.000 0.001 0.996 0.003 
PSc570085 0.3344 0.0095 SN Ia  0.597    2.2  1.0 0.000 0.051 0.056 0.597 0.296 
PSc570086 0.0350 0.0141 SN Ibc 0.635   32.1 16.9 0.000 0.235 0.000 0.130 0.635 
PSc570088 0.6590 0.0100 SN Ia  0.712    1.5  1.0 0.017 0.012 0.210 0.712 0.049 
PSc570091 0.4510 0.0094 SN Ia  0.899    1.6  1.0 0.006 0.001 0.072 0.899 0.022 
PSc570097 0.2080 0.0285 SN Ia  0.401    7.0  1.7 0.000 0.194 0.146 0.401 0.259 
PSc580001 0.4820 0.0212 SN Ia  0.799    3.6  1.1 0.008 0.006 0.152 0.799 0.035 
PSc580002 0.4420 0.0271 SN Ia  0.895    2.3  1.1 0.003 0.002 0.099 0.895 0.001 
PSc580004 0.3435 0.0278 SN Ia  0.764    1.2  1.0 0.000 0.038 0.033 0.764 0.165 
PSc580005 0.3212 0.0241 SN Ia  0.876    1.2  1.0 0.000 0.030 0.019 0.876 0.075 
PSc580006 0.1980 0.0232 SN II  0.677    4.0  1.0 0.000 0.677 0.009 0.060 0.254 
PSc580009 0.2190 0.0087 SN Ia  0.961    2.6  1.0 0.000 0.002 0.004 0.961 0.033 
PSc580010 0.3270 0.0279 SN Ia  0.997    1.1  1.0 0.000 0.001 0.001 0.997 0.001 
PSc580013 0.5223 0.0080 SN Ia  0.885    1.4  1.0 0.003 0.005 0.094 0.885 0.013 
PSc580018 0.2330 0.0243 SN Ibc 0.540    1.2  1.0 0.000 0.313 0.002 0.145 0.540 
PSc580021 0.2870 0.0346 SN Ia  0.525         1.2 0.077 0.032 0.288 0.525 0.078 
PSc580024 0.5550 0.0243 SN Ia  0.901    1.1  1.0 0.001 0.001 0.093 0.901 0.004 
PSc580036 0.4740 0.0104 SN Ia  0.624    1.2  1.0 0.005 0.026 0.332 0.624 0.013 
PSc580037 0.2430 0.0234 SN Ia  0.743    3.0  1.1 0.016 0.038 0.095 0.743 0.108 
PSc580045 0.5136 0.0409 SN Ia  0.885    0.8  1.0 0.000 0.022 0.088 0.885 0.005 
PSc580063 0.4490 0.0102 SN Ia  0.655    1.3  1.0 0.001 0.150 0.131 0.655 0.063 
PSc580072 0.2220 0.0190 SN Ia  0.709   19.6  1.5 0.000 0.088 0.088 0.709 0.115 
PSc580087 0.2498 0.0205 SN II  0.736    3.8  1.0 0.001 0.736 0.045 0.132 0.086 
PSc580088 0.0916 0.0212 SN II  0.572    6.9  1.0 0.000 0.572 0.014 0.129 0.285 
PSc580089 0.6677 0.0182 SN IIn 0.528    2.4  1.2 0.232 0.035 0.528 0.188 0.017 
PSc580103 0.5200 0.0278 SN Ia  0.700    1.5  1.0 0.000 0.086 0.126 0.700 0.088 
PSc580107 0.3380 0.0713 SN Ia  0.407   -4.4  1.1 0.201 0.003 0.377 0.407 0.012 
PSc580110 0.0860 0.0259 SN II  0.830    1.9  1.0 0.000 0.830 0.052 0.009 0.109 
PSc580118 0.3330 0.0269 SN Ia  0.873    1.8  1.0 0.001 0.015 0.081 0.873 0.030 
PSc580122 0.4639 0.0284 SN Ia  0.667    1.8  1.0 0.003 0.042 0.246 0.667 0.042 
PSc580130 0.4852 0.0324 SN Ia  0.553    2.3  1.0 0.001 0.141 0.237 0.553 0.068 
PSc580132 0.1033 0.0221 SN II  0.774    3.0  1.0 0.000 0.774 0.002 0.059 0.165 
PSc580140 0.4248 0.0209 SN Ia  0.517    3.6  1.0 0.002 0.147 0.162 0.517 0.172 
PSc580141 0.1330 0.0559 SN II  0.472   -4.7  1.3 0.009 0.472 0.146 0.273 0.100 
PSc580149 0.0973 0.0439 SN II  0.690   -6.0  1.7 0.004 0.690 0.085 0.167 0.054 
PSc580150 0.3200 0.0236 SN Ia  0.910    3.0  1.1 0.015 0.003 0.058 0.910 0.014 
PSc580167 0.2130 0.0250 SN II  0.891    2.2  1.0 0.000 0.891 0.012 0.068 0.029 
PSc580178 0.2270 0.0076 SN Ibc 0.632    1.2  1.0 0.000 0.282 0.000 0.086 0.632 
PSc580179 0.1920 0.0246 SN II  0.580    3.0  1.0 0.000 0.580 0.002 0.054 0.364 
PSc580184 0.3270 0.0092 SN Ibc 0.380    1.2  1.0 0.000 0.298 0.040 0.282 0.380 
PSc580190 0.3350 0.0256 SN Ibc 0.666    1.2  1.0 0.000 0.116 0.027 0.191 0.666 
PSc580192 0.4950 0.0277 SN Ia  0.780    1.7  1.0 0.004 0.014 0.175 0.780 0.027 
PSc580219 0.5410 0.0090 SN Ia  0.575    1.2  1.0 0.021 0.045 0.191 0.575 0.168 
PSc580249 0.2180 0.0198 SN II  0.866    2.8  1.0 0.000 0.866 0.001 0.020 0.113 
PSc580257 0.5920 0.0253 SN Ia  0.534    4.4  1.0 0.033 0.018 0.404 0.534 0.011 
PSc580264 0.1760 0.0175 SN Ia  0.877   46.5  3.4 0.003 0.034 0.041 0.877 0.045 
PSc580268 0.4315 0.0221 SN Ia  0.844    2.5  1.1 0.001 0.011 0.038 0.844 0.106 
PSc580269 0.1480 0.0252 SN II  0.692    1.2  1.0 0.000 0.692 0.004 0.068 0.236 
PSc580271 0.5330 0.0258 SN IIn 0.683    1.7  1.0 0.063 0.000 0.683 0.253 0.001 
PSc580285 0.2310 0.0114 SN II  0.765    2.7  1.0 0.000 0.765 0.011 0.065 0.159 
PSc580287 0.2070 0.0292 SN Ibc 0.655    1.7  1.0 0.000 0.103 0.005 0.237 0.655 
PSc580288 0.1400 0.0258 SN II  0.542    1.8  1.0 0.000 0.542 0.000 0.073 0.385 
PSc580290 0.4681 0.0270 SN Ia  0.607    2.2  1.0 0.006 0.002 0.384 0.607 0.001 
PSc580311 0.2530 0.0275 SN Ia  0.828    2.5  1.0 0.000 0.024 0.052 0.828 0.096 
PSc580313 0.1960 0.0221 SN II  0.871    1.3  1.0 0.000 0.871 0.027 0.007 0.095 
PSc580317 0.2130 0.0269 SN II  0.760    1.8  1.0 0.000 0.760 0.017 0.035 0.188 
PSc580319 0.3060 0.0251 SN Ia  0.827    1.1  1.0 0.000 0.004 0.010 0.827 0.159 
PSc580320 0.2980 0.0299 SN Ia  0.738    5.5  1.1 0.005 0.021 0.124 0.738 0.112 
PSc580328 0.3134 0.0109 SN II  0.398    1.7  1.0 0.000 0.398 0.077 0.371 0.154 
PSc580331 0.6120 0.0272 SN IIn 0.629    1.5  1.0 0.050 0.004 0.629 0.315 0.002 
PSc580343 0.3100 0.0268 SN IIn 0.637    4.3  1.2 0.097 0.008 0.637 0.245 0.013 
PSc580363 0.4940 0.0273 SN IIn 0.529    1.7  1.1 0.013 0.019 0.529 0.412 0.027 
PSc590004 0.1700 0.0198 SN Ibc 0.573    2.5  1.0 0.000 0.332 0.000 0.095 0.573 
PSc590011 0.7440 0.0183 SLSN   0.397    3.1  1.0 0.397 0.000 0.377 0.223 0.003 
PSc590017 0.1250 0.0208 SN Ibc 0.496    5.0  1.0 0.003 0.409 0.012 0.080 0.496 
PSc590026 0.2650 0.0244 SN II  0.490    2.7  1.0 0.000 0.490 0.001 0.128 0.381 
PSc590038 0.5470 0.0269 SN Ia  0.814    2.5  1.0 0.010 0.007 0.106 0.814 0.063 
PSc590052 0.5000 0.0189 SN Ia  0.460    3.3  1.0 0.005 0.079 0.403 0.460 0.053 
PSc590061 0.7470 0.0208 SN IIn 0.407    3.8  1.0 0.198 0.026 0.407 0.336 0.033 
PSc590062 0.4040 0.0255 SN Ia  0.951    1.7  1.0 0.000 0.010 0.031 0.951 0.008 
PSc590074 0.0680 0.0099 SN Ia  0.340   39.3 17.5 0.041 0.225 0.079 0.340 0.315 
PSc590075 0.6520 0.0223 SN IIn 0.518    2.5  1.1 0.128 0.006 0.518 0.340 0.008 
PSc590077 0.5360 0.0228 SN IIn 0.710    1.0  1.0 0.073 0.002 0.710 0.212 0.003 
PSc590106 0.1867 0.0195 SN II  0.685    6.8  1.0 0.000 0.685 0.029 0.055 0.231 
PSc590117 0.3080 0.0176 SN II  0.568    3.4  1.0 0.000 0.568 0.052 0.158 0.222 
PSc590131 0.2330 0.0259 SN II  0.738    1.5  1.0 0.000 0.738 0.006 0.067 0.189 
PSc590136 0.0690 0.0277 SN IIn 0.395    3.2  4.9 0.163 0.156 0.395 0.232 0.054 
PSc590138 0.3850 0.0265 SN Ia  0.630    2.0  1.0 0.000 0.055 0.294 0.630 0.021 
PSc590142 0.4320 0.0235 SN Ia  0.585    1.8  1.0 0.000 0.054 0.315 0.585 0.046 
PSc590165 0.2890 0.0284 SN IIn 0.418    2.9  1.1 0.194 0.062 0.418 0.315 0.011 
PSc590170 0.1640 0.0233 SN Ia  0.403    2.2  1.3 0.032 0.289 0.221 0.403 0.055 
PSc590177 0.3310 0.0309 SN Ia  0.570    1.1  1.0 0.000 0.119 0.025 0.570 0.286 
PSc590191 0.2204 0.0174 SN Ia  0.814         1.1 0.006 0.003 0.168 0.814 0.009 
PSc590201 0.2430 0.0189 SN Ibc 0.600    1.7  1.0 0.000 0.219 0.011 0.170 0.600 
PSc590202 0.3430 0.0107 SN IIn 0.502    1.4  1.0 0.032 0.015 0.502 0.448 0.003 
PSc590207 0.4990 0.0231 SN IIn 0.511    2.4  1.0 0.002 0.044 0.511 0.431 0.012 
PSc590231 0.1430 0.0291 SN II  0.702    2.4  1.1 0.002 0.702 0.020 0.094 0.182 
PSc590236 0.6090 0.0287 SN IIn 0.866    1.2  1.0 0.005 0.003 0.866 0.126 0.000 
PSc590238 0.5470 0.0090 SN IIn 0.481    3.9  1.0 0.265 0.001 0.481 0.250 0.003 
PSc590244 0.2336 0.0097 SN II  0.351    3.5  1.1 0.004 0.351 0.260 0.345 0.040 
PSc590246 0.0890 0.0249 SN II  0.682   11.8  1.0 0.000 0.682 0.006 0.068 0.244 
PSc590248 0.3100 0.0233 SN Ia  0.712    3.3  1.0 0.005 0.014 0.254 0.712 0.015 
PSc590260 0.4960 0.0263 SN IIn 0.621   13.2  1.6 0.097 0.016 0.621 0.257 0.009 


==> anc/datafile4.txt <==
Title: Photometric Classification of 2315 Pan-STARRS1 Supernovae with Superphot 
Authors: Hosseinzadeh G., Dauphin F., Villar V.A., Berger E., Jones D.O., 
    Challis P., Chornock R., Drout M.R., Foley R.J., Kirshner R.P., Lunnan R.,
    Margutti R., Milisavljevic D., Pan Y., Rest A., Scolnic D.M., Magnier E.,
    Metcalfe N., Wainscoat R., Waters C.
Table: Cross-Validation Results
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 A9     ---   Name    Transient Name
  11- 16 F6.4   ---   z       Transient Galaxy Redshift 
  18- 23 F6.4   mag   E(B-V)  Milky Way E(B-V) (1)
  25- 30 A6     ---   SClass  Spectroscopic Classification
  32- 37 A6     ---   PClass  Photometric Classification
  39- 43 F5.3   ---   Conf    Classification confidence 
  45- 49 F5.1   ---   chi2    ?="" Reduced {chi}^2 statistic
  51- 54 F4.1   ---   R       Maximum Gelman & Rubin (1992StaSc...7..457G) convergence statistic
  56- 60 F5.3   ---   pSLSN   [0,1] Classification probability, SLSN 
  62- 66 F5.3   ---   pSNII   [0,1] Classification probability, SNII 
  68- 72 F5.3   ---   pSNIIn  [0,1] Classification probability, SNIIn
  74- 78 F5.3   ---   pSNIa   [0,1] Classification probability, SNIa 
  80- 84 F5.3   ---   pSNIbc  [0,1] Classification probability, SNIbc
--------------------------------------------------------------------------------
Note (1): E(B-V) from the Milky Way extinction maps of Schlafly & 
    Finkbeiner (2011ApJ...737..103S)
Note (2): Rows where {chi}^2 is null (blank) are where {chi}^2 went to infinity.
--------------------------------------------------------------------------------
PS0909006 0.2840 0.0426 SN Ia  SN Ia  0.841        1.7 0.004 0.017 0.092 0.841 0.046 
PS0909010 0.2700 0.0256 SN Ia  SN Ia  0.964   2.1  1.0 0.003 0.000 0.033 0.964 0.000 
PS0910016 0.2300 0.0219 SN Ia  SN Ia  0.944   2.0  1.0 0.000 0.002 0.004 0.944 0.050 
PS0910017 0.3200 0.0221 SN Ia  SN Ia  0.984   2.1  1.0 0.000 0.002 0.008 0.984 0.006 
PS0910018 0.2650 0.0242 SN Ia  SN Ia  0.910   3.2  1.0 0.000 0.006 0.016 0.910 0.068 
PS0910020 0.2420 0.0130 SN Ia  SN Ia  0.799   1.4  1.0 0.000 0.052 0.054 0.799 0.095 
PS0910021 0.2560 0.0081 SN Ia  SN Ia  0.845   1.3  1.0 0.000 0.013 0.142 0.845 0.000 
PSc000001 0.0710 0.0090 SN II  SN II  0.734 -12.9  1.7 0.000 0.734 0.030 0.095 0.141 
PSc000006 0.2308 0.0083 SN Ia  SN Ia  0.469  16.9  1.0 0.000 0.061 0.018 0.469 0.452 
PSc000010 0.2447 0.0224 SN Ia  SN Ia  0.942   2.6  1.0 0.000 0.008 0.001 0.942 0.049 
PSc000011 0.3800 0.0177 SN Ia  SN Ibc 0.683   1.0  1.0 0.000 0.000 0.007 0.310 0.683 
PSc000014 0.1369 0.0261 SN Ia  SN Ia  0.883   8.6  1.1 0.000 0.014 0.077 0.883 0.026 
PSc000034 0.2500 0.0278 SN Ia  SN Ia  0.706   1.3  1.0 0.011 0.021 0.244 0.706 0.018 
PSc000038 0.1500 0.0220 SN Ia  SN Ia  0.996   1.6  1.0 0.000 0.001 0.001 0.996 0.002 
PSc000076 0.2600 0.0245 SN II  SN II  0.757   1.1  1.0 0.000 0.757 0.004 0.049 0.190 
PSc000091 0.1520 0.0269 SN Ia  SN Ia  0.599   3.1  2.9 0.000 0.005 0.003 0.599 0.393 
PSc000098 0.0570 0.0127 SN II  SN II  0.673   4.8  3.0 0.000 0.673 0.009 0.049 0.269 
PSc000133 0.2440 0.0082 SN II  SN Ia  0.373   3.4  1.0 0.000 0.285 0.183 0.373 0.159 
PSc000137 0.1183 0.0080 SN Ia  SN Ia  0.780   2.8  1.0 0.000 0.005 0.003 0.780 0.212 
PSc000142 0.4360 0.0077 SN Ia  SN Ia  0.941   1.1  1.0 0.000 0.015 0.011 0.941 0.033 
PSc000174 0.2440 0.0076 SN Ia  SN Ia  0.806   1.1  1.0 0.000 0.001 0.000 0.806 0.193 
PSc000190 0.1010 0.0219 SN Ia  SN Ia  0.843  14.1  8.6 0.000 0.010 0.014 0.843 0.133 
PSc000196 0.3400 0.0194 SN Ia  SN Ia  1.000   1.0  1.1 0.000 0.000 0.000 1.000 0.000 
PSc000199 0.3700 0.0303 SN Ia  SN Ia  0.993   1.3  1.3 0.000 0.000 0.006 0.993 0.001 
PSc000202 0.6180 0.0192 SN Ia  SN Ia  0.934   1.2  1.0 0.001 0.001 0.055 0.934 0.009 
PSc000215 0.4600 0.0192 SN Ia  SN Ia  0.996   1.3  1.0 0.000 0.000 0.004 0.996 0.000 
PSc000218 0.0930 0.0247 SN II  SN II  0.775   2.1  1.0 0.000 0.775 0.027 0.032 0.166 
PSc000220 0.2200 0.0202 SN Ia  SN Ia  0.998   2.5  1.0 0.000 0.000 0.000 0.998 0.002 
PSc000236 0.1950 0.0302 SN Ia  SN Ia  0.987   1.7  1.0 0.000 0.000 0.000 0.987 0.013 
PSc000248 0.1830 0.0215 SN Ia  SN IIn 0.443   3.1  1.4 0.176 0.014 0.443 0.356 0.011 
PSc000420 0.3097 0.0218 SN Ia  SN Ia  0.985   1.3  1.1 0.000 0.000 0.011 0.985 0.004 
PSc010010 0.0984 0.0237 SN Ia  SN Ia  0.844   6.6  6.5 0.000 0.002 0.009 0.844 0.145 
PSc010026 0.0312 0.0081 SN Ia  SN Ibc 0.498 181.5 16.2 0.000 0.024 0.008 0.470 0.498 
PSc010043 0.1400 0.0283 SN Ia  SN Ia  0.820   2.0  1.0 0.000 0.005 0.002 0.820 0.173 
PSc010163 0.0860 0.0239 SN II  SN II  0.873   1.5  1.0 0.000 0.873 0.001 0.004 0.122 
PSc010454 0.0808 0.0080 SN Ia  SN Ibc 0.734   4.9  1.0 0.000 0.125 0.000 0.141 0.734 
PSc020021 0.2600 0.0317 SN Ia  SN IIn 0.523   2.9  2.1 0.124 0.004 0.523 0.347 0.002 
PSc020027 0.1260 0.0141 SN Ia  SN Ia  0.879   6.1  4.1 0.000 0.023 0.000 0.879 0.098 
PSc020075 0.1560 0.0117 SN Ibc SN II  0.576   1.6  1.0 0.000 0.576 0.000 0.055 0.369 
PSc020082 0.1500 0.0319 SN II  SN II  0.569   2.0  1.3 0.001 0.569 0.097 0.157 0.176 
PSc020090 0.4090 0.0129 SN Ia  SN Ia  0.962   1.2  1.0 0.000 0.004 0.014 0.962 0.020 
PSc020096 0.2300 0.0105 SN Ia  SN Ia  0.990   1.4  1.1 0.000 0.000 0.000 0.990 0.010 
PSc020121 0.0860 0.0094 SN II  SN II  0.790   2.8  1.0 0.000 0.790 0.002 0.023 0.185 
PSc020132 0.1500 0.0203 SN Ia  SN Ibc 0.654   2.9  1.1 0.000 0.024 0.003 0.319 0.654 
PSc020176 0.2600 0.0091 SN Ia  SN Ia  0.997   1.9  1.0 0.000 0.000 0.002 0.997 0.001 
PSc020200 0.1160 0.0114 SN Ibc SN Ibc 0.519   4.0  1.0 0.000 0.379 0.010 0.092 0.519 
PSc030006 0.5100 0.0086 SN Ia  SN Ia  0.848   1.1  1.0 0.001 0.002 0.144 0.848 0.005 
PSc030010 0.0920 0.0179 SN II  SN Ibc 0.602   5.6  3.3 0.000 0.335 0.002 0.061 0.602 
PSc030066 0.2200 0.0243 SN Ia  SN Ia  0.942        1.1 0.001 0.003 0.051 0.942 0.003 
PSc030129 1.2060 0.0183 SLSN   SLSN   0.984  19.2  1.0 0.984 0.000 0.008 0.008 0.000 
PSc040111 0.3690 0.0174 SN Ia  SLSN   0.609  -3.1  1.9 0.609 0.005 0.274 0.108 0.004 
PSc040137 0.4470 0.0108 SN Ia  SN Ia  0.922   1.8  1.0 0.004 0.001 0.063 0.922 0.010 
PSc040146 0.0560 0.0111 SN Ibc SN Ibc 0.476   6.1  1.0 0.000 0.321 0.010 0.193 0.476 
PSc040150 0.3810 0.0076 SN Ia  SN Ia  0.750   1.3  1.0 0.002 0.005 0.230 0.750 0.013 
PSc040166 0.4430 0.0111 SN Ia  SN Ia  0.871   1.5  1.0 0.000 0.006 0.104 0.871 0.019 
PSc040198 0.2500 0.0073 SN Ia  SN Ia  0.969   1.0  1.1 0.000 0.000 0.007 0.969 0.024 
PSc040201 0.2790 0.0195 SN Ia  SN Ia  0.973   1.8  1.1 0.000 0.001 0.016 0.973 0.010 
PSc040301 0.3730 0.0163 SN Ia  SN Ia  0.587   1.6  1.2 0.021 0.035 0.355 0.587 0.002 
PSc040662 0.0350 0.0204 SN Ia  SN Ia  0.492   5.2  4.2 0.000 0.024 0.009 0.492 0.475 
PSc040780 0.2330 0.0113 SN Ia  SN Ibc 0.627   1.6  1.0 0.000 0.015 0.013 0.345 0.627 
PSc040782 0.3360 0.0080 SN Ia  SN Ia  0.713   1.2  1.0 0.000 0.005 0.007 0.713 0.275 
PSc050003 0.4300 0.0064 SN Ia  SN Ia  0.944   1.4  1.0 0.002 0.002 0.043 0.944 0.009 
PSc050005 0.5300 0.0128 SN Ia  SN Ia  0.929   1.6  1.0 0.003 0.000 0.056 0.929 0.012 
PSc050044 0.2700 0.0127 SN Ia  SN II  0.588   1.3  1.0 0.000 0.588 0.003 0.058 0.351 
PSc050081 0.1400 0.0126 SN II  SN II  0.503   3.6  1.0 0.000 0.503 0.000 0.071 0.426 
PSc050088 0.2410 0.0172 SN Ia  SN II  0.672   1.7  1.2 0.022 0.672 0.082 0.092 0.132 
PSc050201 0.5500 0.0069 SN Ia  SN Ia  0.898   1.8  1.0 0.006 0.000 0.087 0.898 0.009 
PSc050203 0.5760 0.0071 SN Ia  SN Ia  0.874   1.2  1.0 0.008 0.004 0.098 0.874 0.016 
PSc050221 0.5300 0.0137 SN Ia  SN Ia  0.810   1.6  1.0 0.031 0.001 0.158 0.810 0.000 
PSc050251 0.3870 0.0101 SN Ia  SN Ia  0.875   2.3  1.0 0.000 0.016 0.085 0.875 0.024 
PSc050291 0.3230 0.0111 SN Ia  SN Ia  0.886   1.2  1.0 0.000 0.008 0.003 0.886 0.103 
PSc050293 0.3600 0.0106 SN Ia  SN Ia  0.991   1.4  1.0 0.000 0.001 0.007 0.991 0.001 
PSc050296 0.3600 0.0076 SN Ia  SN Ia  0.988   1.5  1.0 0.000 0.000 0.012 0.988 0.000 
PSc050301 0.3470 0.0079 SN Ia  SN Ia  0.966   1.3  1.0 0.000 0.008 0.005 0.966 0.021 
PSc050303 0.3310 0.0085 SN Ia  SN Ibc 0.527   0.9  1.0 0.000 0.007 0.018 0.448 0.527 
PSc050577 0.4590 0.0134 SN Ia  SN IIn 0.419   3.9  1.1 0.380 0.011 0.419 0.172 0.018 
PSc050580 0.4500 0.0152 SN Ia  SN Ia  0.907   1.3  1.0 0.000 0.012 0.070 0.907 0.011 
PSc050581 0.3330 0.0107 SN II  SN II  0.323   1.0  1.0 0.000 0.323 0.087 0.284 0.306 
PSc050583 0.4200 0.0098 SN Ia  SN Ia  0.693  -0.4  1.0 0.012 0.009 0.264 0.693 0.022 
PSc050596 0.3790 0.0125 SN Ia  SN IIn 0.557   2.1  1.3 0.070 0.019 0.557 0.347 0.007 
PSc050601 0.3500 0.0161 SN Ia  SN Ia  0.491   2.1  1.1 0.003 0.024 0.472 0.491 0.010 
PSc050607 0.4430 0.0094 SN Ia  SN Ia  0.817   1.5  1.0 0.000 0.007 0.156 0.817 0.020 
PSc060230 0.1270 0.0422 SN II  SN II  0.839  21.1  7.3 0.000 0.839 0.038 0.070 0.053 
PSc060270 0.9560 0.0341 SLSN   SLSN   0.976   1.8  4.7 0.976 0.000 0.005 0.019 0.000 
PSc060284 0.0640 0.0103 SN II  SN II  0.794   2.0  1.0 0.000 0.794 0.008 0.045 0.153 
PSc061196 0.0590 0.0207 SN II  SN II  0.666   5.9  2.4 0.000 0.666 0.008 0.024 0.302 
PSc070242 0.0650 0.0278 SN Ia  SN Ia  0.869  57.8  1.2 0.000 0.009 0.002 0.869 0.120 
PSc070291 0.1320 0.0195 SN II  SN II  0.690   1.6  4.2 0.000 0.690 0.023 0.122 0.165 
PSc070763 0.2590 0.0368 SN IIn SN IIn 0.672   6.1  1.1 0.000 0.128 0.672 0.200 0.000 
PSc070955 0.3500 0.0071 SN Ia  SN Ia  0.961   1.2  1.0 0.000 0.004 0.034 0.961 0.001 
PSc071072 0.1410 0.0240 SN II  SN II  0.923   1.9  1.0 0.000 0.923 0.000 0.019 0.058 
PSc080064 0.0660 0.0087 SN Ia  SN Ia  0.382  36.3 29.3 0.000 0.280 0.008 0.382 0.330 
PSc080079 1.1000 0.0342 SLSN   SLSN   0.975   0.8  1.0 0.975 0.000 0.019 0.006 0.000 
PSc080308 0.3380 0.0079 SN Ia  SN Ia  0.621   0.8  1.0 0.006 0.067 0.204 0.621 0.102 
PSc080646 0.3300 0.0612 SN Ia  SN Ia  0.991   1.5  1.0 0.001 0.002 0.005 0.991 0.001 
PSc080723 0.4310 0.0204 SN Ia  SN Ia  0.967   1.4  1.0 0.001 0.004 0.027 0.967 0.001 
PSc080735 0.6350 0.0546 SN Ia  SN Ia  0.861   1.2  1.0 0.018 0.004 0.094 0.861 0.023 
PSc080762 0.2830 0.0447 SN Ibc SN Ia  0.908   1.8  1.0 0.000 0.027 0.019 0.908 0.046 
PSc080768 0.1230 0.0093 SN II  SN II  0.911   1.7  1.0 0.000 0.911 0.000 0.005 0.084 
PSc090022 0.9090 0.0791 SLSN   SLSN   0.986   1.6  1.0 0.986 0.000 0.005 0.009 0.000 
PSc090034 0.0270 0.0268 SN Ia  SN Ibc 0.479  15.5  3.0 0.000 0.423 0.012 0.086 0.479 
PSc090037 0.1450 0.0253 SN Ia  SN Ia  0.568   1.7  1.3 0.000 0.159 0.031 0.568 0.242 
PSc090201 0.5100 0.0381 SN Ia  SN Ia  0.882   1.6  1.0 0.001 0.001 0.113 0.882 0.003 
PSc090275 0.1400 0.0107 SN Ia  SN Ia  0.876   2.9  1.0 0.000 0.005 0.000 0.876 0.119 
PSc090999 0.4745 0.0245 SN Ia  SN Ia  0.686   1.5  1.0 0.165 0.000 0.138 0.686 0.011 
PSc091034 0.1840 0.0831 SN II  SN II  0.690   3.1  1.0 0.000 0.690 0.012 0.076 0.222 
PSc091040 0.2850 0.0114 SN Ibc SN Ia  0.837   2.4  1.0 0.001 0.002 0.079 0.837 0.081 
PSc091748 0.1480 0.0107 SN Ia  SN Ia  0.986   4.3  7.3 0.000 0.001 0.008 0.986 0.005 
PSc091869 0.2900 0.0552 SN Ia  SN Ia  0.992   1.7  1.0 0.000 0.000 0.008 0.992 0.000 
PSc100014 0.3100 0.0352 SN Ia  SN Ia  0.991   2.3  1.0 0.000 0.002 0.006 0.991 0.001 
PSc100020 0.2470 0.0277 SN Ia  SN Ia  0.865   2.8  5.1 0.011 0.005 0.079 0.865 0.040 
PSc100090 0.1720 0.0248 SN Ia  SN Ia  0.626   1.9  1.0 0.000 0.014 0.009 0.626 0.351 
PSc100101 0.4300 0.0286 SN Ia  SN Ia  0.950   1.1  1.0 0.001 0.000 0.010 0.950 0.039 
PSc100163 0.3190 0.0229 SN Ia  SN Ia  0.881   1.3  1.0 0.002 0.023 0.083 0.881 0.011 
PSc100170 0.0740 0.0269 SN II  SN II  0.982   3.5  4.3 0.000 0.982 0.001 0.004 0.013 
PSc100206 0.2170 0.0081 SN Ia  SN Ia  0.994   1.5  1.0 0.000 0.000 0.005 0.994 0.001 
PSc100213 0.2760 0.0074 SN Ia  SN Ia  0.859   1.1  1.0 0.000 0.016 0.003 0.859 0.122 
PSc100358 0.3600 0.0357 SN Ia  SN Ia  0.553   3.4  1.1 0.023 0.051 0.346 0.553 0.027 
PSc100405 0.1033 0.0112 SN Ia  SN Ia  0.901   4.9  4.4 0.000 0.005 0.005 0.901 0.089 
PSc110024 0.5110 0.0372 SN Ia  SLSN   0.451  -0.7  1.1 0.451 0.004 0.390 0.151 0.004 
PSc110030 0.1790 0.0362 SN Ia  SN IIn 0.501  -2.0  2.8 0.018 0.088 0.501 0.368 0.025 
PSc110031 0.2900 0.0401 SN Ia  SN Ia  0.416  -2.9  1.1 0.152 0.028 0.394 0.416 0.010 
PSc110033 0.2100 0.0211 SN Ia  SN Ia  0.827   3.3  1.1 0.000 0.064 0.039 0.827 0.070 
PSc110034 0.2400 0.0689 SN Ia  SN IIn 0.529  -4.2  1.2 0.002 0.032 0.529 0.430 0.007 
PSc110036 0.2030 0.0517 SN Ia  SN Ia  0.565  -8.0  1.1 0.005 0.060 0.320 0.565 0.050 
PSc110058 0.3000 0.0272 SN II  SN Ia  0.417   0.9  1.0 0.000 0.164 0.394 0.417 0.025 
PSc110405 0.6500 0.0078 SLSN   SLSN   0.615   1.4  1.0 0.615 0.001 0.247 0.137 0.000 
PSc110425 0.3800 0.0266 SN Ia  SN Ia  0.979   1.3  1.0 0.000 0.000 0.006 0.979 0.015 
PSc110426 0.6400 0.0249 SN Ia  SN Ia  0.718   1.4  1.0 0.034 0.002 0.204 0.718 0.042 
PSc110430 0.4200 0.0277 SN Ia  SN Ia  0.942   1.7  1.0 0.001 0.003 0.011 0.942 0.043 
PSc110431 0.3500 0.0338 SN Ia  SN Ia  0.490   1.6  1.0 0.001 0.026 0.020 0.490 0.463 
PSc110460 0.2000 0.0108 SN Ia  SN Ia  0.729   3.6  4.2 0.000 0.073 0.041 0.729 0.157 
PSc110468 0.0920 0.0179 SN IIn SN II  0.622   1.7  1.2 0.000 0.622 0.000 0.026 0.352 
PSc110478 0.2700 0.0079 SN Ia  SN Ia  0.985   2.5  1.0 0.001 0.000 0.013 0.985 0.001 
PSc110484 0.5100 0.0288 SN Ia  SN Ia  0.883   1.1  1.0 0.001 0.002 0.105 0.883 0.009 
PSc110536 0.2500 0.0106 SN Ia  SN Ia  0.825   1.3  1.0 0.000 0.061 0.043 0.825 0.071 
PSc110542 0.4300 0.0273 SN Ia  SN Ia  0.943   1.0  1.0 0.001 0.005 0.042 0.943 0.009 
PSc110567 0.2200 0.0101 SN Ia  SN Ia  0.688   1.5  1.0 0.000 0.061 0.123 0.688 0.128 
PSc110716 0.3150 0.0249 SN Ia  SN Ia  0.712   2.2  1.0 0.000 0.003 0.020 0.712 0.265 
PSc110719 0.4270 0.0227 SN Ia  SN Ia  0.920   1.6  1.0 0.000 0.019 0.014 0.920 0.047 
PSc110721 0.5700 0.0250 SN Ia  SN Ia  0.769   1.4  1.0 0.012 0.014 0.203 0.769 0.002 
PSc110734 0.4000 0.0246 SN Ia  SN Ia  0.985   1.1  1.0 0.000 0.000 0.015 0.985 0.000 
PSc120031 0.5240 0.0074 SLSN   SLSN   0.984   1.7  5.3 0.984 0.000 0.016 0.000 0.000 
PSc120044 0.4800 0.0229 SN Ia  SN Ia  0.953   1.1  1.0 0.002 0.000 0.033 0.953 0.012 
PSc120067 0.4220 0.0071 SN IIn SLSN   0.568   3.9  6.0 0.568 0.000 0.378 0.044 0.010 
PSc120085 0.3200 0.0175 SN Ia  SN Ia  0.802   1.8  1.0 0.004 0.015 0.019 0.802 0.160 
PSc120086 0.4000 0.0187 SN Ia  SN Ia  0.935   1.5  1.0 0.000 0.004 0.035 0.935 0.026 
PSc120094 0.4500 0.0175 SN Ia  SN Ia  0.986   1.2  1.0 0.001 0.000 0.013 0.986 0.000 
PSc120113 0.0470 0.0067 SN II  SN II  0.895   1.7 13.4 0.000 0.895 0.003 0.005 0.097 
PSc120143 0.1740 0.0085 SN Ia  SN Ia  0.972   7.3 18.3 0.001 0.007 0.004 0.972 0.016 
PSc120175 0.1050 0.0202 SN II  SN II  0.874  -0.8  1.1 0.000 0.874 0.014 0.026 0.086 
PSc120215 0.0920 0.0226 SN II  SN II  0.619  -3.3  1.0 0.001 0.619 0.007 0.081 0.292 
PSc120225 0.1056 0.0204 SN Ia  SN Ia  0.593  -5.9  1.2 0.000 0.199 0.042 0.593 0.166 
PSc120228 0.1200 0.0083 SN II  SN II  0.787   9.6  1.0 0.000 0.787 0.005 0.043 0.165 
PSc120243 0.3360 0.0242 SN Ia  SN II  0.421  -8.2  1.0 0.000 0.421 0.203 0.293 0.083 
PSc120333 0.1490 0.0110 SN II  SN II  0.884   0.9 12.1 0.000 0.884 0.020 0.009 0.087 
PSc120336 0.1600 0.0231 SN Ia  SN Ia  0.800   3.6  1.5 0.000 0.006 0.004 0.800 0.190 
PSc120369 0.3290 0.0236 SN Ia  SN Ia  0.991   1.8  1.0 0.000 0.005 0.000 0.991 0.004 
PSc120400 0.3500 0.0192 SN Ia  SN Ia  0.987   2.3  1.0 0.000 0.003 0.007 0.987 0.003 
PSc120419 0.0930 0.0224 SN II  SN II  0.841  -5.2  1.0 0.000 0.841 0.005 0.015 0.139 
PSc120444 0.3000 0.0110 SN Ia  SN Ia  0.741  -6.4  2.4 0.001 0.032 0.098 0.741 0.128 
PSc120585 0.2500 0.0277 SN Ia  SN Ia  0.640 -13.5  1.9 0.099 0.008 0.228 0.640 0.025 
PSc120586 0.2300 0.0083 SN Ia  SN Ia  0.689  -7.0  1.7 0.001 0.060 0.197 0.689 0.053 
PSc130283 0.0750 0.0089 SN Ia  SN Ia  0.569   3.5  1.0 0.000 0.044 0.063 0.569 0.324 
PSc130308 0.0818 0.0107 SN Ia  SN Ia  0.479   6.4  3.5 0.000 0.118 0.033 0.479 0.370 
PSc130327 0.0960 0.0081 SN II  SN II  0.922   1.9  1.2 0.000 0.922 0.001 0.009 0.068 
PSc130451 0.2200 0.0103 SN Ia  SN IIn 0.583  -2.0  3.9 0.002 0.007 0.583 0.404 0.004 
PSc130514 0.1050 0.0223 SN Ia  SN Ia  0.768  15.8  4.4 0.001 0.051 0.109 0.768 0.071 
PSc130755 0.2930 0.0139 SN Ia  SN Ia  0.929   1.8  1.6 0.010 0.003 0.042 0.929 0.016 
PSc130812 0.2820 0.0141 SN IIn SN IIn 0.770   2.6  1.2 0.004 0.006 0.770 0.218 0.002 
PSc130846 0.0590 0.0132 SN Ibc SN Ibc 0.648   7.7  4.8 0.000 0.271 0.002 0.079 0.648 
PSc130862 0.3300 0.0175 SN Ia  SN Ia  0.970   1.4  1.0 0.000 0.009 0.004 0.970 0.017 
PSc130913 0.2100 0.0093 SN II  SN Ia  0.445   2.2  1.6 0.000 0.109 0.402 0.445 0.044 
PSc130942 0.4000 0.0087 SN IIn SN IIn 0.884   1.0  1.1 0.041 0.001 0.884 0.072 0.002 
PSc130943 0.3000 0.0067 SN Ia  SN Ia  0.741   1.5  1.1 0.005 0.016 0.232 0.741 0.006 
PSc130945 0.2600 0.0093 SN Ia  SN Ia  0.790   1.5  1.1 0.005 0.022 0.146 0.790 0.037 
PSc131014 0.0680 0.0137 SN II  SN II  0.761   2.7  1.1 0.000 0.761 0.017 0.043 0.179 
PSc131015 0.0700 0.0133 SN II  SN II  0.923   2.5  4.4 0.000 0.923 0.001 0.008 0.068 
PSc131089 0.0550 0.0280 SN II  SN II  0.904   4.1  1.0 0.000 0.904 0.008 0.012 0.076 
PSc131094 0.1010 0.0198 SN II  SN II  0.792   1.1  1.0 0.000 0.792 0.002 0.010 0.196 
PSc140103 0.1450 0.0215 SN II  SN II  0.873   1.5  1.0 0.000 0.873 0.000 0.014 0.113 
PSc140152 0.2100 0.0090 SN Ia  SN Ia  0.968   2.2  1.0 0.000 0.000 0.032 0.968 0.000 
PSc140181 0.1010 0.0166 SN Ia  SN Ia  0.847  17.0 15.7 0.000 0.032 0.000 0.847 0.121 
PSc140312 0.0490 0.0108 SN Ia  SN Ibc 0.627  30.4  1.1 0.000 0.013 0.050 0.310 0.627 
PSc140357 0.1480 0.0108 SN II  SN II  0.892   2.5  1.0 0.000 0.892 0.000 0.021 0.087 
PSc140418 0.1910 0.0141 SN II  SN Ia  0.855   3.3  1.0 0.000 0.020 0.031 0.855 0.094 
PSc150249 0.1330 0.0098 SN II  SN II  0.851   1.9  1.1 0.000 0.851 0.012 0.019 0.118 
PSc150254 0.2700 0.0195 SN Ia  SN Ia  0.840   1.8  1.0 0.000 0.012 0.004 0.840 0.144 
PSc150267 0.2090 0.0114 SN II  SN II  0.922   2.3  1.1 0.000 0.922 0.000 0.021 0.057 
PSc150381 1.2830 0.0095 SLSN   SLSN   0.982   1.0  1.0 0.982 0.000 0.011 0.007 0.000 
PSc150412 0.2360 0.0073 SN II  SN II  0.689   2.7  1.3 0.000 0.689 0.065 0.120 0.126 
PSc150455 0.0640 0.0060 SN Ia  SN Ibc 0.540   3.8  2.9 0.000 0.432 0.000 0.028 0.540 
PSc150457 0.3010 0.0081 SN Ia  SN Ia  0.999   1.2  1.0 0.000 0.000 0.001 0.999 0.000 
PSc150507 0.0730 0.0108 SN II  SN II  0.788   1.4  1.0 0.000 0.788 0.018 0.044 0.150 
PSc150509 0.3000 0.0101 SN Ia  SN Ia  0.996   1.0  1.1 0.000 0.000 0.004 0.996 0.000 
PSc150522 0.2300 0.0389 SN Ia  SN IIn 0.526   2.8  5.1 0.012 0.017 0.526 0.432 0.013 
PSc150576 0.1680 0.0111 SN II  SN II  0.779   1.2  1.0 0.000 0.779 0.002 0.033 0.186 
PSc150582 0.1160 0.0099 SN IIn SN IIn 0.789  25.2 15.5 0.029 0.003 0.789 0.179 0.000 
PSc150692 0.0770 0.0190 SN II  SN II  0.787   2.4  1.0 0.000 0.787 0.003 0.020 0.190 
PSc151034 0.1319 0.0150 SN Ia  SN Ia  0.991   7.8  1.0 0.000 0.000 0.000 0.991 0.009 
PSc151425 0.3280 0.0096 SN Ia  SN Ia  0.856   1.3  1.0 0.001 0.042 0.048 0.856 0.053 
PSc160039 0.2700 0.0117 SN Ia  SN Ia  0.959   1.6  1.1 0.000 0.000 0.000 0.959 0.041 
PSc160042 0.1460 0.0164 SN II  SN II  0.895   3.0  1.0 0.006 0.895 0.006 0.037 0.056 
PSc160046 0.1066 0.0136 SN Ia  SN Ibc 0.724   2.4  1.0 0.000 0.031 0.014 0.231 0.724 
PSc160066 0.5300 0.0120 SN Ia  SN Ia  0.577   1.9  1.0 0.004 0.007 0.411 0.577 0.001 
PSc160070 0.3600 0.0110 SN Ia  SN Ia  0.990   1.4  1.0 0.000 0.003 0.007 0.990 0.000 
PSc160099 0.1000 0.0124 SN Ia  SN Ia  0.860  32.3  1.7 0.000 0.036 0.018 0.860 0.086 
PSc160103 1.4070 0.0160 SLSN   SLSN   0.962   2.0  1.1 0.962 0.000 0.003 0.035 0.000 
PSc160126 0.3700 0.0083 SN Ia  SN Ia  0.741   1.6  1.0 0.000 0.018 0.217 0.741 0.024 
PSc160197 0.3600 0.0109 SN Ia  SN Ia  0.977   1.5  1.0 0.000 0.002 0.007 0.977 0.014 
PSc160198 0.3500 0.0096 SN Ia  SN Ia  0.998   1.3  1.0 0.000 0.000 0.001 0.998 0.001 
PSc160200 0.4230 0.0118 SN Ia  SN Ia  0.838   2.0  1.0 0.000 0.037 0.076 0.838 0.049 
PSc160214 0.6300 0.0149 SN Ia  SN Ia  0.727   0.8  1.0 0.058 0.002 0.183 0.727 0.030 
PSc160287 0.5100 0.0163 SN Ia  SN Ia  0.847   1.0  1.0 0.007 0.005 0.069 0.847 0.072 
PSc170078 0.3200 0.0120 SN Ia  SN Ia  0.688   1.2  1.0 0.003 0.024 0.238 0.688 0.047 
PSc170428 0.3000 0.0087 SN Ia  SN Ia  0.649   1.6  1.0 0.001 0.002 0.008 0.649 0.340 
PSc170532 0.1070 0.0088 SN Ia  SN Ia  0.878   9.3  1.0 0.000 0.001 0.007 0.878 0.114 
PSc180166 0.1470 0.0081 SN Ia  SN Ia  0.903   2.9  1.2 0.000 0.011 0.022 0.903 0.064 
PSc180279 0.9970 0.0490 SLSN   SLSN   0.973   1.6  1.0 0.973 0.000 0.017 0.010 0.000 
PSc180313 0.5100 0.0075 SN Ia  SN Ia  0.995   1.0  1.0 0.000 0.000 0.003 0.995 0.002 
PSc180561 0.2300 0.0490 SN Ia  SN Ia  0.495   2.1  1.0 0.000 0.076 0.010 0.495 0.419 
PSc190209 0.3700 0.0395 SN Ia  SN Ia  0.993   1.6  1.1 0.000 0.000 0.006 0.993 0.001 
PSc190230 0.1400 0.0556 SN Ia  SN Ia  0.839   6.3  4.7 0.000 0.017 0.000 0.839 0.144 
PSc190237 0.2290 0.0061 SN Ia  SN Ia  0.572   1.0  1.0 0.001 0.156 0.217 0.572 0.054 
PSc190260 0.1450 0.1138 SN Ia  SN Ia  0.984   3.1  1.0 0.000 0.003 0.002 0.984 0.011 
PSc190266 0.0520 0.0103 SN II  SN II  0.881   5.1  1.0 0.000 0.881 0.011 0.030 0.078 
PSc190299 0.0770 0.0409 SN II  SN II  0.779   4.5  1.0 0.000 0.779 0.046 0.083 0.092 
PSc190340 0.1396 0.0637 SN Ia  SN Ia  0.953   7.7  3.5 0.000 0.000 0.012 0.953 0.035 
PSc190369 0.0520 0.0087 SN II  SN II  0.631   1.0  5.0 0.000 0.631 0.018 0.114 0.237 
PSc200079 0.0930 0.0563 SN II  SN II  0.410   2.4  1.1 0.000 0.410 0.060 0.239 0.291 
PSc200132 0.2060 0.0870 SN Ia  SN Ia  0.947   1.8  1.8 0.000 0.000 0.002 0.947 0.051 
PSc300008 0.0610 0.0552 SN II  SN II  0.861   1.4  1.0 0.000 0.861 0.000 0.005 0.134 
PSc300089 0.1880 0.0371 SN Ibc SN Ia  0.993   1.5  1.0 0.000 0.003 0.001 0.993 0.003 
PSc300105 0.0930 0.0423 SN Ia  SN Ia  0.716  12.7  1.1 0.000 0.009 0.000 0.716 0.275 
PSc300112 0.0950 0.0454 SN II  SN II  0.639   5.9  1.1 0.000 0.639 0.003 0.085 0.273 
PSc300140 0.2180 0.0406 SN IIn SN IIn 0.859   1.7  1.7 0.053 0.000 0.859 0.088 0.000 
PSc300179 0.1810 0.0450 SN Ia  SN Ia  0.987   3.3  1.0 0.000 0.000 0.000 0.987 0.013 
PSc300220 0.0940 0.0464 SN Ia  SN Ia  0.580   6.0  1.0 0.000 0.030 0.005 0.580 0.385 
PSc300221 0.0430 0.0425 SN II  SN II  0.941   3.1  2.0 0.000 0.941 0.000 0.001 0.058 
PSc310025 0.1580 0.0259 SN Ia  SN Ia  0.752   6.0  2.7 0.002 0.096 0.107 0.752 0.043 
PSc310026 0.0445 0.0271 SN Ibc SN II  0.980   1.1  1.0 0.000 0.980 0.000 0.015 0.005 
PSc310039 0.1730 0.0249 SN Ia  SN Ia  0.859   4.0  1.3 0.000 0.002 0.000 0.859 0.139 
PSc310042 0.2400 0.0567 SN Ia  SN Ia  0.632 -14.5  1.0 0.002 0.120 0.100 0.632 0.146 
PSc310051 0.2720 0.0415 SN Ia  SN Ia  0.928   1.0  1.0 0.000 0.005 0.002 0.928 0.065 
PSc310058 0.4300 0.0349 SN Ia  SN Ia  0.956   1.9  1.1 0.000 0.006 0.029 0.956 0.009 
PSc310073 0.1500 0.0083 SN Ia  SN Ia  0.873   7.2  6.2 0.000 0.036 0.054 0.873 0.037 
PSc310090 0.3450 0.0447 SN Ia  SN Ia  0.873   2.0  1.0 0.000 0.001 0.012 0.873 0.114 
PSc310091 0.5090 0.0352 SN Ia  SN Ia  0.984   1.1  1.0 0.000 0.003 0.003 0.984 0.010 
PSc310146 0.4770 0.0134 SN Ia  SN Ia  0.974   0.9  1.0 0.000 0.000 0.026 0.974 0.000 
PSc310161 0.2540 0.0321 SN Ia  SN Ia  0.986   1.8  1.0 0.000 0.001 0.000 0.986 0.013 
PSc310188 0.3200 0.0259 SN Ia  SN Ia  0.968   1.5  1.2 0.000 0.003 0.007 0.968 0.022 
PSc310238 0.2840 0.0265 SN Ia  SN Ia  0.998   1.9  2.6 0.001 0.000 0.001 0.998 0.000 
PSc310260 0.5100 0.0269 SN Ia  SN Ia  0.975   1.2  1.0 0.000 0.003 0.018 0.975 0.004 
PSc310359 0.1030 0.0103 SN II  SN II  0.831   2.4  1.0 0.000 0.831 0.002 0.026 0.141 
PSc310574 0.2380 0.0386 SN Ia  SN Ia  0.989   2.0  1.0 0.000 0.002 0.000 0.989 0.009 
PSc320047 0.0830 0.0439 SN Ibc SN II  0.495   2.3  1.0 0.000 0.495 0.000 0.070 0.435 
PSc320099 0.3810 0.0324 SN Ia  SN Ia  0.993   1.0  1.0 0.001 0.000 0.005 0.993 0.001 
PSc320258 0.3420 0.0192 SN Ia  SN Ia  0.870   2.0  1.0 0.005 0.003 0.033 0.870 0.089 
PSc320347 0.0680 0.0099 SN II  SN II  0.923   2.3  1.8 0.000 0.923 0.001 0.001 0.075 
PSc320469 0.3800 0.0208 SN Ia  SN Ia  0.687   2.2  1.0 0.001 0.035 0.259 0.687 0.018 
PSc330013 0.1230 0.0113 SN II  SN Ia  0.411   3.1  4.0 0.000 0.204 0.100 0.411 0.285 
PSc330022 0.2650 0.0267 SN Ia  SN Ia  0.756   2.1  1.0 0.000 0.048 0.035 0.756 0.161 
PSc330023 0.1820 0.0252 SN Ia  SN Ia  0.810   2.2  1.0 0.000 0.040 0.018 0.810 0.132 
PSc330027 0.0590 0.0462 SN II  SN II  0.791   6.6  1.0 0.000 0.791 0.009 0.044 0.156 
PSc330040 0.1800 0.0130 SN II  SN II  0.683   2.3  1.2 0.000 0.683 0.062 0.060 0.195 
PSc330042 0.1490 0.0333 SN Ibc SN II  0.859   1.7  1.0 0.000 0.859 0.009 0.059 0.073 
PSc330053 0.1750 0.0291 SN II  SN II  0.917   1.7  1.0 0.000 0.917 0.011 0.010 0.062 
PSc330056 0.2590 0.0281 SN Ia  SN Ia  0.638   5.9  1.5 0.071 0.039 0.141 0.638 0.111 
PSc330064 0.1450 0.0274 SN II  SN II  0.589   3.7  1.1 0.000 0.589 0.011 0.060 0.340 
PSc330075 0.0580 0.0293 SN Ia  SN II  0.633   1.8  1.1 0.000 0.633 0.009 0.132 0.226 
PSc330076 0.2330 0.0296 SN Ibc SN II  0.804   1.8  1.0 0.000 0.804 0.038 0.036 0.122 
PSc330083 0.2200 0.0224 SN Ia  SN Ia  0.979   3.4  2.5 0.000 0.012 0.005 0.979 0.004 
PSc330089 0.3500 0.0277 SN Ia  SN Ia  0.909   1.6  1.0 0.000 0.015 0.017 0.909 0.059 
PSc330106 0.3700 0.0244 SN Ia  SN Ia  0.848   2.4  1.1 0.000 0.022 0.057 0.848 0.073 
PSc330107 0.2300 0.0293 SN Ia  SN II  0.331   1.9  1.2 0.000 0.331 0.040 0.304 0.325 
PSc330112 0.2110 0.0252 SN Ia  SN Ia  0.576   3.0  1.0 0.000 0.003 0.009 0.576 0.412 
PSc330114 1.5650 0.0274 SLSN   SLSN   0.971   6.3  1.7 0.971 0.000 0.009 0.020 0.000 
PSc330128 0.3220 0.0299 SN Ia  SN Ia  0.963   2.6  1.0 0.000 0.007 0.023 0.963 0.007 
PSc330143 0.1880 0.0371 SN Ia  SN Ia  0.595   1.2  1.0 0.000 0.132 0.246 0.595 0.027 
PSc330146 0.1400 0.0223 SN Ia  SN Ia  0.727   3.9  1.0 0.000 0.016 0.006 0.727 0.251 
PSc330176 0.3660 0.0255 SN Ia  SN Ia  0.981   0.7  1.0 0.001 0.004 0.010 0.981 0.004 
PSc330232 0.1320 0.0279 SN II  SN II  0.861   1.7  1.2 0.000 0.861 0.000 0.008 0.131 
PSc340169 0.3900 0.0273 SN Ia  SN Ia  0.952   1.8  1.0 0.000 0.001 0.033 0.952 0.014 
PSc340195 0.7200 0.0293 SLSN   SLSN   0.920   1.5  1.1 0.920 0.000 0.012 0.068 0.000 
PSc340211 0.2960 0.0219 SN Ia  SN Ia  0.687   3.7  1.1 0.020 0.042 0.172 0.687 0.079 
PSc340218 0.1630 0.0191 SN Ia  SN II  0.589   4.6  1.2 0.010 0.589 0.111 0.195 0.095 
PSc340222 0.2520 0.0259 SN Ia  SN II  0.377   2.1  1.1 0.015 0.377 0.205 0.177 0.226 
PSc340228 0.1770 0.0294 SN Ia  SN II  0.684   8.1  1.0 0.000 0.684 0.032 0.093 0.191 
PSc340229 0.1400 0.0262 SN Ia  SN II  0.594   2.8  1.1 0.000 0.594 0.041 0.189 0.176 
PSc340232 0.1520 0.0083 SN Ia  SN Ibc 0.641   2.3  1.0 0.000 0.278 0.000 0.081 0.641 
PSc340242 0.4530 0.0123 SN Ia  SN Ia  0.777   1.7  1.0 0.003 0.066 0.128 0.777 0.026 
PSc340243 0.0780 0.0092 SN Ibc SN Ibc 0.520   2.6  1.0 0.000 0.302 0.000 0.178 0.520 
PSc340272 0.1920 0.0252 SN Ia  SN IIn 0.396   4.0  1.2 0.207 0.032 0.396 0.351 0.014 
PSc340276 0.4400 0.0083 SN Ia  SN Ia  0.573   2.6  1.0 0.007 0.007 0.411 0.573 0.002 
PSc340316 0.1500 0.0240 SN Ia  SN IIn 0.374  -1.2  1.5 0.221 0.038 0.374 0.348 0.019 
PSc340334 0.3000 0.0069 SN Ia  SN Ia  0.712   1.5  1.7 0.026 0.013 0.202 0.712 0.047 
PSc340337 0.0400 0.0076 SN II  SN II  0.622   1.6  1.3 0.000 0.622 0.050 0.043 0.285 
PSc340346 0.1360 0.0084 SN II  SN II  0.941   1.4  5.2 0.000 0.941 0.016 0.005 0.038 
PSc350027 0.3100 0.0075 SN Ia  SN Ia  0.966   1.6  1.1 0.001 0.001 0.010 0.966 0.022 
PSc350047 0.2330 0.0076 SN Ia  SN Ibc 0.692   1.5  1.1 0.000 0.002 0.026 0.280 0.692 
PSc350050 0.4040 0.0105 SN Ia  SN Ia  0.907   1.0  1.0 0.000 0.012 0.074 0.907 0.007 
PSc350076 0.0980 0.0264 SN Ibc SN Ibc 0.527   3.2  1.0 0.000 0.400 0.001 0.072 0.527 
PSc350078 0.3000 0.0276 SN Ia  SN Ibc 0.621   1.7  1.0 0.000 0.070 0.016 0.293 0.621 
PSc350080 0.2850 0.0286 SN Ia  SN Ia  0.983   2.2  1.0 0.000 0.003 0.011 0.983 0.003 
PSc350083 0.3670 0.0243 SN Ia  SN Ia  0.931   1.3  1.1 0.001 0.001 0.065 0.931 0.002 
PSc350091 0.5090 0.0087 SN Ia  SN Ia  0.971   0.9  1.0 0.000 0.000 0.025 0.971 0.004 
PSc350092 0.0930 0.0281 SN II  SN II  0.900   3.6  6.6 0.000 0.900 0.012 0.035 0.053 
PSc350111 0.2520 0.0227 SN Ia  SN Ia  0.720   3.5  2.3 0.002 0.013 0.029 0.720 0.236 
PSc350180 0.3000 0.0085 SN Ia  SN Ia  0.690        1.0 0.003 0.046 0.247 0.690 0.014 
PSc350192 0.3100 0.0253 SN Ia  SN Ia  0.998   2.0  1.0 0.000 0.001 0.000 0.998 0.001 
PSc350219 0.3450 0.0196 SN Ia  SN Ia  0.912   1.5  1.0 0.000 0.011 0.077 0.912 0.000 
PSc350233 0.1680 0.0330 SN Ia  SN Ia  0.927   3.7  1.1 0.000 0.006 0.003 0.927 0.064 
PSc350235 0.2630 0.0142 SN Ia  SN Ia  0.875   2.2  1.2 0.014 0.008 0.097 0.875 0.006 
PSc350316 0.0790 0.0305 SN Ia  SN Ia  0.989  40.4  1.0 0.000 0.000 0.000 0.989 0.011 
PSc350330 0.0420 0.0348 SN II  SN II  0.849   1.8  1.2 0.000 0.849 0.001 0.014 0.136 
PSc350374 0.5100 0.0293 SN Ia  SN Ia  0.731   1.1  1.0 0.012 0.010 0.208 0.731 0.039 
PSc350548 0.1800 0.0292 SN Ia  SN Ia  0.973   4.7  1.0 0.000 0.022 0.005 0.973 0.000 
PSc350601 0.2830 0.0110 SN Ia  SN Ia  0.462 -13.0  2.0 0.030 0.161 0.296 0.462 0.051 
PSc350606 0.3500 0.0119 SN Ia  SN Ia  0.562  -6.1  1.2 0.000 0.029 0.402 0.562 0.007 
PSc350607 0.5600 0.0073 SN Ia  SN IIn 0.650  -6.9  1.1 0.111 0.009 0.650 0.220 0.010 
PSc350630 0.3000 0.0073 SN Ia  SN Ia  0.984   1.3  1.1 0.000 0.000 0.014 0.984 0.002 
PSc350633 0.2010 0.0059 SN IIn SN II  0.948   0.9  2.1 0.000 0.948 0.004 0.023 0.025 
PSc360030 0.2850 0.0142 SN IIn SN II  0.716   1.0  1.0 0.000 0.716 0.061 0.152 0.071 
PSc360112 0.1800 0.0269 SN Ia  SN Ia  0.999   3.3  1.0 0.000 0.001 0.000 0.999 0.000 
PSc360139 0.4100 0.0133 SN Ia  SN Ia  0.986   1.2  1.0 0.000 0.003 0.005 0.986 0.006 
PSc360140 0.2300 0.0131 SN Ia  SN Ia  0.969   1.9  1.0 0.000 0.004 0.001 0.969 0.026 
PSc360145 0.1980 0.0082 SN Ia  SN Ia  0.884   1.8  1.0 0.000 0.016 0.012 0.884 0.088 
PSc360156 0.0460 0.0214 SN Ia  SN Ia  0.563  59.9 11.8 0.000 0.098 0.020 0.563 0.319 
PSc360359 0.4730 0.0118 SN IIn SN IIn 0.835   2.3  1.4 0.111 0.000 0.835 0.049 0.005 
PSc370066 0.0880 0.0251 SN Ia  SN Ia  0.704   7.6  1.2 0.000 0.060 0.111 0.704 0.125 
PSc370098 0.2210 0.0174 SN Ia  SN Ia  0.999   2.0  1.2 0.000 0.000 0.001 0.999 0.000 
PSc370189 0.1300 0.0075 SN Ia  SN Ibc 0.676   1.7  8.4 0.000 0.128 0.011 0.185 0.676 
PSc370286 0.1200 0.0204 SN II  SN Ibc 0.556   2.2  1.0 0.000 0.340 0.000 0.104 0.556 
PSc370308 0.2000 0.0260 SN Ia  SN Ia  0.565   2.6  1.0 0.001 0.034 0.384 0.565 0.016 
PSc370329 0.4770 0.0350 SN Ia  SN Ia  0.988   0.9  1.0 0.000 0.000 0.009 0.988 0.003 
PSc370333 0.0750 0.0077 SN Ia  SN Ia  0.442  22.5  1.0 0.000 0.201 0.018 0.442 0.339 
PSc370344 0.3310 0.0179 SN Ia  SN Ia  0.997   1.1  1.0 0.000 0.000 0.001 0.997 0.002 
PSc370356 0.0250 0.0184 SN Ia  SN II  0.480 166.4 28.7 0.000 0.480 0.024 0.126 0.370 
PSc370367 0.4700 0.0212 SN Ia  SN IIn 0.574   1.5  1.0 0.026 0.010 0.574 0.390 0.000 
PSc370369 0.1800 0.0476 SN Ia  SN Ia  0.991   2.5  1.1 0.001 0.000 0.000 0.991 0.008 
PSc370394 0.3400 0.0281 SN Ia  SN Ia  0.571   3.0  1.0 0.004 0.021 0.379 0.571 0.025 
PSc370407 0.0790 0.0114 SN II  SN II  0.744   2.2  1.0 0.000 0.744 0.003 0.046 0.207 
PSc370428 0.1770 0.0179 SN Ia  SN Ia  0.974   3.4  2.9 0.000 0.009 0.002 0.974 0.015 
PSc370469 0.0730 0.0074 SN II  SN Ibc 0.538   6.3  1.0 0.000 0.401 0.000 0.061 0.538 
PSc370498 0.2600 0.0119 SN Ia  SN Ia  0.996   1.7  1.0 0.000 0.003 0.000 0.996 0.001 
PSc370519 0.1070 0.0256 SN II  SN II  0.610   1.2  1.0 0.000 0.610 0.001 0.063 0.326 
PSc370563 0.1840 0.0238 SN Ia  SN Ia  0.957   2.1  2.2 0.000 0.006 0.006 0.957 0.031 
PSc370566 0.0710 0.0064 SN Ia  SN Ia  0.886  15.1  4.2 0.000 0.017 0.003 0.886 0.094 
PSc370589 0.3050 0.0252 SN Ia  SN Ia  0.703  -1.2  1.2 0.049 0.008 0.223 0.703 0.017 
PSc370595 0.1800 0.0223 SN Ia  SN Ia  0.997   1.9  1.5 0.000 0.000 0.000 0.997 0.003 
PSc380012 0.1670 0.0241 SN IIn SN IIn 0.639   2.8  1.0 0.004 0.001 0.639 0.354 0.002 
PSc380014 0.1040 0.0216 SN II  SN II  0.462   3.2  1.0 0.000 0.462 0.004 0.132 0.402 
PSc380040 0.6800 0.0198 SN Ia  SN IIn 0.644   1.7  1.0 0.006 0.008 0.644 0.341 0.001 
PSc380046 0.0900 0.0276 SN Ia  SN II  0.569   3.0  1.0 0.000 0.569 0.075 0.212 0.144 
PSc380056 0.1010 0.0174 SN II  SN II  0.779   2.4  1.0 0.000 0.779 0.000 0.027 0.194 
PSc380108 0.1590 0.0130 SN II  SN II  0.523   2.1  1.0 0.000 0.523 0.016 0.140 0.321 
PSc380199 0.4524 0.0102 SN Ia  SN Ia  0.965   1.5  1.0 0.000 0.005 0.021 0.965 0.009 
PSc380244 0.1040 0.0317 SN Ibc SN II  0.815   1.5  1.0 0.000 0.815 0.005 0.029 0.151 
PSc380279 0.1800 0.0216 SN Ia  SN II  0.805   1.5  1.0 0.000 0.805 0.001 0.022 0.172 
PSc380318 0.3360 0.0215 SN Ia  SN Ia  0.964   1.6  1.0 0.003 0.002 0.009 0.964 0.022 
PSc380378 0.2700 0.0107 SN Ia  SN Ia  0.998   1.4  1.0 0.000 0.000 0.002 0.998 0.000 
PSc390259 0.1200 0.0125 SN Ia  SN Ia  0.896 101.8  8.8 0.004 0.007 0.076 0.896 0.017 
PSc390264 0.3700 0.0078 SN Ia  SN Ia  0.817   6.0  1.9 0.008 0.006 0.159 0.817 0.010 
PSc390314 0.1390 0.0158 SN Ia  SN Ia  0.322   1.2  1.5 0.035 0.244 0.303 0.322 0.096 
PSc390449 0.2500 0.0066 SN Ia  SN Ia  0.989   4.3  1.0 0.000 0.000 0.002 0.989 0.009 
PSc390471 0.2920 0.0109 SN Ia  SN Ia  0.993   1.3  1.0 0.000 0.000 0.001 0.993 0.006 
PSc390627 0.1600 0.0128 SN Ia  SN Ia  0.905   3.1  1.4 0.000 0.008 0.031 0.905 0.056 
PSc390712 0.5280 0.0081 SN IIn SN IIn 0.757  19.7  1.0 0.160 0.002 0.757 0.081 0.000 
PSc400158 0.0960 0.0068 SN II  SN II  0.660   2.5  1.0 0.000 0.660 0.001 0.063 0.276 
PSc420087 0.2500 0.0475 SN Ia  SN Ia  0.802   3.8  1.5 0.039 0.007 0.139 0.802 0.013 
PSc420100 0.0976 0.0458 SN Ia  SN Ia  0.489  10.2  1.7 0.000 0.160 0.064 0.489 0.287 
PSc420122 0.0137 0.0505 SN Ibc SN II  0.651 388.5  4.2 0.000 0.651 0.000 0.069 0.280 
PSc420136 0.2863 0.0450 SN Ia  SN Ia  0.600  -5.8  1.1 0.013 0.024 0.334 0.600 0.029 
PSc420159 0.1823 0.0395 SN Ia  SN Ia  0.996   6.9  4.5 0.000 0.001 0.001 0.996 0.002 
PSc420196 0.3000 0.0508 SN Ia  SN Ia  0.716   1.7  1.0 0.000 0.056 0.032 0.716 0.196 
PSc420248 0.3250 0.0244 SN IIn SN IIn 0.407   1.1  1.0 0.000 0.307 0.407 0.271 0.015 
PSc420258 0.2760 0.0394 SN Ia  SN Ia  0.619   1.0  1.0 0.001 0.034 0.046 0.619 0.300 
PSc420352 0.4000 0.0202 SN Ia  SN Ia  0.797   1.6  1.1 0.017 0.002 0.176 0.797 0.008 
PSc420393 0.0960 0.0884 SN II  SN II  0.965   3.0  2.7 0.000 0.965 0.000 0.004 0.031 
PSc420407 0.2500 0.0850 SN Ia  SN Ia  0.945   1.9  1.0 0.000 0.000 0.003 0.945 0.052 
PSc420414 0.2940 0.0697 SN Ia  SN Ia  0.929   1.5  1.1 0.000 0.004 0.024 0.929 0.043 
PSc420417 0.3630 0.0801 SN Ia  SN Ia  0.898   2.0  1.0 0.006 0.001 0.083 0.898 0.012 
PSc430003 0.3300 0.0922 SN Ia  SN Ia  0.972   1.4  1.0 0.000 0.006 0.008 0.972 0.014 
PSc430004 0.2330 0.0412 SN Ia  SN Ia  0.786   3.2  4.2 0.000 0.043 0.135 0.786 0.036 
PSc430005 0.1890 0.0564 SN IIn SN Ia  0.682   1.0  1.0 0.000 0.015 0.302 0.682 0.001 
PSc440005 0.3060 0.0092 SN Ia  SN Ia  0.689   0.8  1.0 0.000 0.005 0.024 0.689 0.282 
PSc440008 0.1480 0.0093 SN Ia  SN Ia  0.852   3.7  1.0 0.000 0.000 0.009 0.852 0.139 
PSc440011 0.0705 0.0114 SN II  SN II  0.921   4.1  2.5 0.000 0.921 0.007 0.007 0.065 
PSc440035 0.0440 0.0123 SN II  SN II  0.633   1.8  1.1 0.000 0.633 0.001 0.040 0.326 
PSc440039 0.2500 0.0351 SN Ia  SN Ibc 0.500   1.7  1.0 0.000 0.030 0.024 0.446 0.500 
PSc440042 0.1600 0.0246 SN Ia  SN Ia  0.761   3.8  1.0 0.000 0.003 0.000 0.761 0.236 
PSc440050 0.2870 0.0416 SN Ia  SN Ia  0.837   1.3  1.0 0.000 0.008 0.117 0.837 0.038 
PSc440066 0.0860 0.0262 SN II  SN II  0.617   2.8  1.0 0.000 0.617 0.000 0.018 0.365 
PSc440162 0.4210 0.0352 SN Ia  SN Ia  0.898   1.6  1.0 0.002 0.001 0.089 0.898 0.010 
PSc440176 0.5220 0.0281 SLSN   SN IIn 0.957   1.3  1.0 0.034 0.000 0.957 0.009 0.000 
PSc440185 0.3500 0.0119 SN Ia  SN Ia  0.574   2.9  1.5 0.073 0.003 0.331 0.574 0.019 
PSc440202 0.1450 0.0704 SN II  SN II  0.743   2.0  1.0 0.000 0.743 0.013 0.046 0.198 
PSc440236 0.4300 0.0262 SN Ia  SN Ia  0.976   1.6  1.1 0.001 0.001 0.020 0.976 0.002 
PSc440264 0.3000 0.0654 SN Ia  SN Ia  0.715   3.1  1.0 0.000 0.008 0.276 0.715 0.001 
PSc440285 0.1800 0.0281 SN Ia  SN Ia  0.661   2.6  1.6 0.000 0.052 0.021 0.661 0.266 
PSc440420 1.5720 0.0106 SLSN   SLSN   0.954   1.4  1.0 0.954 0.001 0.023 0.022 0.000 
PSc440509 0.3200 0.0218 SN Ia  SN Ia  0.933   1.2  1.0 0.001 0.013 0.051 0.933 0.002 
PSc440639 0.5243 0.0107 SN Ia  SN Ia  0.908   1.2  1.0 0.004 0.006 0.068 0.908 0.014 
PSc440643 0.1900 0.0104 SN Ia  SN Ia  0.998   1.9  1.1 0.000 0.000 0.002 0.998 0.000 
PSc450008 0.1090 0.0243 SN II  SN II  0.959  10.0  9.4 0.000 0.959 0.004 0.003 0.034 
PSc450020 0.0650 0.0608 SN Ia  SN II  0.462   6.3  4.5 0.000 0.462 0.013 0.080 0.445 
PSc450025 0.6800 0.0237 SN IIn SLSN   0.497   1.6  1.0 0.497 0.000 0.353 0.150 0.000 
PSc450082 0.2500 0.0344 SN Ia  SN Ia  0.813   2.6  1.0 0.001 0.031 0.131 0.813 0.024 
PSc450175 0.5000 0.0073 SN Ia  SN Ia  0.980   1.4  1.0 0.000 0.000 0.015 0.980 0.005 
PSc450266 0.1930 0.0259 SN IIn SN Ia  0.469   1.2  1.4 0.000 0.297 0.057 0.469 0.177 
PSc450284 0.1400 0.0233 SN II  SN II  0.731   1.0  1.0 0.000 0.731 0.011 0.076 0.182 
PSc450290 0.4900 0.0290 SN Ia  SN Ia  0.710   1.2  1.0 0.001 0.036 0.200 0.710 0.053 
PSc450339 0.4100 0.0238 SN Ia  SN Ia  0.780   1.6  1.0 0.013 0.009 0.194 0.780 0.004 
PSc460001 0.1480 0.0077 SN IIn SN Ia  0.529   2.2  8.1 0.000 0.015 0.456 0.529 0.000 
PSc460003 0.1500 0.0315 SN Ia  SN Ia  0.881   7.2  2.8 0.000 0.000 0.002 0.881 0.117 
PSc460004 0.2100 0.0232 SN Ia  SN Ia  0.938   4.5  1.2 0.000 0.006 0.038 0.938 0.018 
PSc460037 0.3030 0.0118 SN Ia  SN Ia  0.933   3.0  1.0 0.000 0.015 0.028 0.933 0.024 
PSc460064 0.2420 0.0105 SN Ia  SN Ia  0.964   3.1  1.1 0.000 0.004 0.013 0.964 0.019 
PSc460103 0.3200 0.0273 SLSN   SN IIn 0.694  27.2  1.0 0.083 0.000 0.694 0.223 0.000 
PSc460105 0.2100 0.0300 SN Ia  SN Ia  0.915   2.8  1.0 0.000 0.000 0.009 0.915 0.076 
PSc470001 0.0940 0.0115 SN Ia  SN Ibc 0.585  55.0  1.9 0.000 0.224 0.004 0.187 0.585 
PSc470005 0.1670 0.0108 SN II  SN Ibc 0.468   6.0  1.0 0.000 0.391 0.004 0.137 0.468 
PSc470008 0.2400 0.0087 SN Ia  SN Ia  0.924  10.7  2.6 0.001 0.002 0.054 0.924 0.019 
PSc470015 0.3380 0.0131 SN Ia  SN Ia  0.898   5.7  1.0 0.000 0.022 0.044 0.898 0.036 
PSc470041 0.3310 0.0276 SN Ia  SN Ia  0.992   1.4  1.0 0.000 0.000 0.008 0.992 0.000 
PSc470043 0.0700 0.0311 SN Ia  SN Ia  0.698  45.8 15.3 0.000 0.019 0.000 0.698 0.283 
PSc470047 0.0700 0.0310 SN Ia  SN II  0.577   1.9  1.0 0.000 0.577 0.000 0.090 0.333 
PSc470110 0.3460 0.0098 SN Ia  SN Ia  0.531   5.0  1.0 0.009 0.021 0.414 0.531 0.025 
PSc470232 0.2000 0.0262 SN Ia  SN Ia  0.972   2.9  1.0 0.000 0.001 0.000 0.972 0.027 
PSc470240 0.4300 0.0277 SN Ia  SN Ia  0.811   1.2  1.0 0.040 0.017 0.094 0.811 0.038 
PSc470244 0.3600 0.0252 SN Ia  SN Ia  0.983   1.0  1.0 0.000 0.000 0.012 0.983 0.005 
PSc480058 0.0326 0.0181 SN Ia  SN II  0.448 202.2 28.9 0.000 0.448 0.004 0.170 0.378 
PSc480059 0.1633 0.0125 SN Ia  SN Ibc 0.536   1.0  1.1 0.000 0.074 0.009 0.381 0.536 
PSc480064 0.2500 0.0291 SN Ia  SN Ia  0.738   1.6  1.0 0.000 0.014 0.001 0.738 0.247 
PSc480107 0.8840 0.0175 SLSN   SLSN   0.728   1.1  1.1 0.728 0.000 0.243 0.028 0.001 
PSc480154 0.1490 0.0250 SN II  SN II  0.925   1.3  1.0 0.000 0.925 0.005 0.025 0.045 
PSc480168 0.0800 0.0228 SN Ibc SN Ibc 0.541   1.9  1.1 0.000 0.321 0.003 0.135 0.541 
PSc480464 0.2200 0.0227 SN Ia  SN Ia  0.995   2.7  1.0 0.000 0.005 0.000 0.995 0.000 
PSc480552 1.5200 0.0350 SLSN   SLSN   0.858   1.3  1.0 0.858 0.001 0.033 0.108 0.000 
PSc480791 0.4770 0.0195 SN Ia  SN Ia  0.887   1.3  1.0 0.000 0.003 0.027 0.887 0.083 
PSc480794 0.3340 0.0192 SN Ia  SN Ia  0.938   1.2  1.0 0.000 0.001 0.061 0.938 0.000 
PSc480845 0.0400 0.0135 SN IIn SN II  0.870  10.1  1.6 0.000 0.870 0.006 0.005 0.119 
PSc490007 0.0540 0.0183 SN Ia  SN Ia  0.854 110.6 11.8 0.000 0.010 0.014 0.854 0.122 
PSc490008 0.1300 0.0270 SN Ia  SN Ia  1.000  11.2 14.1 0.000 0.000 0.000 1.000 0.000 
PSc490025 0.0790 0.0320 SN II  SN II  0.843   2.2  1.0 0.000 0.843 0.006 0.003 0.148 
PSc490037 0.4220 0.0220 SN Ia  SN Ia  0.918   1.5  1.0 0.025 0.003 0.048 0.918 0.006 
PSc490521 0.3400 0.0233 SN Ia  SN Ibc 0.435   0.8  1.0 0.000 0.129 0.037 0.399 0.435 
PSc490563 0.0480 0.0166 SN Ia  SN Ia  0.963 275.1  8.2 0.000 0.002 0.000 0.963 0.035 
PSc500004 0.2500 0.0166 SN Ia  SN Ia  0.904   4.5  1.4 0.011 0.008 0.060 0.904 0.017 
PSc500012 0.0767 0.0132 SN II  SN II  0.684   3.3 13.6 0.000 0.684 0.019 0.032 0.265 
PSc500022 0.1189 0.0286 SN Ibc SN Ia  0.380   1.3  1.1 0.000 0.250 0.027 0.380 0.343 
PSc500038 0.1060 0.0180 SN Ia  SN Ia  0.954  12.5  1.2 0.000 0.000 0.004 0.954 0.042 
PSc500057 0.3800 0.0089 SN Ia  SN Ia  0.830   2.1  1.8 0.000 0.000 0.169 0.830 0.001 
PSc500063 0.1365 0.0118 SN IIn SN Ibc 0.595   2.4 16.0 0.000 0.043 0.001 0.361 0.595 
PSc500065 0.2850 0.0137 SN Ia  SN Ia  0.825   1.7  1.1 0.034 0.007 0.122 0.825 0.012 
PSc500100 0.3100 0.0281 SN Ia  SN Ia  0.949   1.5  1.0 0.000 0.001 0.002 0.949 0.048 
PSc500301 0.3260 0.0093 SN Ia  SN Ia  0.769   1.4  1.0 0.000 0.038 0.045 0.769 0.148 
PSc500332 0.0980 0.0199 SN II  SN II  0.801   3.6  1.9 0.000 0.801 0.012 0.078 0.109 
PSc500491 0.1670 0.0161 SN II  SN II  0.709   1.0  1.0 0.000 0.709 0.001 0.024 0.266 
PSc500504 0.1980 0.0087 SN Ia  SN Ia  0.806   2.7  1.0 0.000 0.018 0.005 0.806 0.171 
PSc500511 0.3340 0.0165 SN Ia  SN Ia  0.996   1.3  1.0 0.000 0.000 0.002 0.996 0.002 
PSc510006 0.4320 0.0221 SN Ia  SN IIn 0.528   2.7  1.1 0.065 0.023 0.528 0.378 0.006 
PSc510082 0.0800 0.0214 SN Ia  SN II  0.668   4.2  3.9 0.000 0.668 0.068 0.203 0.061 
PSc510113 0.2900 0.0132 SN Ia  SN Ia  0.853   3.6  1.0 0.001 0.001 0.142 0.853 0.003 
PSc510174 0.0620 0.0104 SN Ibc SN Ibc 0.414   5.3  1.0 0.000 0.291 0.010 0.285 0.414 
PSc510185 0.1850 0.0110 SN II  SN Ia  0.510   2.0  1.0 0.000 0.185 0.281 0.510 0.024 
PSc510238 0.2400 0.0223 SN II  SN II  0.685  11.6  1.1 0.000 0.685 0.053 0.194 0.068 
PSc510251 0.2500 0.0078 SN Ia  SN Ia  0.839   1.0  1.0 0.000 0.015 0.006 0.839 0.140 
PSc510266 0.4370 0.0115 SN Ia  SN Ia  0.964   1.1  1.0 0.000 0.000 0.036 0.964 0.000 
PSc510457 0.5020 0.0132 SN Ia  SN Ia  0.958   1.1  1.0 0.000 0.006 0.020 0.958 0.016 
PSc510550 0.2410 0.0073 SN Ia  SN Ia  0.999   1.9  1.1 0.000 0.000 0.001 0.999 0.000 
PSc510578 0.3800 0.0103 SN Ia  SN Ia  0.992   1.2  1.0 0.000 0.000 0.008 0.992 0.000 
PSc510597 0.4600 0.0132 SN Ia  SN Ia  0.945   1.3  1.0 0.007 0.001 0.044 0.945 0.003 
PSc510638 0.2700 0.0077 SN Ia  SN Ia  0.975   2.0  1.0 0.000 0.011 0.005 0.975 0.009 
PSc520001 0.0670 0.0081 SN Ia  SN II  0.635   1.8  1.7 0.004 0.635 0.114 0.107 0.140 
PSc520007 0.2600 0.0079 SN Ia  SN IIn 0.521   1.5  1.1 0.014 0.028 0.521 0.420 0.017 
PSc520008 0.2580 0.0086 SN Ia  SLSN   0.710  40.1  3.5 0.710 0.001 0.166 0.119 0.004 
PSc520016 0.4460 0.0163 SN Ia  SN Ia  0.988   1.7  1.0 0.000 0.002 0.010 0.988 0.000 
PSc520019 0.2630 0.0082 SN Ia  SN Ia  0.933   2.3  1.0 0.000 0.001 0.000 0.933 0.066 
PSc520022 0.1190 0.0099 SN Ia  SN Ia  0.478   3.3  1.1 0.000 0.047 0.004 0.478 0.471 
PSc520023 0.2700 0.0091 SN Ia  SN Ia  0.894   3.3  1.0 0.000 0.007 0.034 0.894 0.065 
PSc520041 0.5450 0.0105 SN Ia  SN Ia  0.649   0.9  1.0 0.010 0.007 0.327 0.649 0.007 
PSc520062 0.3080 0.0103 SN Ia  SN Ia  0.962   0.8  1.0 0.000 0.004 0.002 0.962 0.032 
PSc520071 0.4110 0.0072 SN Ia  SN Ia  0.956   1.1  1.0 0.000 0.001 0.009 0.956 0.034 
PSc520077 0.2500 0.0075 SN Ia  SN Ia  0.792   1.1  1.0 0.001 0.002 0.022 0.792 0.183 
PSc520107 0.5190 0.0182 SN Ia  SN IIn 0.487   1.8  1.0 0.047 0.060 0.487 0.390 0.016 
PSc520188 0.2830 0.0090 SN Ia  SN Ia  0.963   1.1  1.0 0.002 0.004 0.031 0.963 0.000 
PSc530037 0.2700 0.1223 SN Ia  SN Ia  0.941   2.4  3.5 0.004 0.006 0.033 0.941 0.016 
PSc530061 0.0890 0.0990 SN Ia  SN Ibc 0.719   2.2  1.2 0.000 0.173 0.002 0.106 0.719 
PSc530085 0.6820 0.0661 SN IIn SN IIn 0.571   1.1  1.1 0.385 0.000 0.571 0.044 0.000 
PSc530086 0.0520 0.0629 SN Ia  SN Ia  0.494 141.6 39.2 0.000 0.155 0.074 0.494 0.277 
PSc530112 0.3150 0.0412 SN Ia  SN Ia  0.932   1.4  1.1 0.000 0.002 0.012 0.932 0.054 
PSc530128 0.1130 0.0536 SN II  SN II  0.843   5.6  1.6 0.000 0.843 0.019 0.015 0.123 
PSc530129 0.2320 0.0649 SN Ia  SLSN   0.452 -33.0  1.0 0.452 0.005 0.402 0.139 0.002 
PSc530175 0.1500 0.0404 SN Ia  SN Ibc 0.529   2.8  1.5 0.002 0.189 0.025 0.255 0.529 
PSc530219 0.3300 0.0397 SN Ia  SN Ia  0.729   1.3  1.2 0.005 0.040 0.178 0.729 0.048 
PSc530240 0.1184 0.0438 SN Ia  SN II  0.637   2.0  1.1 0.000 0.637 0.019 0.039 0.305 
PSc530249 0.2800 0.0401 SN Ia  SN Ia  0.461   2.6  1.4 0.002 0.196 0.211 0.461 0.130 
PSc530251 0.4100 0.0764 SN Ia  SN Ia  0.793   0.9  1.0 0.000 0.025 0.026 0.793 0.156 
PSc530585 0.4210 0.0369 SN Ia  SN Ia  0.969   1.5  1.0 0.000 0.000 0.029 0.969 0.002 
PSc540087 0.2840 0.0684 SN Ia  SN Ia  0.994   1.1  1.0 0.000 0.000 0.004 0.994 0.002 
PSc540095 0.1870 0.0352 SN Ia  SN Ia  0.992   4.6 17.1 0.000 0.001 0.007 0.992 0.000 
PSc540118 0.4760 0.0342 SN Ia  SN Ia  0.941   1.0  1.0 0.001 0.002 0.028 0.941 0.028 
PSc540163 0.3300 0.0262 SN Ia  SN Ia  0.839   1.2  1.0 0.000 0.040 0.009 0.839 0.112 
PSc540181 0.3090 0.0461 SN Ia  SN Ia  0.999   1.4  1.0 0.000 0.000 0.001 0.999 0.000 
PSc540215 0.0970 0.0384 SN II  SN II  0.679   0.9  1.0 0.000 0.679 0.002 0.072 0.247 
PSc550005 0.0740 0.0085 SN Ia  SN Ia  0.839  27.5  6.2 0.000 0.071 0.036 0.839 0.054 
PSc550041 0.2600 0.0356 SN Ia  SN Ia  0.966   2.6  1.0 0.001 0.001 0.026 0.966 0.006 
PSc550059 0.3200 0.0383 SN Ia  SN Ibc 0.670   1.6  1.0 0.000 0.020 0.015 0.295 0.670 
PSc550096 0.2120 0.0104 SN Ia  SN Ia  0.786   2.6  1.2 0.000 0.073 0.129 0.786 0.012 
PSc550130 0.0950 0.0267 SN II  SN II  0.933   1.8  1.0 0.000 0.933 0.000 0.007 0.060 
PSc550137 0.4210 0.0929 SN Ia  SN Ia  0.952   1.3  1.0 0.004 0.000 0.043 0.952 0.001 
PSc550154 0.2120 0.0259 SN Ia  SN Ia  0.977   1.9  1.0 0.000 0.000 0.002 0.977 0.021 
PSc550155 0.5150 0.0244 SN Ia  SN Ia  0.437   1.1  1.0 0.006 0.023 0.118 0.437 0.416 
PSc550190 0.0600 0.0098 SN Ibc SN II  0.560  17.3  2.3 0.000 0.560 0.005 0.150 0.285 
PSc550197 0.2480 0.0407 SN Ia  SN Ibc 0.471   1.3  1.0 0.000 0.031 0.038 0.460 0.471 
PSc550202 0.4220 0.0463 SN Ia  SN Ia  0.719   5.8  1.0 0.009 0.015 0.257 0.719 0.000 
PSc550218 0.3890 0.0465 SN Ia  SN Ia  0.907   1.5  1.0 0.001 0.012 0.015 0.907 0.065 
PSc550221 0.7800 0.0243 SN IIn SLSN   0.643   1.1  1.0 0.643 0.000 0.305 0.051 0.001 
PSc560027 0.4400 0.0259 SN Ia  SN Ia  0.949   4.1  1.1 0.004 0.005 0.039 0.949 0.003 
PSc560033 0.0830 0.0394 SN Ia  SN Ia  0.742  19.0  1.4 0.000 0.017 0.000 0.742 0.241 
PSc560054 0.3000 0.0336 SN Ia  SN Ia  0.366   1.4  1.0 0.000 0.217 0.086 0.366 0.331 
PSc560087 0.3100 0.0382 SN Ia  SN Ia  0.822   1.2  1.0 0.004 0.035 0.103 0.822 0.036 
PSc560116 0.0750 0.0266 SN Ia  SN II  0.631   6.7  3.4 0.000 0.631 0.001 0.093 0.275 
PSc560121 0.3650 0.0249 SN Ia  SN Ia  0.678   1.1  1.0 0.000 0.009 0.019 0.678 0.294 
PSc560152 0.2500 0.0807 SN Ia  SN Ia  0.976   1.7  1.0 0.000 0.005 0.010 0.976 0.009 
PSc570022 0.3000 0.0440 SN Ia  SN Ia  0.988   3.6  1.0 0.000 0.000 0.002 0.988 0.010 
PSc570025 0.3000 0.0643 SN Ia  SN Ia  0.771   2.1  1.0 0.002 0.027 0.161 0.771 0.039 
PSc570051 0.2300 0.0104 SN Ia  SN Ia  0.967   2.2  1.5 0.001 0.003 0.019 0.967 0.010 
PSc570056 0.2940 0.0303 SN Ia  SN Ia  0.926   1.5  1.0 0.000 0.005 0.007 0.926 0.062 
PSc570062 0.1250 0.0361 SN Ia  SN Ia  0.880  13.1  2.6 0.000 0.008 0.006 0.880 0.106 
PSc570096 0.0270 0.0286 SN II  SN II  0.732   6.1  2.8 0.000 0.732 0.005 0.031 0.232 
PSc580028 0.0440 0.0228 SN II  SN II  0.747  43.1  8.8 0.000 0.747 0.031 0.012 0.210 
PSc580084 0.1210 0.0432 SN II  SN II  0.901   4.0  1.0 0.000 0.901 0.009 0.007 0.083 
PSc580098 0.0066 0.0246 SN II  SN II  0.731  32.4  2.5 0.000 0.731 0.003 0.022 0.244 
PSc580104 0.3220 0.0293 SN Ia  SN Ia  0.993   1.9  1.0 0.000 0.001 0.004 0.993 0.002 
PSc580153 0.1000 0.0266 SN II  SN II  0.908   1.7  1.0 0.000 0.908 0.004 0.007 0.081 
PSc580234 0.1840 0.0253 SN IIn SN IIn 0.576   6.1  1.3 0.000 0.053 0.576 0.369 0.002 
PSc580235 0.3300 0.0189 SN Ia  SN Ia  0.911   2.0  1.2 0.000 0.015 0.006 0.911 0.068 
PSc580239 0.1930 0.0093 SN Ia  SN Ia  0.616   1.4  1.1 0.000 0.163 0.028 0.616 0.193 
PSc580270 0.2940 0.0235 SN Ia  SN Ia  0.803   1.6  1.0 0.000 0.022 0.003 0.803 0.172 
PSc580274 0.3300 0.0255 SN Ia  SN Ia  0.861   3.9  1.2 0.001 0.001 0.136 0.861 0.001 
PSc580275 0.3830 0.0127 SN Ia  SN Ia  0.872   2.3  1.0 0.000 0.004 0.119 0.872 0.005 
PSc580276 0.3390 0.0077 SN Ia  SN Ia  0.962   1.6  1.0 0.001 0.002 0.018 0.962 0.017 
PSc580280 0.2610 0.0074 SN IIn SN Ia  0.572   1.0  1.0 0.000 0.145 0.106 0.572 0.177 
PSc580289 0.2940 0.0373 SN IIn SN IIn 0.696   1.7  1.0 0.001 0.004 0.696 0.297 0.002 
PSc580300 0.2400 0.0218 SN Ia  SN Ia  0.782   2.7  1.0 0.000 0.004 0.006 0.782 0.208 
PSc580312 0.4040 0.0220 SN Ia  SN Ia  0.844   2.7  1.0 0.001 0.004 0.139 0.844 0.012 
PSc580327 0.4000 0.0217 SN Ia  SN Ia  0.824   2.6  1.0 0.003 0.016 0.125 0.824 0.032 
PSc590002 0.2000 0.0273 SN Ia  SN Ia  0.957   1.8  1.0 0.000 0.001 0.004 0.957 0.038 
PSc590005 0.1750 0.0272 SN Ia  SN Ia  0.901   2.2  1.1 0.000 0.000 0.004 0.901 0.095 
PSc590031 0.3400 0.0185 SN Ia  SN Ia  0.913   1.9  1.0 0.000 0.002 0.009 0.913 0.076 
PSc590045 0.1300 0.0204 SN II  SN II  0.769   1.8  1.0 0.000 0.769 0.000 0.028 0.203 
PSc590097 0.2320 0.0272 SN Ia  SN Ia  0.641  -1.6  1.0 0.002 0.058 0.231 0.641 0.068 
PSc590123 0.5125 0.0218 SLSN   SN IIn 0.521  -3.1  1.1 0.384 0.002 0.521 0.091 0.002 
PSc590194 0.0894 0.0235 SN Ia  SN Ia  0.627   4.1  1.1 0.000 0.152 0.067 0.627 0.154 
PSc590287 0.1500 0.0261 SN Ia  SN Ia  0.451        4.8 0.037 0.217 0.268 0.451 0.027 


==> anc/datafile5.txt <==
Title: Photometric Classification of 2315 Pan-STARRS1 Supernovae with Superphot 
Authors: Hosseinzadeh G., Dauphin F., Villar V.A., Berger E., Jones D.O., 
    Challis P., Chornock R., Drout M.R., Foley R.J., Kirshner R.P., Lunnan R.,
    Margutti R., Milisavljevic D., Pan Y., Rest A., Scolnic D.M., Magnier E.,
    Metcalfe N., Wainscoat R., Waters C.
Table: Rare Transients
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 A9     ---   Name    Transient Name
  11- 16 F6.4   ---   z       Transient Redshift 
  18- 23 F6.4   mag   E(B-V)  Milky Way E(B-V) (1)
  25- 36 A12    ---   SClass  Spectroscopic Classification
  38- 43 A6     ---   PClass  Photometric Classification
  45- 49 F5.3   ---   Conf    Classification confidence 
  51- 53 F3.1   ---   chi2    Reduced {chi}^2 statistic
  55- 57 F3.1   ---   R       Maximum Gelman & Rubin (1992StaSc...7..457G) convergence statistic
  59- 63 F5.3   ---   pSLSN   [0,1] Classification probability, SLSN 
  65- 69 F5.3   ---   pSNII   [0,1] Classification probability, SNII 
  71- 75 F5.3   ---   pSNIIn  [0,1] Classification probability, SNIIn
  77- 81 F5.3   ---   pSNIa   [0,1] Classification probability, SNIa 
  83- 87 F5.3   ---   pSNIbc  [0,1] Classification probability, SNIbc
--------------------------------------------------------------------------------
Note (1): E(B-V) from the Milky Way extinction maps of Schlafly & 
    Finkbeiner (2011ApJ...737..103S)
Note (2): Rows where {chi}^2 is null (blank) are where {chi}^2 went to infinity.
--------------------------------------------------------------------------------
PS0910012 0.0790 0.0073 SN Iax       SN II  0.830 4.8 3.0 0.000 0.830 0.002 0.056 0.112 
PSc010411 0.0740 0.0091 FELT         SN II  0.515 6.2 1.0 0.000 0.515 0.000 0.097 0.388 
PSc040777 0.1680 0.0134 TDE          SN IIn 0.772 1.2 1.0 0.000 0.036 0.772 0.186 0.006 
PSc080333 1.3883 0.0537 Lensed SN Ia SLSN   0.853 1.0 1.0 0.853 0.000 0.038 0.109 0.000 
PSc091902 0.1120 0.0563 FELT         SN Ibc 0.477 1.4 1.0 0.000 0.322 0.003 0.198 0.477 
PSc120170 0.4046 0.0303 TDE          SN IIn 0.637 2.4 1.0 0.023 0.015 0.637 0.323 0.002 
PSc150020 0.3230 0.0191 FELT         SN Ia  0.741 1.5 1.0 0.046 0.000 0.140 0.741 0.073 
PSc340012 0.6460 0.0302 FELT         SN Ia  0.704 1.3 1.0 0.070 0.001 0.186 0.704 0.039 
PSc350224 0.1010 0.0300 FELT         SN Ibc 0.575 2.3 1.1 0.000 0.394 0.000 0.031 0.575 
PSc350352 0.4050 0.0118 FELT         SN Ia  0.727 1.4 1.1 0.032 0.000 0.164 0.727 0.077 
PSc370290 0.0535 0.0310 SN Ibn       SN Ia  0.567 6.0 2.2 0.000 0.060 0.159 0.567 0.214 
PSc370330 0.1760 0.0193 SN IIb?      SN Ibc 0.779 0.9 1.0 0.000 0.046 0.037 0.138 0.779 
PSc440088 0.2750 0.0970 FELT         SN Ia  0.692 1.8 1.0 0.003 0.022 0.066 0.692 0.217 
PSc570006 0.2693 0.0638 FELT         SN Ia  0.682 2.3 1.1 0.027 0.013 0.173 0.682 0.105 
PSc570060 0.2450 0.0620 FELT         SN II  0.813 3.1 1.0 0.000 0.813 0.012 0.055 0.120 
PSc580304 0.2960 0.0292 FELT         SN II  0.400 3.5 1.0 0.000 0.400 0.089 0.385 0.126 


==> anc/dbf13.txt <==
Title: Photometric Classification of 2315 Pan-STARRS1 Supernovae with Superphot 
Authors: Hosseinzadeh G., Dauphin F., Villar V.A., Berger E., Jones D.O., 
    Challis P., Chornock R., Drout M.R., Foley R.J., Kirshner R.P., Lunnan R.,
    Margutti R., Milisavljevic D., Pan Y., Rest A., Scolnic D.M., Magnier E.,
    Metcalfe N., Wainscoat R., Waters C.
Table: Data behind Figure 13 -- hyperparameters of the classifier
================================================================================
Byte-by-byte Description of file: dbf13.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label        Explanations
--------------------------------------------------------------------------------
   1-  7 A7     ---   criterion    classifier, criterion
   9- 10 I2     ---   maxdepth     classifier, max depth
  12- 13 I2     ---   maxfeatures  classifier, max features
  15- 17 I3     ---   nestimators  classifier, number of estimators
  19- 36 F18.16 ---   SLSN-c       SLSN completeness
  38- 55 F18.16 ---   SLSN-p       SLSN purity
  57- 74 F18.16 ---   SNII-c       SNII completeness
  76- 93 F18.16 ---   SNII-p       SNII purity
  95-112 F18.16 ---   SNIIn-c      SNIIn completeness
 114-132 F19.17 ---   SNIIn-p      SNIIn purity
 134-151 F18.16 ---   SNIa-c       SNIa completeness
 153-170 F18.16 ---   SNIa-p       SNIa purity
 172-190 F19.17 ---   SNIbc-c      SNIbc completeness
 192-211 F20.18 ---   SNIbc-p      SNIbc purity
 213-230 F18.16 ---   Accuracy     Accuracy
 232-249 F18.16 ---   F1           F1 Score
--------------------------------------------------------------------------------
gini    20 25  10 0.8235294117647058 0.7368421052631579 0.8602150537634409 0.7476635514018691 0.5416666666666666 0.41935483870967744 0.8465346534653465 0.9606741573033708 0.42105263157894735 0.18181818181818182  0.8204667863554758 0.6408946608946609 
entropy 25 20 500 0.8235294117647058 0.7                0.8817204301075269 0.7454545454545455 0.5416666666666666 0.40625             0.849009900990099  0.9661971830985916 0.42105263157894735 0.2                  0.8258527827648114 0.6407863003967493 
entropy 30 20 500 0.8235294117647058 0.7                0.8817204301075269 0.7454545454545455 0.5416666666666666 0.40625             0.849009900990099  0.9661971830985916 0.42105263157894735 0.2                  0.8258527827648114 0.6407863003967493 
gini    25  5 100 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.7391304347826086 0.5416666666666666 0.38235294117647056 0.8564356435643564 0.969187675070028  0.3684210526315789  0.23333333333333334  0.8348294434470377 0.6394939549052486 
gini    15 10  10 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7545454545454545 0.5416666666666666 0.40625             0.849009900990099  0.9716713881019831 0.42105263157894735 0.1951219512195122   0.8276481149012568 0.6383474389978956 
entropy 30 20 100 0.8235294117647058 0.7                0.8817204301075269 0.7454545454545455 0.5416666666666666 0.38235294117647056 0.8465346534653465 0.9688385269121813 0.42105263157894735 0.2                  0.8240574506283662 0.6375335087205671 
entropy 25 20 100 0.8235294117647058 0.7                0.8817204301075269 0.7454545454545455 0.5416666666666666 0.38235294117647056 0.8465346534653465 0.9688385269121813 0.42105263157894735 0.2                  0.8240574506283662 0.6375335087205671 
gini    30  5 100 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7368421052631579 0.5416666666666666 0.38235294117647056 0.8564356435643564 0.969187675070028  0.3684210526315789  0.22580645161290322  0.8330341113105925 0.6372083998805632 
entropy 30 15  50 0.8235294117647058 0.7                0.9032258064516129 0.75               0.5                0.36363636363636365 0.849009900990099  0.9689265536723164 0.42105263157894735 0.21052631578947367  0.8276481149012568 0.6366073060911515 
entropy 25 15  50 0.8235294117647058 0.7                0.9032258064516129 0.75               0.5                0.36363636363636365 0.849009900990099  0.9689265536723164 0.42105263157894735 0.21052631578947367  0.8276481149012568 0.6366073060911515 
entropy 25 15 200 0.8235294117647058 0.7                0.8924731182795699 0.7410714285714286 0.5416666666666666 0.40625             0.849009900990099  0.9661971830985916 0.3684210526315789  0.18421052631578946  0.8258527827648114 0.6360466841110922 
entropy 30 15 200 0.8235294117647058 0.7                0.8924731182795699 0.7410714285714286 0.5416666666666666 0.40625             0.849009900990099  0.9661971830985916 0.3684210526315789  0.18421052631578946  0.8258527827648114 0.6360466841110922 
gini    30 25  10 0.8235294117647058 0.6666666666666666 0.8602150537634409 0.7476635514018691 0.5416666666666666 0.43333333333333335 0.8465346534653465 0.957983193277311  0.42105263157894735 0.19047619047619047  0.8204667863554758 0.63588720286195   
gini    25 25  10 0.8235294117647058 0.6666666666666666 0.8602150537634409 0.7476635514018691 0.5416666666666666 0.43333333333333335 0.8465346534653465 0.957983193277311  0.42105263157894735 0.19047619047619047  0.8204667863554758 0.63588720286195   
entropy 25 20  50 0.8235294117647058 0.7                0.8817204301075269 0.7387387387387387 0.5416666666666666 0.40625             0.8514851485148515 0.9635854341736695 0.3684210526315789  0.1891891891891892   0.8258527827648114 0.6358075254109884 
entropy 30 20  50 0.8235294117647058 0.7                0.8817204301075269 0.7387387387387387 0.5416666666666666 0.40625             0.8514851485148515 0.9635854341736695 0.3684210526315789  0.1891891891891892   0.8258527827648114 0.6358075254109884 
gini    20 10  10 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7454545454545455 0.5416666666666666 0.3939393939393939  0.844059405940594  0.963276836158192  0.42105263157894735 0.20512820512820512  0.822262118491921  0.6352924892524278 
gini    30  5 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8564356435643564 0.9664804469273743 0.42105263157894735 0.23529411764705882  0.8312387791741472 0.6348183454531584 
entropy 30  5 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.42105263157894735 0.2222222222222222   0.8258527827648114 0.63451433084034   
entropy 25  5 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.42105263157894735 0.2222222222222222   0.8258527827648114 0.63451433084034   
gini    30 25  20 0.8235294117647058 0.7                0.8817204301075269 0.7256637168141593 0.5833333333333334 0.4375              0.8514851485148515 0.9717514124293786 0.3157894736842105  0.15789473684210525  0.8258527827648114 0.6342102584880355 
gini    25 25  20 0.8235294117647058 0.7                0.8817204301075269 0.7256637168141593 0.5833333333333334 0.4375              0.8514851485148515 0.9717514124293786 0.3157894736842105  0.15789473684210525  0.8258527827648114 0.6342102584880355 
entropy 20 20 500 0.8235294117647058 0.7                0.8817204301075269 0.7387387387387387 0.5416666666666666 0.40625             0.849009900990099  0.9661971830985916 0.3684210526315789  0.1794871794871795   0.8240574506283662 0.634032833375809  
entropy 20 20  50 0.8235294117647058 0.7                0.8817204301075269 0.7454545454545455 0.5416666666666666 0.3939393939393939  0.849009900990099  0.9634831460674157 0.3684210526315789  0.18421052631578946  0.8240574506283662 0.6338048990136104 
entropy 20 20 100 0.8235294117647058 0.7                0.8817204301075269 0.7387387387387387 0.5416666666666666 0.3939393939393939  0.849009900990099  0.9661971830985916 0.3684210526315789  0.18421052631578946  0.8240574506283662 0.633250705642683  
gini    20 10  20 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7241379310344828 0.5416666666666666 0.43333333333333335 0.8564356435643564 0.9664804469273743 0.3157894736842105  0.1875               0.8312387791741472 0.6331163877055006 
entropy 20  5 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8465346534653465 0.9633802816901409 0.42105263157894735 0.21052631578947367  0.8240574506283662 0.6329698728649445 
entropy 25  5 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8465346534653465 0.9633802816901409 0.42105263157894735 0.21052631578947367  0.8240574506283662 0.6329698728649445 
entropy 25 15 100 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.75               0.5                0.375               0.844059405940594  0.9660056657223796 0.42105263157894735 0.20512820512820512  0.8240574506283662 0.6323425001392327 
entropy 30 15 100 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.75               0.5                0.375               0.844059405940594  0.9660056657223796 0.42105263157894735 0.20512820512820512  0.8240574506283662 0.6323425001392327 
gini    25  5  50 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.7327586206896551 0.5416666666666666 0.40625             0.8539603960396039 0.9691011235955056 0.3157894736842105  0.1875               0.8312387791741472 0.6315427606449278 
entropy 20  5 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.375               0.844059405940594  0.9660056657223796 0.42105263157894735 0.21052631578947367  0.822262118491921  0.6305730467426212 
gini    25 25 100 0.8235294117647058 0.7                0.8817204301075269 0.7321428571428571 0.5416666666666666 0.43333333333333335 0.8514851485148515 0.9635854341736695 0.3157894736842105  0.15789473684210525  0.8240574506283662 0.6305676282825463 
gini    20  5 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5416666666666666 0.40625             0.8589108910891089 0.9665738161559888 0.3157894736842105  0.1875               0.8312387791741472 0.6303629353275675 
gini    30  5  50 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.7327586206896551 0.5416666666666666 0.40625             0.8514851485148515 0.9690140845070423 0.3157894736842105  0.18181818181818182  0.829443447037702  0.6303500084964615 
entropy 20 15 200 0.8235294117647058 0.7                0.8924731182795699 0.7410714285714286 0.5416666666666666 0.40625             0.849009900990099  0.9634831460674157 0.3157894736842105  0.16216216216216217  0.8240574506283662 0.629543172367306  
entropy 30  5  50 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7217391304347827 0.5                0.375               0.8514851485148515 0.9635854341736695 0.3684210526315789  0.21875              0.8258527827648114 0.6284147696436195 
gini    20 25 200 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7387387387387387 0.5416666666666666 0.43333333333333335 0.8539603960396039 0.9636871508379888 0.3157894736842105  0.16216216216216217  0.8258527827648114 0.6284085361362853 
entropy 25 10 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8514851485148515 0.9635854341736695 0.3684210526315789  0.19444444444444445  0.8258527827648114 0.6283161762236488 
entropy 20 10 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8514851485148515 0.9635854341736695 0.3684210526315789  0.19444444444444445  0.8258527827648114 0.6283161762236488 
entropy 30 10 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8514851485148515 0.9635854341736695 0.3684210526315789  0.19444444444444445  0.8258527827648114 0.6283161762236488 
gini    25 20 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5416666666666666 0.41935483870967744 0.8539603960396039 0.9691011235955056 0.3157894736842105  0.16216216216216217  0.8276481149012568 0.6283011853358451 
entropy 30  5 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7280701754385965 0.5                0.3870967741935484  0.849009900990099  0.9607843137254902 0.3684210526315789  0.20588235294117646  0.8240574506283662 0.6281469037328475 
gini    30 25  50 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7321428571428571 0.5416666666666666 0.4482758620689655  0.8514851485148515 0.9662921348314607 0.3157894736842105  0.15384615384615385  0.8240574506283662 0.6279135705235763 
gini    25 25  50 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7321428571428571 0.5416666666666666 0.4482758620689655  0.8514851485148515 0.9662921348314607 0.3157894736842105  0.15384615384615385  0.8240574506283662 0.6279135705235763 
gini    15 15  20 0.8235294117647058 0.7                0.9032258064516129 0.7241379310344828 0.5833333333333334 0.45161290322580644 0.8391089108910891 0.9713467048710601 0.2631578947368421  0.12195121951219512  0.8186714542190305 0.6273480980170013 
entropy 20  5 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.4                 0.8465346534653465 0.9606741573033708 0.3684210526315789  0.18421052631578946  0.822262118491921  0.6273313364712594 
gini    30 20 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5416666666666666 0.41935483870967744 0.8514851485148515 0.9690140845070423 0.3157894736842105  0.15789473684210525  0.8258527827648114 0.6272615308636963 
gini    15 15  10 0.8235294117647058 0.7                0.8924731182795699 0.7410714285714286 0.5833333333333334 0.4                 0.8341584158415841 0.9656160458452722 0.3157894736842105  0.14634146341463414  0.8150807899461401 0.6272350893770631 
entropy 20  5  50 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7241379310344828 0.5                0.375               0.8465346534653465 0.9661016949152542 0.3684210526315789  0.20588235294117646  0.8240574506283662 0.6271533797223363 
entropy 25 10 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.3684210526315789  0.1891891891891892   0.8240574506283662 0.6271186836270276 
entropy 30 10 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.3684210526315789  0.1891891891891892   0.8240574506283662 0.6271186836270276 
gini    20 25 100 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7363636363636363 0.5416666666666666 0.4482758620689655  0.8539603960396039 0.9663865546218487 0.3157894736842105  0.15                 0.8240574506283662 0.6271058476872616 
gini    30  5 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7477477477477478 0.5                0.3870967741935484  0.8564356435643564 0.9664804469273743 0.3684210526315789  0.2                  0.829443447037702  0.6270867173414648 
entropy 25  5  50 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7304347826086957 0.5                0.375               0.8465346534653465 0.9661016949152542 0.3684210526315789  0.2                  0.8240574506283662 0.6269479541941699 
entropy 30  5 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8465346534653465 0.9606741573033708 0.3684210526315789  0.1891891891891892   0.822262118491921  0.626592367837554  
entropy 20 15 100 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7368421052631579 0.5                0.375               0.8465346534653465 0.9688385269121813 0.3684210526315789  0.1891891891891892   0.8240574506283662 0.6261148894866538 
entropy 25 10  20 0.7647058823529411 0.65               0.8817204301075269 0.7454545454545455 0.5416666666666666 0.40625             0.8415841584158416 0.9686609686609686 0.42105263157894735 0.18181818181818182  0.8186714542190305 0.625900139202263  
entropy 20 10  10 0.7647058823529411 0.65               0.8817204301075269 0.7387387387387387 0.5416666666666666 0.38235294117647056 0.844059405940594  0.96875            0.42105263157894735 0.2                  0.8204667863554758 0.6256405952386975 
entropy 25  5 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7280701754385965 0.5                0.375               0.8465346534653465 0.9633802816901409 0.3684210526315789  0.2                  0.822262118491921  0.6255581861989185 
gini    25 10  20 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7304347826086957 0.5416666666666666 0.3939393939393939  0.844059405940594  0.963276836158192  0.3157894736842105  0.17647058823529413  0.822262118491921  0.6253652011859073 
entropy 20 15  20 0.8235294117647058 0.6666666666666666 0.9247311827956989 0.7350427350427351 0.5                0.375               0.8514851485148515 0.9690140845070423 0.3157894736842105  0.1875               0.829443447037702  0.6252422267013733 
gini    25  5 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7477477477477478 0.5                0.375               0.8539603960396039 0.9663865546218487 0.3684210526315789  0.2                  0.8276481149012568 0.625241320850813  
entropy 20 20  10 0.7647058823529411 0.6842105263157895 0.8709677419354839 0.7168141592920354 0.5833333333333334 0.42424242424242425 0.8366336633663366 0.9657142857142857 0.3684210526315789  0.16666666666666666  0.8132854578096947 0.6251835960494387 
gini    25  5 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.375               0.8539603960396039 0.9691011235955056 0.3684210526315789  0.20588235294117646  0.8276481149012568 0.624878213895385  
gini    15  5  10 0.8235294117647058 0.7                0.8817204301075269 0.7192982456140351 0.625              0.40540540540540543 0.8415841584158416 0.9742120343839542 0.2631578947368421  0.13513513513513514  0.8186714542190305 0.6244912888577716 
gini    25 25 200 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7387387387387387 0.5                0.42857142857142855 0.8564356435643564 0.9611111111111111 0.3157894736842105  0.16216216216216217  0.8258527827648114 0.62446940240369   
entropy 30 10  50 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.7456140350877193 0.5                0.3870967741935484  0.8514851485148515 0.9662921348314607 0.3157894736842105  0.17142857142857143  0.8276481149012568 0.6243894320782192 
gini    20  5  50 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7321428571428571 0.5416666666666666 0.40625             0.849009900990099  0.9634831460674157 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6243882433356117 
entropy 25 10  50 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.7391304347826086 0.5                0.3870967741935484  0.8514851485148515 0.9690140845070423 0.3157894736842105  0.17142857142857143  0.8276481149012568 0.6238383038268622 
gini    30 10  20 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7304347826086957 0.5416666666666666 0.38235294117647056 0.8415841584158416 0.9631728045325779 0.3157894736842105  0.17647058823529413  0.8204667863554758 0.6235016128424277 
gini    15 15  50 0.8235294117647058 0.7                0.8924731182795699 0.7345132743362832 0.5833333333333334 0.42424242424242425 0.8366336633663366 0.9684813753581661 0.2631578947368421  0.11904761904761904  0.8150807899461401 0.6230973719515945 
entropy 30 10  20 0.7647058823529411 0.65               0.8817204301075269 0.7522935779816514 0.5                0.36363636363636365 0.8366336633663366 0.9657142857142857 0.47368421052631576 0.2                  0.8150807899461401 0.6226876493076786 
gini    15 10  20 0.8235294117647058 0.7                0.8709677419354839 0.7297297297297297 0.5833333333333334 0.4375              0.8415841584158416 0.9686609686609686 0.2631578947368421  0.11627906976744186  0.8150807899461401 0.6225653956103709 
entropy 25 20 200 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7363636363636363 0.5                0.3870967741935484  0.849009900990099  0.9661971830985916 0.3684210526315789  0.175                0.8204667863554758 0.6224688501469111 
entropy 30 20 200 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7363636363636363 0.5                0.3870967741935484  0.849009900990099  0.9661971830985916 0.3684210526315789  0.175                0.8204667863554758 0.6224688501469111 
gini    30 25 200 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7387387387387387 0.5                0.41379310344827586 0.8539603960396039 0.9610027855153204 0.3157894736842105  0.16216216216216217  0.8240574506283662 0.6224409219241936 
entropy 30 10 100 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7321428571428571 0.5                0.41379310344827586 0.8539603960396039 0.9610027855153204 0.3157894736842105  0.16666666666666666  0.8240574506283662 0.6224358289779242 
entropy 20 10 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.8539603960396039 0.9636871508379888 0.3157894736842105  0.17647058823529413  0.8258527827648114 0.622191577941697  
entropy 20 10 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.8539603960396039 0.9636871508379888 0.3157894736842105  0.17647058823529413  0.8258527827648114 0.622191577941697  
gini    30 20 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.4                 0.8514851485148515 0.9635854341736695 0.3157894736842105  0.16216216216216217  0.8240574506283662 0.6218803897878624 
gini    25 20 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.4                 0.8514851485148515 0.9635854341736695 0.3157894736842105  0.16216216216216217  0.8240574506283662 0.6218803897878624 
entropy 20 20 200 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7363636363636363 0.5                0.375               0.849009900990099  0.9661971830985916 0.3684210526315789  0.1794871794871795   0.8204667863554758 0.621728643538791  
entropy 25 10 100 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7297297297297297 0.5                0.41379310344827586 0.8564356435643564 0.9611111111111111 0.3157894736842105  0.16666666666666666  0.8240574506283662 0.621546184297342  
gini    25 10 100 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.5                0.4                 0.8564356435643564 0.9637883008356546 0.3157894736842105  0.1875               0.8276481149012568 0.6213131823868819 
entropy 20 15  50 0.8235294117647058 0.7                0.8924731182795699 0.7345132743362832 0.5                0.36363636363636365 0.849009900990099  0.9661971830985916 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6211274532200528 
entropy 20 20  20 0.8235294117647058 0.7                0.8602150537634409 0.7272727272727273 0.5416666666666666 0.40625             0.844059405940594  0.96875            0.3157894736842105  0.13953488372093023  0.8150807899461401 0.6209769200314249 
entropy 25 25 100 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.7368421052631579 0.5416666666666666 0.38235294117647056 0.8465346534653465 0.9661016949152542 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6205297551112506 
entropy 30 25 100 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.7368421052631579 0.5416666666666666 0.38235294117647056 0.8465346534653465 0.9661016949152542 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6205297551112506 
gini    20  5 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8564356435643564 0.9637883008356546 0.3157894736842105  0.18181818181818182  0.8276481149012568 0.620356789477398  
gini    20 25  20 0.8235294117647058 0.7                0.8817204301075269 0.7321428571428571 0.5                0.3870967741935484  0.849009900990099  0.9689265536723164 0.3157894736842105  0.15                 0.8204667863554758 0.6203046832482009 
entropy 25 15 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.3157894736842105  0.16216216216216217  0.822262118491921  0.6199758264841705 
entropy 20 15 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.3157894736842105  0.16216216216216217  0.822262118491921  0.6199758264841705 
entropy 30 15 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.3157894736842105  0.16216216216216217  0.822262118491921  0.6199758264841705 
gini    30 10 100 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.8539603960396039 0.9610027855153204 0.3157894736842105  0.1875               0.8258527827648114 0.6199513494886519 
gini    30 25 100 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7256637168141593 0.5                0.41379310344827586 0.849009900990099  0.9634831460674157 0.3157894736842105  0.15789473684210525  0.8204667863554758 0.6197893387067228 
gini    15 15 100 0.8235294117647058 0.7                0.8709677419354839 0.7297297297297297 0.5833333333333334 0.42424242424242425 0.8366336633663366 0.9684813753581661 0.2631578947368421  0.11363636363636363  0.8114901256732495 0.6197149993197999 
gini    20 10 500 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7321428571428571 0.5                0.41379310344827586 0.8539603960396039 0.9636871508379888 0.3157894736842105  0.16666666666666666  0.8240574506283662 0.6188945071666807 
gini    25 15  10 0.8235294117647058 0.7                0.8817204301075269 0.7387387387387387 0.5833333333333334 0.3684210526315789  0.844059405940594  0.9742857142857143 0.2631578947368421  0.13157894736842105  0.8186714542190305 0.6184478217841742 
gini    30 15  10 0.8235294117647058 0.7                0.8817204301075269 0.7387387387387387 0.5833333333333334 0.3684210526315789  0.844059405940594  0.9742857142857143 0.2631578947368421  0.13157894736842105  0.8186714542190305 0.6184478217841742 
gini    15 25  10 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7280701754385965 0.5                0.36363636363636365 0.8341584158415841 0.9656160458452722 0.3684210526315789  0.175                0.8132854578096947 0.6184403121932452 
entropy 15 20 100 0.8235294117647058 0.7                0.8817204301075269 0.7256637168141593 0.5416666666666666 0.3939393939393939  0.8465346534653465 0.9633802816901409 0.2631578947368421  0.1388888888888889   0.8186714542190305 0.6184035130114978 
entropy 20 25 500 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.7241379310344828 0.5416666666666666 0.38235294117647056 0.8415841584158416 0.9659090909090909 0.3157894736842105  0.16666666666666666  0.8186714542190305 0.6183957106280156 
entropy 15 20  10 0.7647058823529411 0.6842105263157895 0.8817204301075269 0.7192982456140351 0.5416666666666666 0.41935483870967744 0.8415841584158416 0.96045197740113   0.3157894736842105  0.15384615384615385  0.8150807899461401 0.6182428406808829 
gini    20  5 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.8514851485148515 0.9635854341736695 0.3157894736842105  0.17647058823529413  0.8240574506283662 0.6181252557510886 
gini    20 10 100 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.8514851485148515 0.9635854341736695 0.3157894736842105  0.17647058823529413  0.8240574506283662 0.6181252557510886 
entropy 15 15  50 0.8235294117647058 0.7                0.8817204301075269 0.7256637168141593 0.5416666666666666 0.38235294117647056 0.8514851485148515 0.9717514124293786 0.2631578947368421  0.1388888888888889   0.822262118491921  0.6181238041075701 
gini    20 10 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8514851485148515 0.9635854341736695 0.3157894736842105  0.17142857142857143  0.8240574506283662 0.6180728522961144 
gini    30 10 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7410714285714286 0.5                0.3870967741935484  0.8514851485148515 0.9635854341736695 0.3157894736842105  0.17142857142857143  0.8240574506283662 0.6180728522961144 
gini    30 10 500 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7321428571428571 0.5                0.4                 0.8539603960396039 0.9636871508379888 0.3157894736842105  0.17142857142857143  0.8240574506283662 0.6180254391278013 
gini    25 10 500 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7321428571428571 0.5                0.4                 0.8539603960396039 0.9636871508379888 0.3157894736842105  0.17142857142857143  0.8240574506283662 0.6180254391278013 
entropy 20 10  20 0.7647058823529411 0.65               0.8817204301075269 0.7454545454545455 0.5                0.3870967741935484  0.8514851485148515 0.9662921348314607 0.3684210526315789  0.175                0.822262118491921  0.6178998811906622 
gini    30 15 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.4                 0.849009900990099  0.9634831460674157 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6178063604481591 
gini    25 15 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.4                 0.849009900990099  0.9634831460674157 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6178063604481591 
gini    20 15  50 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7522935779816514 0.5                0.3870967741935484  0.8465346534653465 0.9606741573033708 0.3157894736842105  0.15                 0.8186714542190305 0.6176953520508162 
entropy 20 25 200 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.7304347826086957 0.5416666666666666 0.38235294117647056 0.8391089108910891 0.9658119658119658 0.3157894736842105  0.15789473684210525  0.8168761220825853 0.6173459905612162 
gini    25 20 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.5                0.4                 0.849009900990099  0.9661971830985916 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6172656329178069 
gini    30 20 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.5                0.4                 0.849009900990099  0.9661971830985916 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6172656329178069 
gini    25 15  20 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.75               0.5                0.35294117647058826 0.8415841584158416 0.9659090909090909 0.3684210526315789  0.16666666666666666  0.8150807899461401 0.6171168908314751 
gini    30 15  20 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.75               0.5                0.35294117647058826 0.8415841584158416 0.9659090909090909 0.3684210526315789  0.16666666666666666  0.8150807899461401 0.6171168908314751 
gini    20 15 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.3157894736842105  0.17142857142857143  0.822262118491921  0.6169982796400783 
gini    25 20  50 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7454545454545455 0.4583333333333333 0.3793103448275862  0.8514851485148515 0.9662921348314607 0.3684210526315789  0.175                0.822262118491921  0.6166952248916663 
entropy 25 25 500 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.7217391304347827 0.5416666666666666 0.38235294117647056 0.8415841584158416 0.9659090909090909 0.3157894736842105  0.16216216216216217  0.8168761220825853 0.616466324224945  
entropy 30 25 500 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.7217391304347827 0.5416666666666666 0.38235294117647056 0.8415841584158416 0.9659090909090909 0.3157894736842105  0.16216216216216217  0.8168761220825853 0.616466324224945  
gini    25 15 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.849009900990099  0.9661971830985916 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6164280464153828 
gini    30 15 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.849009900990099  0.9661971830985916 0.3157894736842105  0.16666666666666666  0.822262118491921  0.6164280464153828 
entropy 25 15  20 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.36363636363636365 0.849009900990099  0.9744318181818182 0.3157894736842105  0.15789473684210525  0.822262118491921  0.6163307405514866 
entropy 30 15  20 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.36363636363636365 0.849009900990099  0.9744318181818182 0.3157894736842105  0.15789473684210525  0.822262118491921  0.6163307405514866 
gini    25 10 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7410714285714286 0.5                0.375               0.849009900990099  0.9634831460674157 0.3157894736842105  0.17142857142857143  0.822262118491921  0.6162260090501426 
gini    20 20 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.849009900990099  0.9689265536723164 0.3157894736842105  0.16216216216216217  0.822262118491921  0.6158873007857305 
gini    15 25 100 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7363636363636363 0.5416666666666666 0.4482758620689655  0.8391089108910891 0.9630681818181818 0.2631578947368421  0.1111111111111111   0.8114901256732495 0.61570261929493   
gini    25 10  10 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.3333333333333333  0.8292079207920792 0.9598853868194842 0.3684210526315789  0.18421052631578946  0.8096947935368043 0.615611123891421  
gini    30 10  10 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7345132743362832 0.5                0.3333333333333333  0.8292079207920792 0.9598853868194842 0.3684210526315789  0.18421052631578946  0.8096947935368043 0.615611123891421  
gini    20 15  10 0.8235294117647058 0.7                0.8924731182795699 0.7345132743362832 0.5416666666666666 0.37142857142857144 0.8366336633663366 0.9629629629629629 0.2631578947368421  0.13157894736842105  0.8132854578096947 0.6148125600957445 
entropy 15 15 500 0.8235294117647058 0.7                0.8924731182795699 0.7280701754385965 0.5416666666666666 0.40625             0.849009900990099  0.9634831460674157 0.21052631578947367 0.11428571428571428  0.8204667863554758 0.6147509130575491 
entropy 15 15 200 0.8235294117647058 0.7                0.8924731182795699 0.7280701754385965 0.5416666666666666 0.40625             0.849009900990099  0.9634831460674157 0.21052631578947367 0.11428571428571428  0.8204667863554758 0.6147509130575491 
entropy 30 25 200 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.7217391304347827 0.5416666666666666 0.37142857142857144 0.8391089108910891 0.9658119658119658 0.3157894736842105  0.16216216216216217  0.8150807899461401 0.6146552141439334 
entropy 15 10  20 0.7647058823529411 0.6842105263157895 0.8817204301075269 0.7256637168141593 0.5                0.375               0.8514851485148515 0.9608938547486033 0.3157894736842105  0.17142857142857143  0.8204667863554758 0.6144039033955708 
gini    15 25 200 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7192982456140351 0.5416666666666666 0.43333333333333335 0.8366336633663366 0.9657142857142857 0.2631578947368421  0.11904761904761904  0.8114901256732495 0.614216053702609  
entropy 20  5  20 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7410714285714286 0.4583333333333333 0.36666666666666664 0.8391089108910891 0.9576271186440678 0.3684210526315789  0.1794871794871795   0.8150807899461401 0.6141901272328607 
entropy 15 15  10 0.8235294117647058 0.7                0.8817204301075269 0.7130434782608696 0.5                0.3333333333333333  0.844059405940594  0.9715099715099715 0.3157894736842105  0.17142857142857143  0.8168761220825853 0.6141503551437326 
gini    15  5 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.5                0.375               0.844059405940594  0.963276836158192  0.3157894736842105  0.17142857142857143  0.8186714542190305 0.6140821767298766 
gini    20 10  50 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7410714285714286 0.5                0.375               0.8465346534653465 0.9688385269121813 0.3157894736842105  0.15789473684210525  0.8204667863554758 0.6140738541141456 
entropy 20 10  50 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7241379310344828 0.5                0.3870967741935484  0.849009900990099  0.9661971830985916 0.2631578947368421  0.14705882352941177  0.822262118491921  0.613906710994056  
gini    30 15  50 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7321428571428571 0.5416666666666666 0.3939393939393939  0.844059405940594  0.9660056657223796 0.2631578947368421  0.13157894736842105  0.8168761220825853 0.6138691510811374 
gini    25 15  50 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7321428571428571 0.5416666666666666 0.3939393939393939  0.844059405940594  0.9660056657223796 0.2631578947368421  0.13157894736842105  0.8168761220825853 0.6138691510811374 
gini    30 20  50 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7454545454545455 0.4583333333333333 0.36666666666666664 0.8465346534653465 0.9661016949152542 0.3684210526315789  0.17073170731707318  0.8186714542190305 0.613789180454634  
entropy 20 25  20 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.717948717948718  0.5416666666666666 0.40625             0.8415841584158416 0.96045197740113   0.2631578947368421  0.14285714285714285  0.8168761220825853 0.6137581494045874 
entropy 30 10  10 0.7647058823529411 0.65               0.8602150537634409 0.7207207207207207 0.5416666666666666 0.3939393939393939  0.8391089108910891 0.9685714285714285 0.3684210526315789  0.16279069767441862  0.8114901256732495 0.6136334949429652 
entropy 25 20  20 0.7647058823529411 0.6842105263157895 0.8494623655913979 0.7314814814814815 0.5416666666666666 0.3611111111111111  0.8415841584158416 0.9686609686609686 0.3684210526315789  0.16279069767441862  0.8114901256732495 0.6136187821130762 
entropy 30 20  20 0.7647058823529411 0.6842105263157895 0.8494623655913979 0.7314814814814815 0.5416666666666666 0.3611111111111111  0.8415841584158416 0.9686609686609686 0.3684210526315789  0.16279069767441862  0.8114901256732495 0.6136187821130762 
entropy 25 25 200 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.7217391304347827 0.5416666666666666 0.37142857142857144 0.8366336633663366 0.9657142857142857 0.3157894736842105  0.15789473684210525  0.8132854578096947 0.613611030265649  
entropy 15  5 200 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.717948717948718  0.5                0.3870967741935484  0.8465346534653465 0.9633802816901409 0.2631578947368421  0.15151515151515152  0.8204667863554758 0.6133398409370949 
entropy 15  5 500 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.711864406779661  0.5                0.3870967741935484  0.8465346534653465 0.9633802816901409 0.2631578947368421  0.15625              0.8204667863554758 0.6133356949112038 
gini    30 10  50 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.35294117647058826 0.8465346534653465 0.9661016949152542 0.3157894736842105  0.17647058823529413  0.8204667863554758 0.6132713657279518 
gini    25 10  50 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.35294117647058826 0.8465346534653465 0.9661016949152542 0.3157894736842105  0.17647058823529413  0.8204667863554758 0.6132713657279518 
gini    30 15 100 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7387387387387387 0.5                0.375               0.849009900990099  0.9689265536723164 0.3157894736842105  0.15789473684210525  0.8204667863554758 0.6131962447098417 
gini    25 15 100 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7321428571428571 0.5                0.375               0.849009900990099  0.9689265536723164 0.3157894736842105  0.16216216216216217  0.8204667863554758 0.6131638106835997 
entropy 15 20 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7280701754385965 0.5                0.3870967741935484  0.8514851485148515 0.9662921348314607 0.2631578947368421  0.14285714285714285  0.822262118491921  0.6131172903712949 
gini    20 20 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.5                0.375               0.844059405940594  0.96875            0.3157894736842105  0.16216216216216217  0.8186714542190305 0.6129709260144043 
entropy 15 25 100 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.7203389830508474 0.5416666666666666 0.3939393939393939  0.8391089108910891 0.9658119658119658 0.2631578947368421  0.1388888888888889   0.8168761220825853 0.6127762407484357 
gini    15  5  20 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7217391304347827 0.5833333333333334 0.4117647058823529  0.8415841584158416 0.9686609686609686 0.21052631578947367 0.1111111111111111   0.8168761220825853 0.612758889227982  
gini    20  5  10 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7168141592920354 0.5                0.35294117647058826 0.844059405940594  0.9605633802816902 0.3157894736842105  0.17647058823529413  0.8150807899461401 0.6124017589358057 
gini    15 25 500 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7321428571428571 0.5                0.4444444444444444  0.8391089108910891 0.9630681818181818 0.2631578947368421  0.1111111111111111   0.8114901256732495 0.6121011474765344 
gini    15 20  20 0.7647058823529411 0.6190476190476191 0.9032258064516129 0.7304347826086957 0.5                0.41379310344827586 0.849009900990099  0.9689265536723164 0.3157894736842105  0.15789473684210525  0.822262118491921  0.6120545062177907 
gini    10 25  20 0.8235294117647058 0.7                0.8817204301075269 0.7256637168141593 0.5                0.4444444444444444  0.8267326732673267 0.962536023054755  0.2631578947368421  0.1                  0.8025134649910234 0.6115739451094495 
gini    20 15 100 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7454545454545455 0.5                0.36363636363636365 0.8465346534653465 0.9688385269121813 0.3157894736842105  0.15384615384615385  0.8186714542190305 0.61146927707019   
gini    20 15 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7410714285714286 0.5                0.36363636363636365 0.8391089108910891 0.9630681818181818 0.3157894736842105  0.15789473684210525  0.8150807899461401 0.6112218319407022 
entropy 30  5  20 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7256637168141593 0.4583333333333333 0.39285714285714285 0.849009900990099  0.9581005586592178 0.3157894736842105  0.16666666666666666  0.8186714542190305 0.611117286250686  
gini    15 15 200 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7280701754385965 0.5416666666666666 0.38235294117647056 0.8341584158415841 0.9656160458452722 0.2631578947368421  0.1282051282051282   0.8114901256732495 0.6109100897932944 
gini    15 20  50 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7387387387387387 0.5                0.3870967741935484  0.8415841584158416 0.9714285714285714 0.3157894736842105  0.13953488372093023  0.8150807899461401 0.6107278147924617 
entropy 25 10  10 0.7647058823529411 0.65               0.8602150537634409 0.7142857142857143 0.5416666666666666 0.38235294117647056 0.8341584158415841 0.9683908045977011 0.3684210526315789  0.16279069767441862  0.8078994614003591 0.6107098834014602 
entropy 25 20  10 0.7647058823529411 0.6842105263157895 0.8709677419354839 0.7168141592920354 0.5416666666666666 0.3611111111111111  0.8391089108910891 0.9630681818181818 0.3157894736842105  0.16216216216216217  0.8114901256732495 0.6106148867313916 
entropy 30 20  10 0.7647058823529411 0.6842105263157895 0.8709677419354839 0.7168141592920354 0.5416666666666666 0.3611111111111111  0.8391089108910891 0.9630681818181818 0.3157894736842105  0.16216216216216217  0.8114901256732495 0.6106148867313916 
entropy 15 25 200 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.711864406779661  0.5416666666666666 0.3939393939393939  0.8391089108910891 0.9685714285714285 0.2631578947368421  0.13513513513513514  0.8150807899461401 0.6104693553016722 
gini    20 25  50 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7256637168141593 0.4583333333333333 0.4074074074074074  0.849009900990099  0.9689265536723164 0.3157894736842105  0.14634146341463414  0.8186714542190305 0.6100901928869664 
entropy 30 25  10 0.8235294117647058 0.7368421052631579 0.8924731182795699 0.7094017094017094 0.5416666666666666 0.3611111111111111  0.8366336633663366 0.9602272727272727 0.21052631578947367 0.12121212121212122  0.8114901256732495 0.6099226699226699 
entropy 25 25  10 0.8235294117647058 0.7368421052631579 0.8924731182795699 0.7094017094017094 0.5416666666666666 0.3611111111111111  0.8366336633663366 0.9602272727272727 0.21052631578947367 0.12121212121212122  0.8114901256732495 0.6099226699226699 
entropy 15  5  10 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.7264957264957265 0.5                0.36363636363636365 0.8391089108910891 0.9685714285714285 0.2631578947368421  0.1388888888888889   0.8168761220825853 0.6096881944431853 
gini    20  5  20 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7192982456140351 0.5                0.375               0.8465346534653465 0.9633802816901409 0.2631578947368421  0.14285714285714285  0.8168761220825853 0.6088110042343452 
entropy 15 25  10 0.8235294117647058 0.7                0.8709677419354839 0.7168141592920354 0.5416666666666666 0.3611111111111111  0.8341584158415841 0.9656160458452722 0.2631578947368421  0.1282051282051282   0.8078994614003591 0.6087995943129944 
entropy 25  5  20 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7256637168141593 0.4583333333333333 0.3793103448275862  0.8465346534653465 0.9606741573033708 0.3157894736842105  0.16216216216216217  0.8168761220825853 0.6086890553422886 
entropy 20  5  10 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.4583333333333333 0.3793103448275862  0.844059405940594  0.9660056657223796 0.3157894736842105  0.15384615384615385  0.8168761220825853 0.6085593358438729 
gini    15  5 100 0.8235294117647058 0.6363636363636364 0.9032258064516129 0.7241379310344828 0.5                0.375               0.844059405940594  0.963276836158192  0.2631578947368421  0.15151515151515152  0.8186714542190305 0.6084783475562534 
gini    15  5 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7217391304347827 0.5                0.3870967741935484  0.8465346534653465 0.9633802816901409 0.2631578947368421  0.14705882352941177  0.8186714542190305 0.6084508586846569 
entropy 25 15  10 0.8235294117647058 0.7                0.8924731182795699 0.7345132743362832 0.5                0.3333333333333333  0.8391089108910891 0.9630681818181818 0.2631578947368421  0.1388888888888889   0.8132854578096947 0.6082451156237563 
gini    10 20  10 0.8235294117647058 0.7                0.9139784946236559 0.7327586206896551 0.5416666666666666 0.38235294117647056 0.8044554455445545 0.9643916913946587 0.2631578947368421  0.1                  0.7935368043087971 0.6081100533400698 
gini    15 25  20 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7192982456140351 0.4583333333333333 0.39285714285714285 0.8465346534653465 0.9688385269121813 0.3157894736842105  0.15                 0.8168761220825853 0.6080505427270428 
gini    20 20  10 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7232142857142857 0.5                0.34285714285714286 0.8341584158415841 0.9601139601139601 0.3157894736842105  0.15789473684210525  0.8078994614003591 0.6074214432593369 
entropy 30  5  10 0.8235294117647058 0.6363636363636364 0.9032258064516129 0.7304347826086957 0.4583333333333333 0.3548387096774194  0.8415841584158416 0.9686609686609686 0.3157894736842105  0.15789473684210525  0.8168761220825853 0.6073659186172256 
gini    20 20 100 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7387387387387387 0.4583333333333333 0.3548387096774194  0.8465346534653465 0.9606741573033708 0.3157894736842105  0.16216216216216217  0.8168761220825853 0.6072312001723766 
entropy 20 25 100 0.7647058823529411 0.65               0.9032258064516129 0.7368421052631579 0.5                0.36363636363636365 0.8366336633663366 0.9657142857142857 0.3157894736842105  0.15                 0.8132854578096947 0.6070582183653213 
gini    10 25  10 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7192982456140351 0.5416666666666666 0.41935483870967744 0.8168316831683168 0.9620991253644315 0.2631578947368421  0.10416666666666667  0.7971274685816876 0.606925555456173  
gini    15 10 500 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7256637168141593 0.5                0.4                 0.844059405940594  0.963276836158192  0.2631578947368421  0.13157894736842105  0.8150807899461401 0.6067368822992031 
gini    15 20  10 0.7647058823529411 0.65               0.8709677419354839 0.7232142857142857 0.5416666666666666 0.3939393939393939  0.8316831683168316 0.9655172413793104 0.3157894736842105  0.13636363636363635  0.8061041292639138 0.6066360335543413 
entropy 15  5 100 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.711864406779661  0.5                0.4                 0.8465346534653465 0.9633802816901409 0.21052631578947367 0.12121212121212122  0.8186714542190305 0.6065054010220863 
entropy 25  5  10 0.8235294117647058 0.6363636363636364 0.9032258064516129 0.7304347826086957 0.4583333333333333 0.34375             0.8415841584158416 0.9714285714285714 0.3157894736842105  0.15789473684210525  0.8168761220825853 0.6061762496426744 
gini    20 25 500 0.7647058823529411 0.6190476190476191 0.8924731182795699 0.7477477477477478 0.4583333333333333 0.39285714285714285 0.8514851485148515 0.9608938547486033 0.3157894736842105  0.15384615384615385  0.8204667863554758 0.6061593260841082 
gini    15 10 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7345132743362832 0.5                0.3870967741935484  0.8391089108910891 0.9630681818181818 0.2631578947368421  0.1282051282051282   0.8132854578096947 0.6058753573919292 
entropy 30 15  10 0.8235294117647058 0.7                0.8924731182795699 0.7410714285714286 0.5                0.32432432432432434 0.8341584158415841 0.9628571428571429 0.2631578947368421  0.13157894736842105  0.8096947935368043 0.6058586556007624 
entropy 20 15  10 0.8235294117647058 0.7                0.8817204301075269 0.7130434782608696 0.5                0.34285714285714286 0.8366336633663366 0.9657142857142857 0.2631578947368421  0.13513513513513514  0.8096947935368043 0.6054242217889207 
entropy 15 20  50 0.7647058823529411 0.6842105263157895 0.8709677419354839 0.7232142857142857 0.5416666666666666 0.38235294117647056 0.8391089108910891 0.9630681818181818 0.2631578947368421  0.125                0.8096947935368043 0.6054117817958675 
entropy 20 25  10 0.8235294117647058 0.7368421052631579 0.8924731182795699 0.7033898305084746 0.5416666666666666 0.38235294117647056 0.8415841584158416 0.9631728045325779 0.15789473684210525 0.09090909090909091  0.8132854578096947 0.6052901615798696 
gini    30 25 500 0.7647058823529411 0.6190476190476191 0.8924731182795699 0.7477477477477478 0.4583333333333333 0.3793103448275862  0.8514851485148515 0.9608938547486033 0.3157894736842105  0.15789473684210525  0.8204667863554758 0.6052887622063189 
gini    25 25 500 0.7647058823529411 0.6190476190476191 0.8924731182795699 0.7477477477477478 0.4583333333333333 0.3793103448275862  0.8514851485148515 0.9608938547486033 0.3157894736842105  0.15789473684210525  0.8204667863554758 0.6052887622063189 
gini    15 20 100 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7387387387387387 0.4583333333333333 0.3793103448275862  0.8391089108910891 0.9658119658119658 0.3157894736842105  0.13636363636363635  0.8114901256732495 0.6050908123416227 
entropy 15 15 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7280701754385965 0.5                0.375               0.8514851485148515 0.9635854341736695 0.21052631578947367 0.12121212121212122  0.8204667863554758 0.6050531284431038 
entropy 15 10 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7217391304347827 0.5                0.3870967741935484  0.849009900990099  0.9634831460674157 0.21052631578947367 0.11764705882352941  0.8186714542190305 0.6049715279755001 
gini    15 20 200 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7321428571428571 0.4583333333333333 0.3793103448275862  0.8391089108910891 0.9658119658119658 0.3157894736842105  0.13953488372093023  0.8114901256732495 0.6049209379402491 
entropy 15 15  20 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7168141592920354 0.5                0.36363636363636365 0.8465346534653465 0.9715909090909091 0.2631578947368421  0.13157894736842105  0.8150807899461401 0.6049006010171059 
gini    20 20  50 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7454545454545455 0.4583333333333333 0.3548387096774194  0.8415841584158416 0.9631728045325779 0.3157894736842105  0.14634146341463414  0.8132854578096947 0.6048226372391634 
gini    15 15 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.5                0.3870967741935484  0.8366336633663366 0.9629629629629629 0.2631578947368421  0.1282051282051282   0.8114901256732495 0.6048045505952315 
entropy 15 10 200 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7256637168141593 0.5                0.3870967741935484  0.8514851485148515 0.9608938547486033 0.21052631578947367 0.11764705882352941  0.8186714542190305 0.6046305563630379 
entropy 20 25  50 0.7647058823529411 0.65               0.9032258064516129 0.7241379310344828 0.5                0.3870967741935484  0.844059405940594  0.96875            0.2631578947368421  0.13157894736842105  0.8168761220825853 0.6040898177740284 
entropy 15 25 500 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.7094017094017094 0.5416666666666666 0.3939393939393939  0.844059405940594  0.9660056657223796 0.21052631578947367 0.11428571428571428  0.8150807899461401 0.6035823228995725 
entropy 15 10 100 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7130434782608696 0.5                0.3870967741935484  0.849009900990099  0.9607843137254902 0.21052631578947367 0.12121212121212122  0.8168761220825853 0.6033917800851889 
entropy 30 25  50 0.7647058823529411 0.65               0.9032258064516129 0.7241379310344828 0.5                0.36363636363636365 0.8465346534653465 0.9688385269121813 0.2631578947368421  0.14285714285714285  0.8186714542190305 0.6032669962726279 
entropy 25 25  50 0.7647058823529411 0.65               0.9032258064516129 0.7241379310344828 0.5                0.36363636363636365 0.8465346534653465 0.9688385269121813 0.2631578947368421  0.14285714285714285  0.8186714542190305 0.6032669962726279 
gini    30  5  20 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7105263157894737 0.5                0.35294117647058826 0.844059405940594  0.9742857142857143 0.2631578947368421  0.13157894736842105  0.8132854578096947 0.6026383569348929 
gini    25  5  10 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7033898305084746 0.5                0.36363636363636365 0.8514851485148515 0.9717514124293786 0.21052631578947367 0.12903225806451613  0.8204667863554758 0.6024552619403176 
entropy 25 25  20 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.7094017094017094 0.5416666666666666 0.38235294117647056 0.8415841584158416 0.96045197740113   0.21052631578947367 0.12121212121212122  0.8132854578096947 0.6023836107886694 
gini    30 20  20 0.8235294117647058 0.6363636363636364 0.8709677419354839 0.7232142857142857 0.4583333333333333 0.3548387096774194  0.8415841584158416 0.9659090909090909 0.3157894736842105  0.15                 0.8114901256732495 0.6022106700734232 
entropy 15  5  20 0.8235294117647058 0.6363636363636364 0.9139784946236559 0.7142857142857143 0.5                0.375               0.8465346534653465 0.9715909090909091 0.21052631578947367 0.125                0.8204667863554758 0.6020063177665842 
entropy 15 20 200 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7256637168141593 0.5                0.375               0.8465346534653465 0.9633802816901409 0.21052631578947367 0.1111111111111111   0.8150807899461401 0.6016340709788979 
entropy 30 25  20 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.7094017094017094 0.5416666666666666 0.38235294117647056 0.8391089108910891 0.9603399433427762 0.21052631578947367 0.11764705882352941  0.8114901256732495 0.6015116715831708 
gini    30 20  10 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7363636363636363 0.5                0.3333333333333333  0.8366336633663366 0.9602272727272727 0.2631578947368421  0.13157894736842105  0.8078994614003591 0.6008980305169052 
gini    25 20  10 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7363636363636363 0.5                0.3333333333333333  0.8366336633663366 0.9602272727272727 0.2631578947368421  0.13157894736842105  0.8078994614003591 0.6008980305169052 
gini    30  5  10 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7094017094017094 0.5                0.35294117647058826 0.849009900990099  0.9716713881019831 0.21052631578947367 0.125                0.8186714542190305 0.6008365725823638 
entropy 15 20  20 0.7647058823529411 0.6842105263157895 0.8709677419354839 0.7232142857142857 0.5416666666666666 0.3939393939393939  0.8415841584158416 0.9631728045325779 0.21052631578947367 0.1                  0.8096947935368043 0.6004964781451014 
gini    25 20  20 0.8235294117647058 0.6363636363636364 0.8709677419354839 0.7232142857142857 0.4583333333333333 0.34375             0.8391089108910891 0.9658119658119658 0.3157894736842105  0.15                 0.8096947935368043 0.6004905677572945 
gini    20 20  20 0.8235294117647058 0.6363636363636364 0.8709677419354839 0.7168141592920354 0.4583333333333333 0.3333333333333333  0.8415841584158416 0.9686609686609686 0.3157894736842105  0.15789473684210525  0.8114901256732495 0.6003019929329627 
gini    20 15  20 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7363636363636363 0.4583333333333333 0.34375             0.8465346534653465 0.9633802816901409 0.2631578947368421  0.1282051282051282   0.8132854578096947 0.6002656737249967 
gini    10 15  10 0.8235294117647058 0.7                0.8817204301075269 0.7130434782608696 0.5833333333333334 0.4                 0.8193069306930693 0.9678362573099415 0.15789473684210525 0.06666666666666667  0.7971274685816876 0.6001888060423413 
gini    15 10  50 0.8235294117647058 0.6363636363636364 0.8817204301075269 0.7321428571428571 0.5                0.36363636363636365 0.8341584158415841 0.9656160458452722 0.2631578947368421  0.12195121951219512  0.8078994614003591 0.6001508675150948 
gini    25  5  20 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.7105263157894737 0.5                0.34285714285714286 0.8391089108910891 0.9741379310344828 0.2631578947368421  0.1282051282051282   0.8096947935368043 0.600047999943316  
gini    15 20 500 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.4583333333333333 0.3793103448275862  0.8391089108910891 0.9658119658119658 0.2631578947368421  0.12195121951219512  0.8114901256732495 0.5999310672841794 
gini    15 25  50 0.8235294117647058 0.6363636363636364 0.8709677419354839 0.7232142857142857 0.5                0.375               0.8391089108910891 0.9741379310344828 0.2631578947368421  0.11627906976744186  0.8096947935368043 0.5999300232441334 
gini    15 10 100 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7280701754385965 0.5                0.3870967741935484  0.8415841584158416 0.9631728045325779 0.21052631578947367 0.10810810810810811  0.8132854578096947 0.5994769118334681 
gini    10 25 500 0.7647058823529411 0.65               0.8817204301075269 0.7256637168141593 0.5                0.42857142857142855 0.8267326732673267 0.962536023054755  0.2631578947368421  0.10204081632653061  0.800718132854578  0.5993794370070129 
entropy 15 25  50 0.7647058823529411 0.65               0.9139784946236559 0.7083333333333334 0.5                0.35294117647058826 0.8341584158415841 0.9683908045977011 0.2631578947368421  0.14285714285714285  0.8114901256732495 0.5992159305617089 
gini    10 20  20 0.8235294117647058 0.6666666666666666 0.8817204301075269 0.7387387387387387 0.5                0.375               0.8143564356435643 0.9619883040935673 0.2631578947368421  0.09803921568627451  0.7935368043087971 0.5988459557662489 
entropy 15 25  20 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.7155172413793104 0.5416666666666666 0.3611111111111111  0.8341584158415841 0.9601139601139601 0.21052631578947367 0.11428571428571428  0.8078994614003591 0.598135461739505  
gini    10 20 500 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7155172413793104 0.5                0.4                 0.8242574257425742 0.9652173913043478 0.21052631578947367 0.08888888888888889  0.800718132854578  0.597946100737542  
entropy 10 20  10 0.8235294117647058 0.7368421052631579 0.9032258064516129 0.7058823529411765 0.5416666666666666 0.3611111111111111  0.8168316831683168 0.9705882352941176 0.15789473684210525 0.06976744186046512  0.7971274685816876 0.5974869818083453 
entropy  5 10  10 0.7647058823529411 0.8666666666666667 0.9247311827956989 0.6771653543307087 0.5833333333333334 0.4666666666666667  0.7599009900990099 0.9654088050314465 0.05263157894736842 0.014925373134328358 0.755834829443447  0.5973016053511125 
gini    15  5  50 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7155172413793104 0.5                0.36363636363636365 0.8415841584158416 0.9631728045325779 0.21052631578947367 0.12121212121212122  0.8132854578096947 0.597077714285529  
entropy 15 10  50 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7155172413793104 0.5                0.375               0.8514851485148515 0.9662921348314607 0.15789473684210525 0.09375              0.8186714542190305 0.5965164247517188 
entropy 15 10  10 0.7647058823529411 0.6842105263157895 0.8602150537634409 0.7079646017699115 0.5                0.32432432432432434 0.849009900990099  0.9744318181818182 0.2631578947368421  0.1388888888888889   0.8132854578096947 0.5963178927049688 
gini    10 25 100 0.7647058823529411 0.6842105263157895 0.8817204301075269 0.7192982456140351 0.5416666666666666 0.43333333333333335 0.8267326732673267 0.962536023054755  0.15789473684210525 0.06382978723404255  0.7989228007181328 0.5952728036847761 
entropy 15  5  50 0.8235294117647058 0.6363636363636364 0.9032258064516129 0.7                0.5                0.3870967741935484  0.8514851485148515 0.9690140845070423 0.15789473684210525 0.10344827586206896  0.8204667863554758 0.5949001223312307 
gini    10 25 200 0.8235294117647058 0.7                0.8602150537634409 0.7017543859649122 0.5416666666666666 0.4482758620689655  0.8267326732673267 0.962536023054755  0.10526315789473684 0.0425531914893617   0.7953321364452424 0.5940712814824335 
entropy 10 20 500 0.8235294117647058 0.7                0.9032258064516129 0.7058823529411765 0.5416666666666666 0.40625             0.8242574257425742 0.9652173913043478 0.10526315789473684 0.04878048780487805  0.800718132854578  0.5938695097344366 
entropy 10 15 500 0.8235294117647058 0.7                0.9032258064516129 0.6885245901639344 0.5416666666666666 0.40625             0.8292079207920792 0.9654178674351584 0.10526315789473684 0.05555555555555555  0.8043087971274686 0.5934617801725224 
entropy 10 20 200 0.8235294117647058 0.7                0.9032258064516129 0.7058823529411765 0.5416666666666666 0.3939393939393939  0.8267326732673267 0.9653179190751445 0.10526315789473684 0.05128205128205128  0.8025134649910234 0.5929964243461351 
gini    10 25  50 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.6982758620689655 0.5                0.4444444444444444  0.8267326732673267 0.9653179190751445 0.15789473684210525 0.06382978723404255  0.7971274685816876 0.5928251430715827 
gini    10 20 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7155172413793104 0.5                0.4                 0.8217821782178217 0.9651162790697675 0.15789473684210525 0.06521739130434782  0.7971274685816876 0.5911106299960789 
entropy 10 25 500 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.711864406779661  0.5416666666666666 0.38235294117647056 0.8217821782178217 0.9651162790697675 0.15789473684210525 0.07142857142857142  0.7989228007181328 0.5905535611187877 
gini    10 20  50 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.7155172413793104 0.5                0.3870967741935484  0.8217821782178217 0.9651162790697675 0.15789473684210525 0.06666666666666667  0.7971274685816876 0.5897829299183788 
entropy 10 25  10 0.8235294117647058 0.7368421052631579 0.8817204301075269 0.6949152542372882 0.5                0.35294117647058826 0.8143564356435643 0.9591836734693877 0.15789473684210525 0.06976744186046512  0.7899461400359067 0.5892906039966792 
gini     5 10  10 0.8235294117647058 0.7368421052631579 0.9139784946236559 0.68               0.5416666666666666 0.4642857142857143  0.7722772277227723 0.968944099378882  0.05263157894736842 0.015873015873015872 0.7630161579892281 0.588297733534618  
gini     5 10  20 0.8235294117647058 0.7                0.9139784946236559 0.68               0.5416666666666666 0.48148148148148145 0.7772277227722773 0.9721362229102167 0.05263157894736842 0.016129032258064516 0.7666068222621185 0.5869784968173568 
gini     5  5 500 0.8235294117647058 0.7                0.9139784946236559 0.6854838709677419 0.5833333333333334 0.4375              0.7846534653465347 0.9694189602446484 0.05263157894736842 0.018518518518518517 0.7737881508078994 0.586973843367817  
gini     5 25  10 0.8235294117647058 0.7777777777777778 0.9139784946236559 0.68               0.5416666666666666 0.4642857142857143  0.7301980198019802 0.9640522875816994 0.05263157894736842 0.0125               0.7324955116696589 0.5862008898912892 
entropy 10 15 200 0.8235294117647058 0.7                0.9032258064516129 0.6885245901639344 0.5416666666666666 0.40625             0.8292079207920792 0.9626436781609196 0.05263157894736842 0.02857142857142857  0.8025134649910234 0.5860864607450457 
gini    10 10  10 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.6859504132231405 0.5416666666666666 0.37142857142857144 0.8044554455445545 0.9701492537313433 0.15789473684210525 0.06666666666666667  0.7863554757630161 0.5853075976705904 
gini    10 15 100 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.6974789915966386 0.5416666666666666 0.43333333333333335 0.8267326732673267 0.9681159420289855 0.05263157894736842 0.023809523809523808 0.7989228007181328 0.5851970295317455 
gini     5 25  20 0.8235294117647058 0.7777777777777778 0.9032258064516129 0.6829268292682927 0.5416666666666666 0.4642857142857143  0.7252475247524752 0.966996699669967  0.05263157894736842 0.011764705882352941 0.7271095152603232 0.5851725722022751 
entropy 10 20 100 0.8235294117647058 0.7                0.9032258064516129 0.7                0.5416666666666666 0.3939393939393939  0.8242574257425742 0.9652173913043478 0.05263157894736842 0.02564102564102564  0.7989228007181328 0.5850595682790405 
gini    10 10 200 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.6829268292682927 0.5416666666666666 0.43333333333333335 0.8292079207920792 0.9654178674351584 0.05263157894736842 0.027777777777777776 0.8025134649910234 0.5849217618283424 
gini    10 10 100 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.7                0.5416666666666666 0.41935483870967744 0.8267326732673267 0.9653179190751445 0.05263157894736842 0.02564102564102564  0.800718132854578  0.5846902395287967 
gini    10  5  10 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.68               0.5833333333333334 0.42424242424242425 0.806930693069307  0.9702380952380952 0.05263157894736842 0.023809523809523808 0.7899461400359067 0.5843509311054095 
entropy  5 25  10 0.7647058823529411 0.8666666666666667 0.9139784946236559 0.6640625          0.5833333333333334 0.4                 0.745049504950495  0.9647435897435898 0.05263157894736842 0.014925373134328358 0.7432675044883303 0.5840689954551452 
entropy 10 15  10 0.8235294117647058 0.7                0.9032258064516129 0.6885245901639344 0.5                0.32432432432432434 0.8118811881188119 0.9647058823529412 0.15789473684210525 0.07894736842105263  0.7917414721723519 0.5837156633094099 
gini    10 15 200 0.8235294117647058 0.6363636363636364 0.9032258064516129 0.7058823529411765 0.5                0.41379310344827586 0.8242574257425742 0.9680232558139535 0.10526315789473684 0.046511627906976744 0.7989228007181328 0.5836244394799405 
gini    10 15  20 0.8235294117647058 0.6666666666666666 0.8709677419354839 0.6923076923076923 0.5416666666666666 0.40625             0.8143564356435643 0.9676470588235294 0.10526315789473684 0.0425531914893617   0.7881508078994613 0.5835142107468083 
gini    10 15  50 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.6829268292682927 0.5416666666666666 0.41935483870967744 0.8242574257425742 0.9708454810495627 0.05263157894736842 0.02564102564102564  0.7989228007181328 0.5826792358898277 
entropy 10 15  50 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6967213114754098 0.5                0.36363636363636365 0.8267326732673267 0.9709302325581395 0.10526315789473684 0.05405405405405406  0.8025134649910234 0.5826138222063054 
entropy  5 20  10 0.7647058823529411 0.8666666666666667 0.9032258064516129 0.65625            0.625              0.39473684210526316 0.7326732673267327 0.9673202614379085 0.05263157894736842 0.014285714285714285 0.7342908438061041 0.5825653380461634 
gini    10 20 200 0.8235294117647058 0.6363636363636364 0.8924731182795699 0.7155172413793104 0.4583333333333333 0.3793103448275862  0.8242574257425742 0.9652173913043478 0.15789473684210525 0.06666666666666667  0.7971274685816876 0.5820474023102934 
entropy 10 15 100 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.6885245901639344 0.5                0.375               0.8242574257425742 0.9652173913043478 0.10526315789473684 0.05405405405405406  0.7989228007181328 0.5814846069749466 
entropy 10  5  10 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6967213114754098 0.5416666666666666 0.3939393939393939  0.8193069306930693 0.9735294117647059 0.05263157894736842 0.024390243902439025 0.7971274685816876 0.5813596820257695 
entropy  5  5 100 0.8235294117647058 0.7                0.9139784946236559 0.6692913385826772 0.5416666666666666 0.4642857142857143  0.7623762376237624 0.9685534591194969 0.05263157894736842 0.015625             0.755834829443447  0.581353202118813  
gini    10 15 500 0.8235294117647058 0.6363636363636364 0.9032258064516129 0.7                0.5                0.4                 0.8217821782178217 0.967930029154519  0.10526315789473684 0.047619047619047616 0.7971274685816876 0.5811176432280103 
entropy 10 25  20 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.7                0.5                0.35294117647058826 0.8143564356435643 0.9619883040935673 0.15789473684210525 0.07142857142857142  0.7917414721723519 0.5810291818572929 
entropy 10 25 100 0.7647058823529411 0.65               0.9139784946236559 0.7083333333333334 0.5                0.35294117647058826 0.8217821782178217 0.9707602339181286 0.15789473684210525 0.07317073170731707  0.7989228007181328 0.5809396601666204 
entropy 10 10 200 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6854838709677419 0.5                0.41379310344827586 0.8316831683168316 0.9627507163323782 0.05263157894736842 0.029411764705882353 0.8043087971274686 0.5806497120264633 
entropy 10 20  20 0.7647058823529411 0.6842105263157895 0.8924731182795699 0.6916666666666667 0.5416666666666666 0.38235294117647056 0.8193069306930693 0.9678362573099415 0.10526315789473684 0.047619047619047616 0.7935368043087971 0.5805628083189313 
gini    10 10  50 0.8235294117647058 0.6666666666666666 0.8924731182795699 0.6916666666666667 0.5416666666666666 0.40625             0.8217821782178217 0.9651162790697675 0.05263157894736842 0.025                0.7953321364452424 0.5804138764795341 
gini    10  5  20 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.6885245901639344 0.5833333333333334 0.3888888888888889  0.8094059405940595 0.9674556213017751 0.05263157894736842 0.025                0.7899461400359067 0.5800408086204907 
gini    10  5 100 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.6829268292682927 0.5416666666666666 0.40625             0.8193069306930693 0.9622093023255814 0.05263157894736842 0.02702702702702703  0.7953321364452424 0.57992932420177   
gini     5 10  50 0.8235294117647058 0.7                0.9139784946236559 0.6854838709677419 0.5416666666666666 0.43333333333333335 0.7623762376237624 0.9685534591194969 0.05263157894736842 0.015384615384615385 0.755834829443447  0.5797286991728953 
gini     5 25 100 0.7647058823529411 0.7647058823529411 0.9139784946236559 0.6854838709677419 0.5416666666666666 0.43333333333333335 0.75               0.964968152866242  0.05263157894736842 0.013888888888888888 0.7450628366247756 0.5791173332245148 
entropy 10 10 100 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6854838709677419 0.5                0.4                 0.8292079207920792 0.9682080924855492 0.05263157894736842 0.027777777777777776 0.8025134649910234 0.5788787315306839 
entropy  5  5 200 0.8235294117647058 0.7                0.9139784946236559 0.6692913385826772 0.5416666666666666 0.43333333333333335 0.7673267326732673 0.96875            0.05263157894736842 0.016666666666666666 0.7594254937163375 0.578527111564387  
gini     5 10 500 0.8235294117647058 0.7                0.9139784946236559 0.6854838709677419 0.5416666666666666 0.43333333333333335 0.754950495049505  0.9651898734177216 0.05263157894736842 0.014925373134328358 0.7504488330341114 0.5784252825325593 
gini     5 25 200 0.7647058823529411 0.7647058823529411 0.9139784946236559 0.6854838709677419 0.5416666666666666 0.43333333333333335 0.745049504950495  0.9647435897435898 0.05263157894736842 0.013513513513513514 0.7414721723518851 0.5783770002664769 
entropy 10 10  50 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6854838709677419 0.5                0.4                 0.8267326732673267 0.9653179190751445 0.05263157894736842 0.027777777777777776 0.800718132854578  0.5783453981973505 
entropy 10  5  20 0.8235294117647058 0.6666666666666666 0.9247311827956989 0.6935483870967742 0.5                0.3870967741935484  0.8217821782178217 0.9651162790697675 0.05263157894736842 0.02702702702702703  0.7989228007181328 0.5778494580422073 
gini     5 15  20 0.8235294117647058 0.7                0.9032258064516129 0.6885245901639344 0.5833333333333334 0.4117647058823529  0.7475247524752475 0.9741935483870968 0.05263157894736842 0.014084507042253521 0.7450628366247756 0.5778142647711967 
entropy 10 10 500 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6854838709677419 0.5                0.3870967741935484  0.8316831683168316 0.9655172413793104 0.05263157894736842 0.030303030303030304 0.8043087971274686 0.5777388879227552 
entropy 10 15  20 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.7024793388429752 0.4583333333333333 0.36666666666666664 0.8168316831683168 0.967741935483871  0.10526315789473684 0.045454545454545456 0.7935368043087971 0.5776080279591141 
entropy 10  5 100 0.8235294117647058 0.6666666666666666 0.9247311827956989 0.6935483870967742 0.5                0.3870967741935484  0.8193069306930693 0.9650145772594753 0.05263157894736842 0.02631578947368421  0.7971274685816876 0.5774263403506351 
entropy 10  5  50 0.8235294117647058 0.6666666666666666 0.9247311827956989 0.6935483870967742 0.5                0.3870967741935484  0.8193069306930693 0.9650145772594753 0.05263157894736842 0.02631578947368421  0.7971274685816876 0.5774263403506351 
entropy 10 25 200 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.7083333333333334 0.5                0.35294117647058826 0.8193069306930693 0.9622093023255814 0.10526315789473684 0.05                 0.7953321364452424 0.5773921479071207 
gini     5 25 500 0.7647058823529411 0.7222222222222222 0.9139784946236559 0.68               0.5416666666666666 0.4642857142857143  0.7475247524752475 0.9648562300319489 0.05263157894736842 0.0136986301369863   0.7432675044883303 0.5773623342586564 
gini     5 15  50 0.8235294117647058 0.7                0.9139784946236559 0.6910569105691057 0.5416666666666666 0.43333333333333335 0.7400990099009901 0.964516129032258  0.05263157894736842 0.013513513513513514 0.7396768402154399 0.5768631331249927 
gini    10  5 500 0.8235294117647058 0.6363636363636364 0.9139784946236559 0.6854838709677419 0.5                0.41379310344827586 0.8292079207920792 0.9626436781609196 0.05263157894736842 0.029411764705882353 0.8025134649910234 0.5765764681483851 
gini     5 15  10 0.8235294117647058 0.7                0.9032258064516129 0.6829268292682927 0.5416666666666666 0.40625             0.7698019801980198 0.971875           0.05263157894736842 0.016129032258064516 0.7594254937163375 0.5765255257888775 
gini     5  5  10 0.8235294117647058 0.7368421052631579 0.9139784946236559 0.6910569105691057 0.5833333333333334 0.3333333333333333  0.7772277227722773 0.9721362229102167 0.05263157894736842 0.02                 0.7684021543985637 0.5763733360557713 
gini     5 15 100 0.8235294117647058 0.7                0.9139784946236559 0.6854838709677419 0.5416666666666666 0.41935483870967744 0.7524752475247525 0.9650793650793651 0.05263157894736842 0.014925373134328358 0.748653500897666  0.576353779369262  
gini    10 10 500 0.8235294117647058 0.6363636363636364 0.9032258064516129 0.6942148760330579 0.5                0.41379310344827586 0.8267326732673267 0.9681159420289855 0.05263157894736842 0.025                0.7989228007181328 0.576315949685666  
entropy  5 25 100 0.7647058823529411 0.7647058823529411 0.9139784946236559 0.6589147286821705 0.5833333333333334 0.4117647058823529  0.7475247524752475 0.967948717948718  0.05263157894736842 0.015384615384615385 0.7450628366247756 0.5761230423224599 
entropy 10  5 200 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6854838709677419 0.5                0.3870967741935484  0.8193069306930693 0.9622093023255814 0.05263157894736842 0.02702702702702703  0.7953321364452424 0.5754713807115683 
entropy 10  5 500 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6854838709677419 0.5                0.3870967741935484  0.8193069306930693 0.9622093023255814 0.05263157894736842 0.02702702702702703  0.7953321364452424 0.5754713807115683 
entropy  5 20  20 0.7647058823529411 0.7647058823529411 0.9032258064516129 0.65625            0.5833333333333334 0.42424242424242425 0.7400990099009901 0.9676375404530745 0.05263157894736842 0.014285714285714285 0.7378815080789947 0.5754593071070415 
entropy 10 25  50 0.7647058823529411 0.65               0.9139784946236559 0.7024793388429752 0.4583333333333333 0.3333333333333333  0.8217821782178217 0.9651162790697675 0.15789473684210525 0.07692307692307693  0.7971274685816876 0.5748417897938636 
entropy  5 25 200 0.7647058823529411 0.7647058823529411 0.9139784946236559 0.6589147286821705 0.5833333333333334 0.4                 0.7475247524752475 0.967948717948718  0.05263157894736842 0.015625             0.7450628366247756 0.5745439447683459 
gini    10  5 200 0.8235294117647058 0.6363636363636364 0.9032258064516129 0.6829268292682927 0.5                0.41379310344827586 0.8242574257425742 0.9624277456647399 0.05263157894736842 0.02702702702702703  0.7971274685816876 0.5744541940240053 
entropy  5 25  50 0.7647058823529411 0.7647058823529411 0.9139784946236559 0.6589147286821705 0.5833333333333334 0.4                 0.745049504950495  0.9678456591639871 0.05263157894736842 0.015384615384615385 0.7432675044883303 0.5741630970145427 
entropy  5 25 500 0.7647058823529411 0.7647058823529411 0.9139784946236559 0.6589147286821705 0.5833333333333334 0.4                 0.745049504950495  0.9678456591639871 0.05263157894736842 0.015384615384615385 0.7432675044883303 0.5741630970145427 
gini     5  5 200 0.8235294117647058 0.7                0.9139784946236559 0.6854838709677419 0.5416666666666666 0.37142857142857144 0.7747524752475248 0.9720496894409938 0.05263157894736842 0.017857142857142856 0.7648114901256733 0.5739540961884021 
gini     5 25  50 0.7647058823529411 0.7222222222222222 0.9032258064516129 0.6829268292682927 0.5416666666666666 0.43333333333333335 0.7475247524752475 0.967948717948718  0.05263157894736842 0.013513513513513514 0.7414721723518851 0.5734394394909803 
gini     5  5 100 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6854838709677419 0.5416666666666666 0.3939393939393939  0.7747524752475248 0.9720496894409938 0.05263157894736842 0.017543859649122806 0.7648114901256733 0.5729934674061854 
entropy  5  5 500 0.8235294117647058 0.7                0.9139784946236559 0.6692913385826772 0.5416666666666666 0.3939393939393939  0.7623762376237624 0.9685534591194969 0.05263157894736842 0.01694915254237288  0.755834829443447  0.572890200314023  
gini     5 20 500 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6854838709677419 0.5416666666666666 0.4482758620689655  0.7524752475247525 0.9650793650793651 0.05263157894736842 0.014285714285714285 0.7468581687612208 0.5728578446958447 
gini    10 10  20 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.6942148760330579 0.5416666666666666 0.3939393939393939  0.8193069306930693 0.9622093023255814 0.0                 0.0                  0.7935368043087971 0.5726111846160455 
entropy  5 15  10 0.7647058823529411 0.7647058823529411 0.9139784946236559 0.68               0.5416666666666666 0.3939393939393939  0.7400990099009901 0.9707792207792207 0.05263157894736842 0.013513513513513514 0.7378815080789947 0.5724111527570253 
entropy  5 25  20 0.7647058823529411 0.8125             0.9032258064516129 0.65625            0.5416666666666666 0.38235294117647056 0.7475247524752475 0.9617834394904459 0.05263157894736842 0.015384615384615385 0.7414721723518851 0.5722741591946675 
gini     5 20 200 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6910569105691057 0.5416666666666666 0.43333333333333335 0.7524752475247525 0.9681528662420382 0.05263157894736842 0.014084507042253521 0.7468581687612208 0.5719519240689157 
gini     5  5  20 0.8235294117647058 0.7                0.9139784946236559 0.6854838709677419 0.5416666666666666 0.37142857142857144 0.7599009900990099 0.9746031746031746 0.05263157894736842 0.015873015873015872 0.7540394973070018 0.5718397887349101 
gini     5 20  10 0.7647058823529411 0.7222222222222222 0.8924731182795699 0.6693548387096774 0.5833333333333334 0.42424242424242425 0.7376237623762376 0.9675324675324676 0.05263157894736842 0.013513513513513514 0.7342908438061041 0.5715292399174812 
gini     5  5  50 0.8235294117647058 0.6666666666666666 0.9139784946236559 0.6854838709677419 0.5416666666666666 0.38235294117647056 0.7722772277227723 0.9719626168224299 0.05263157894736842 0.017543859649122806 0.7630161579892281 0.5711067100454138 
gini     5 20  20 0.7647058823529411 0.7222222222222222 0.9032258064516129 0.6774193548387096 0.5416666666666666 0.41935483870967744 0.745049504950495  0.9678456591639871 0.05263157894736842 0.0136986301369863   0.7396768402154399 0.5706950272728674 
gini    10  5  50 0.8235294117647058 0.6666666666666666 0.9032258064516129 0.6885245901639344 0.5416666666666666 0.38235294117647056 0.8168316831683168 0.9620991253644315 0.0                 0.0                  0.7917414721723519 0.5700094905431035 
gini     5 20 100 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6910569105691057 0.5416666666666666 0.41935483870967744 0.7475247524752475 0.967948717948718  0.05263157894736842 0.013888888888888888 0.7432675044883303 0.5695079945917934 
gini     5 15 200 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6910569105691057 0.5416666666666666 0.40625             0.754950495049505  0.9651898734177216 0.05263157894736842 0.014925373134328358 0.748653500897666  0.5688046019441367 
gini     5 10 200 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6854838709677419 0.5416666666666666 0.40625             0.7574257425742574 0.9652996845425867 0.05263157894736842 0.015384615384615385 0.7504488330341114 0.5685097360794197 
entropy  5 15  20 0.7647058823529411 0.7222222222222222 0.9032258064516129 0.6666666666666666 0.5416666666666666 0.3939393939393939  0.7524752475247525 0.9743589743589743 0.05263157894736842 0.014705882352941176 0.7450628366247756 0.5676542596651759 
entropy 10 10  10 0.7647058823529411 0.65               0.9032258064516129 0.672              0.5                0.3870967741935484  0.8267326732673267 0.962536023054755  0.05263157894736842 0.029411764705882353 0.7971274685816876 0.567385016473585  
gini     5 10 100 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.68               0.5416666666666666 0.40625             0.75               0.964968152866242  0.05263157894736842 0.014925373134328358 0.7450628366247756 0.5667182812568348 
entropy  5 20 100 0.7647058823529411 0.7222222222222222 0.9032258064516129 0.6614173228346457 0.5416666666666666 0.40625             0.7400990099009901 0.9676375404530745 0.05263157894736842 0.014084507042253521 0.7360861759425493 0.5663422240841596 
gini     5 15 500 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6910569105691057 0.5416666666666666 0.3939393939393939  0.7475247524752475 0.9648562300319489 0.05263157894736842 0.014492753623188406 0.7432675044883303 0.5661051534207227 
entropy  5  5  10 0.8235294117647058 0.7                0.9247311827956989 0.6771653543307087 0.4583333333333333 0.36666666666666664 0.7400990099009901 0.9676375404530745 0.10526315789473684 0.028169014084507043 0.7396768402154399 0.565827293569229  
entropy 10 20  50 0.7647058823529411 0.65               0.9032258064516129 0.6885245901639344 0.5                0.35294117647058826 0.8267326732673267 0.9653179190751445 0.05263157894736842 0.02857142857142857  0.7971274685816876 0.5651189717383783 
entropy 10 10  20 0.7647058823529411 0.65               0.9032258064516129 0.6829268292682927 0.5                0.36363636363636365 0.8217821782178217 0.9623188405797102 0.05263157894736842 0.027777777777777776 0.7935368043087971 0.5648824204456275 
gini     5 20  50 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6854838709677419 0.5416666666666666 0.3939393939393939  0.7376237623762376 0.9706840390879479 0.05263157894736842 0.013513513513513514 0.7360861759425493 0.5643068130377666 
entropy  5 20 200 0.7647058823529411 0.7222222222222222 0.9032258064516129 0.6614173228346457 0.5416666666666666 0.3939393939393939  0.7351485148514851 0.9674267100977199 0.05263157894736842 0.013888888888888888 0.7324955116696589 0.5640109834646809 
entropy  5 20 500 0.7647058823529411 0.7222222222222222 0.9032258064516129 0.6614173228346457 0.5416666666666666 0.3939393939393939  0.7351485148514851 0.9674267100977199 0.05263157894736842 0.013888888888888888 0.7324955116696589 0.5640109834646809 
entropy  5 10  20 0.7647058823529411 0.6842105263157895 0.9247311827956989 0.671875           0.5                0.4                 0.754950495049505  0.9682539682539683 0.05263157894736842 0.015384615384615385 0.748653500897666  0.5634314579581698 
entropy  5 10  50 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6692913385826772 0.5                0.4                 0.754950495049505  0.9651898734177216 0.05263157894736842 0.015384615384615385 0.7468581687612208 0.5620851370851371 
entropy  5 20  50 0.7647058823529411 0.7222222222222222 0.9032258064516129 0.65625            0.5416666666666666 0.38235294117647056 0.7326732673267327 0.9704918032786886 0.05263157894736842 0.013888888888888888 0.7307001795332136 0.561654173164142  
entropy  5  5  20 0.8235294117647058 0.7368421052631579 0.9247311827956989 0.6771653543307087 0.4166666666666667 0.35714285714285715 0.745049504950495  0.9616613418530351 0.05263157894736842 0.014285714285714285 0.7396768402154399 0.5612585476569304 
entropy  5 15 200 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6692913385826772 0.5                0.4                 0.7425742574257426 0.9646302250803859 0.05263157894736842 0.014285714285714285 0.7378815080789947 0.5602053377334276 
entropy  5 10 200 0.7647058823529411 0.6842105263157895 0.9032258064516129 0.6666666666666666 0.5                0.4                 0.745049504950495  0.9647435897435898 0.05263157894736842 0.014285714285714285 0.7378815080789947 0.5594087974710574 
entropy  5 15 500 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6692913385826772 0.5                0.3870967741935484  0.7425742574257426 0.9646302250803859 0.05263157894736842 0.014492753623188406 0.7378815080789947 0.5586402486402486 
entropy  5 15 100 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6692913385826772 0.5                0.3870967741935484  0.7425742574257426 0.9646302250803859 0.05263157894736842 0.014492753623188406 0.7378815080789947 0.5586402486402486 
entropy  5 15  50 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6692913385826772 0.5                0.375               0.7475247524752475 0.9648562300319489 0.05263157894736842 0.015151515151515152 0.7414721723518851 0.5578898439051035 
entropy  5 10 500 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6692913385826772 0.5                0.375               0.7425742574257426 0.9646302250803859 0.05263157894736842 0.014705882352941176 0.7378815080789947 0.5571340536857778 
entropy  5 10 100 0.7647058823529411 0.6842105263157895 0.9139784946236559 0.6692913385826772 0.5                0.375               0.7400990099009901 0.964516129032258  0.05263157894736842 0.014492753623188406 0.7360861759425493 0.5567566420507598 
entropy  5  5  50 0.8235294117647058 0.7                0.9139784946236559 0.6692913385826772 0.4166666666666667 0.35714285714285715 0.75               0.9619047619047619 0.05263157894736842 0.014925373134328358 0.7414721723518851 0.5560385004089115 

